On next to soft threshold corrections to DIS and SIA processes

We study the perturbative structure of threshold enhanced logarithms in the coefficient functions of deep inelastic scattering (DIS) and semi-inclusive $e^+e^-$ annihilation (SIA) processes and setup a framework to sum them up to all orders in perturbation theory. Threshold logarithms show up as the distributions $((1-z)^{-1} \log^i(1-z))_+$ from the soft plus virtual (SV) and as logarithms $\log^i(1-z)$ from next to SV (NSV) contributions. We use the Sudakov differential and the renormalisation group equations along with the factorisation properties of parton level cross sections to obtain the resummed result which predicts SV as well as next to SV contributions to all orders in strong coupling constant. In Mellin $N$ space, we resum the large logarithms of the form $\log^i(N)$ keeping $1/N$ corrections. In particular, the towers of logarithms, each of the form $a_s^n/N^\alpha \log^{2n-\alpha} (N), a_s^n/N^\alpha \log^{2n-1-\alpha}(N) \cdots $ etc for $\alpha =0,1$, are summed to all orders in $a_s$.

==> Ancillary/NSV_Updated.m <==

(*
--------------------------------------------------------------------------------------------------

On next to soft threshold corrections to  DIS and SIA processes

A.H. Ajjath, Pooja Mukherjee, V. Ravindran, Aparna Sankar and Surabhi Tiwari
July 2020
*------------------------------------------------------------------------------------------------
This file contains the following result:

1. DeltaNSV = {Delta10,...,Delta12,Delta20,...,Delta24,
   Delta30,...,Delta36,Delta40,...,Delta48}:
   Next to Soft-Virtual results for mass-factorised partonic coefficient functions \Delta_c 
   following eq:~(3.1) and Appendix-A till four loop.
   For instance Delta12 is the coefficient of as(\mu_R^2)*(log(1-z))^2  and so on.
   In this file, DeltaNSVDIS and DeltaNSVSIA are the DeltaNSV results correspond to
   DIS and SIA processes respectively.

2. gb[w] = {gb2,...,gb6}:
   1/N*log^j(N) coefficient of \Psi_{J,N}^c till four loop following eq:~(4.15) 
   and Appendix-D.  For notational clearence please see the second term in the first line of eq.~(4.16) 
   which reads the 1/N contribution from \Psi_{J,N}^c in N space.  


3. h[w] = {h00,h01,h10,h11,h20,...,h22,h30,...,h33,h40,...,h44}:
   1/N*log^j(N) coefficient of \Psi_{J,N}^c till four loop following eq:~(4.15) 
   and Appendix-C. For notational clearence please look at the second line of eq.~(4.16) 
   which reads the contribution from \Psi_{J,N}^c in N space.

4. C0 = {C00,C01,C02,C03,C04}:
        The z independent coefficient of \Delta_c, in reference to eq:~(4.1) and eq:~(4.5).
        Here we present C0 expanded in powers of a_s(\mu_R^2) till four loop.
        In this file, C0DIS and C0SIA are the C0 correspond to DIS and SIA processes
        respectively. 

4. gc0 = {gc01,gc02,gc03,gc04}:
        The z independent coefficient of \Psi^c_J, in reference to eq:~(4.17).
        Here we present gc0 expanded in powers of a_s(\mu_R^2) till four loop. 

Symbols appearing in this file:
-------------------------------

A1, A2, A3, A4: Cusp anomalous dimensions at one, two, three, and four loop, 
                respectively. We provide the results till three loop for quark initiated 
                processes (Photon-exchange DIS and SIA) under the name Aq = {Aq1,...,Aq3} and for gluon 
                initiated process (Higgs-exchange DIS) under the name Ag = {Ag1,...,Ag3}. 

B1, B2, B3, B4: Collinear anomalous dimensions. We provide the results till three loop for 
                quark initiated processes (Photon-exchange DIS and SIA) under the name Bq = {Bq1,...,Bq3} and 
                for gluon initiated process (Higgs-exchange DIS) under the name Bg = {Bg1,...,Bg3}. 

f1, f2, f3, f4: Soft anomalous dimensions. We provide the results till three loop 
                for quark initiated processes (Photon-exchange DIS and SIA) under the name fq = {fq1,...,fq3} 
                and for  gluon initiated process (Higgs-exchange DIS) under the name fg = {fg1,...,fg3}. 

F1, F2, F3, F4: Anomalous dimensions (D^c(as(\mu_F^2))) corresponding to constant piece 
                of Splitting Function P(as(\mu_F^2)). See eq:~ 2.10. We provide the space-like
                results till three loop for Photon-exchange DIS  under the name 
		FqDIS = {Fq1,...,Fq3} and timelike results till three loop for SIA process
                under the name FqSIA = {Fq1,...,Fq3}. For gluon initiated process (Higgs-exchange DIS),
                we provide the space-like results till three loop  under the name 
                Fg = {Fg1,...,Fg3}. 


C1, C2, C3, C4: Anomalous dimensions (C^c(as(\mu_F^2))) corresponding to \log(1-z) 
                of Splitting Function P(as(\mu_F^2)). See eq:~ 2.10.
                We provide the space-like results till three loop for Photon-exchange DIS 
                under the name CqDIS = {Cq1,...,Cq3} and timelike results till three loop for SIA process 
                under the name CqSIA = {Cq1,...,Cq3}. For gluon initiated process(Higgs-exchange DIS),
                we provide the space-like results till three loop  under the name Cg = {Cg1,...,Cg3}. 

BDIS1, BDIS2, BDIS3, BDIS4: The threshold exponent coefficients appear in gb[w]. These coefficients
                are given in Eq.(48) and Eq.(49) Of https://arxiv.org/pdf/hep-ph/0603041v1.pdf.

gm0,...,gm3: Coefficients of overall renormalisation constant. Please see eq:~(11)
             and eq:~(12) of https://arxiv.org/abs/hep-ph/0603041 . Here we present the
             anomalous dimensions for photon-exchange DIS and SIA under the name gmq = {gm0q,...,gm2q},
             for Higgs-exchange DIS under the name gmG = {gm0G,...,gm2G}.

bt0, . . . bt3: Coefficient of QCD beta functions.  
                These are provided to three loops under the name beta. 

g11,...g31 : These are the finite coefficients (also process dependent) of the Form Factor. 
             They are defined in eq:~(25) of https://arxiv.org/pdf/hep-ph/0512249.pdf.
             These are provided under the name gG = {g11g,...,g31g} for Higgs-exchange DIS 
             and gq = {g11q,...,g31q} for photon-exchange DIS  and SIA.

Gsv1,Gsv2,Gsv3,Gsv4: These are the finite coefficients (also process dependent) of the \Phi_{J,A} 
               (see eq:~(2.13). They are defined in the Appendix-B. These are provided under the name 
               Gsvg = {Gsv1g,Gsv2g,Gsv3g} for Higgs-exchange DIS and Gsvq = {Gsv1q,Gsv2q,Gsv3q} for photon-exchange
               DIS and SIA .  

lqr=Log[q^2/mur^2] and lfr = Log[muf^2/mur^2]; 

zeta2, zeta3, . . . are the usual zeta function with zeta2 = Zeta[2]=Pi^2/6 and so on.

GE is the EulerGamma whose value is 0.577216. 

w = bt0*as(\mu_R^2)*Log[N]. Here as(\mu_R^2) is the renormalized strong coupling constant.
    And N is the conjugate variable for z (where z = q^2/\hat{s} ) in the Mellin space.

Phi_{f,c} = {Phic10,...,Phic44}: The finite coefficients of \varphi_c}, see eq:~(2.25).
            The coefficients are fixed from the explicit results, for this see 
            eq:~(2.30- 2.35).

Ca=nc and Cf=(nc^2-1)/(2 nc) in SU(nc) gauge theory. nc=3 for QCD. 
nf is the number of active light quark flavours which is 5.

*)


DeltaNSVDIS = {

Delta10 -> (Phic10 - lfr*F1 + lqr*F1),

Delta11 -> (F1 + Phic11 - lfr*C1 + lqr*C1),

Delta12 -> C1 ,

Delta20 ->
      (Phic20 + 2*Gsv1*Phic10 + 2*g11*Phic10 - lfr*F2 - 2*lfr*Gsv1*F1 - 
      2*lfr*g11*F1 + 1/2*lfr^2*F1*bt0 + lqr*F2 - lqr*Phic10*bt0 - 2*lqr
      *Phic10*gm0 + 2*lqr*Gsv1*F1 + 2*lqr*g11*F1 + 2*lqr*lfr*gm0*F1 - 1/
      2*lqr^2*F1*bt0 - 2*lqr^2*gm0*F1 + 1/2*f1^2 - B1*lfr*Phic10 + B1*
      lfr^2*F1 + B1*lqr*Phic10 - 2*B1*lqr*lfr*F1 + B1*lqr^2*F1 + B1*f1
       + 1/2*B1^2 - 2*zeta3*f1*C1 - 2*zeta3*B1*C1 + zeta2*f1*F1 + zeta2
      *f1*Phic11 - zeta2*f1*lfr*C1 + zeta2*f1*lqr*C1 + zeta2*B1*F1 + 
      zeta2*B1*Phic11 - zeta2*B1*lfr*C1 + zeta2*B1*lqr*C1 + A1*f1*lfr
       - A1*f1*lqr + A1*B1*lfr - A1*B1*lqr + A1*zeta3*F1 + A1*zeta3*
      Phic11 - 3*A1*zeta3*lfr*C1 + 3*A1*zeta3*lqr*C1 + A1*zeta2*lfr*F1
       + A1*zeta2*lfr*Phic11 - A1*zeta2*lfr^2*C1 - A1*zeta2*lqr*F1 - A1
      *zeta2*lqr*Phic11 + 2*A1*zeta2*lqr*lfr*C1 - A1*zeta2*lqr^2*C1 - 1/
      5*A1*zeta2^2*C1 + 1/2*A1^2*lfr^2 - A1^2*lqr*lfr + 1/2*A1^2*lqr^2
       - 1/2*A1^2*zeta2),

Delta21 ->
      (F2 + Phic21 - Phic10*bt0 + 2*Gsv1*F1 + 2*Gsv1*Phic11 + 2*g11*F1
       + 2*g11*Phic11 - lfr*C2 - 2*lfr*C1*Gsv1 - 2*lfr*g11*C1 + 1/2*
      lfr^2*C1*bt0 - lqr*F1*bt0 - 2*lqr*gm0*F1 - lqr*Phic11*bt0 - 2*lqr
      *Phic11*gm0 + lqr*C2 + 2*lqr*C1*Gsv1 + 2*lqr*g11*C1 + 2*lqr*lfr*
      C1*gm0 - 1/2*lqr^2*C1*bt0 - 2*lqr^2*C1*gm0 - f1*Phic10 + f1*lfr*
      F1 - f1*lqr*F1 - B1*Phic10 - B1*lfr*Phic11 + B1*lfr^2*C1 + B1*lqr
      *Phic11 - 2*B1*lqr*lfr*C1 + B1*lqr^2*C1 + 2*zeta2*f1*C1 + 2*zeta2
      *B1*C1 - A1*lfr*Phic10 + A1*lfr^2*F1 + A1*lqr*Phic10 - 2*A1*lqr*
      lfr*F1 + A1*lqr^2*F1 - A1*f1 - A1*B1 + 4*A1*zeta3*C1 - A1*zeta2*
      F1 - A1*zeta2*Phic11 + 3*A1*zeta2*lfr*C1 - 3*A1*zeta2*lqr*C1 - 
      A1^2*lfr + A1^2*lqr),

Delta22 ->
       (- 1/2*F1*bt0 + Phic22 - Phic11*bt0 + C2 + 2*C1*Gsv1 + 2*g11*C1
       - lqr*C1*bt0 - 2*lqr*C1*gm0 - f1*F1 - f1*Phic11 + f1*lfr*C1 - f1
      *lqr*C1 - B1*F1 - B1*Phic11 + 1/2*A1*Phic10 - 3/2*A1*lfr*F1 - A1*
      lfr*Phic11 + A1*lfr^2*C1 + 3/2*A1*lqr*F1 + A1*lqr*Phic11 - 2*A1*
      lqr*lfr*C1 + A1*lqr^2*C1 - 2*A1*zeta2*C1 + 1/2*A1^2),

Delta23 ->
      ( - 1/2*C1*bt0 - f1*C1 - B1*C1 + 1/2*A1*F1 + 1/2*A1*Phic11 - 3/2*
      A1*lfr*C1 + 3/2*A1*lqr*C1),

Delta24 ->
      (1/2*A1*C1),
   
Delta30 ->
      (Phic30 + Gsv2*Phic10 + 2*Gsv1*Phic20 + 2*Gsv1^2*Phic10 + g21*
      Phic10 + 2*g12*Phic10*bt0 + 2*g11*Phic20 + 4*g11*Gsv1*Phic10 + 2*
      g11^2*Phic10 - lfr*F3 - lfr*Gsv2*F1 - 2*lfr*Gsv1*F2 - 2*lfr*
      Gsv1^2*F1 - lfr*g21*F1 - 2*lfr*g12*F1*bt0 - 2*lfr*g11*F2 - 4*lfr*
      g11*Gsv1*F1 - 2*lfr*g11^2*F1 + lfr^2*F2*bt0 + 1/2*lfr^2*F1*bt1 + 
      lfr^2*Gsv1*F1*bt0 + lfr^2*g11*F1*bt0 - 1/3*lfr^3*F1*bt0^2 + lqr*
      F3 - 2*lqr*Phic20*bt0 - 2*lqr*Phic20*gm0 - lqr*Phic10*bt1 - 2*lqr
      *Phic10*gm1 + lqr*Gsv2*F1 + 2*lqr*Gsv1*F2 - 4*lqr*Gsv1*Phic10*bt0
       - 4*lqr*Gsv1*Phic10*gm0 + 2*lqr*Gsv1^2*F1 + lqr*g21*F1 + 2*lqr*
      g12*F1*bt0 + 2*lqr*g11*F2 - 4*lqr*g11*Phic10*bt0 - 4*lqr*g11*
      Phic10*gm0 + 4*lqr*g11*Gsv1*F1 + 2*lqr*g11^2*F1 + 2*lqr*lfr*gm1*
      F1 + 2*lqr*lfr*gm0*F2 + 2*lqr*lfr*Gsv1*F1*bt0 + 4*lqr*lfr*Gsv1*
      gm0*F1 + 2*lqr*lfr*g11*F1*bt0 + 4*lqr*lfr*g11*gm0*F1 - lqr*lfr^2*
      gm0*F1*bt0 - lqr^2*F2*bt0 - 1/2*lqr^2*F1*bt1 - 2*lqr^2*gm1*F1 - 2
      *lqr^2*gm0*F2 + lqr^2*Phic10*bt0^2 + 3*lqr^2*Phic10*gm0*bt0 + 2*
      lqr^2*Phic10*gm0^2 - 3*lqr^2*Gsv1*F1*bt0 - 4*lqr^2*Gsv1*gm0*F1 - 
      3*lqr^2*g11*F1*bt0 - 4*lqr^2*g11*gm0*F1 - lqr^2*lfr*gm0*F1*bt0 - 
      2*lqr^2*lfr*gm0^2*F1 + 1/3*lqr^3*F1*bt0^2 + 2*lqr^3*gm0*F1*bt0 + 
      2*lqr^3*gm0^2*F1 + 2*f1*Gsv1*bt0 + f1*f2 + f1^2*Gsv1 + f1^2*g11
       - f1^2*lqr*bt0 - f1^2*lqr*gm0 - B2*lfr*Phic10 + B2*lfr^2*F1 + B2
      *lqr*Phic10 - 2*B2*lqr*lfr*F1 + B2*lqr^2*F1 + B2*f1 + 2*B1*Gsv1*
      bt0 - B1*lfr*Phic20 - 2*B1*lfr*Gsv1*Phic10 - 2*B1*lfr*g11*Phic10
       + B1*lfr^2*F2 + 1/2*B1*lfr^2*Phic10*bt0 + 2*B1*lfr^2*Gsv1*F1 + 2
      *B1*lfr^2*g11*F1 - B1*lfr^3*F1*bt0 + B1*lqr*Phic20 + 2*B1*lqr*
      Gsv1*Phic10 + 2*B1*lqr*g11*Phic10 - 2*B1*lqr*lfr*F2 + B1*lqr*lfr*
      Phic10*bt0 + 2*B1*lqr*lfr*Phic10*gm0 - 4*B1*lqr*lfr*Gsv1*F1 - 4*
      B1*lqr*lfr*g11*F1 + B1*lqr*lfr^2*F1*bt0 - 2*B1*lqr*lfr^2*gm0*F1
       + B1*lqr^2*F2 - 3/2*B1*lqr^2*Phic10*bt0 - 2*B1*lqr^2*Phic10*gm0
       + 2*B1*lqr^2*Gsv1*F1 + 2*B1*lqr^2*g11*F1 + B1*lqr^2*lfr*F1*bt0
       + 4*B1*lqr^2*lfr*gm0*F1 - B1*lqr^3*F1*bt0 - 2*B1*lqr^3*gm0*F1 + 
      B1*f2 + 2*B1*f1*Gsv1 + 2*B1*f1*g11 - 2*B1*f1*lqr*bt0 - 2*B1*f1*
      lqr*gm0 - 1/2*B1*f1^2*lfr + 1/2*B1*f1^2*lqr + B1*B2 + B1^2*Gsv1
       + B1^2*g11 + 1/2*B1^2*lfr^2*Phic10 - 1/2*B1^2*lfr^3*F1 - B1^2*
      lqr*bt0 - B1^2*lqr*gm0 - B1^2*lqr*lfr*Phic10 + 3/2*B1^2*lqr*lfr^2
      *F1 + 1/2*B1^2*lqr^2*Phic10 - 3/2*B1^2*lqr^2*lfr*F1 + 1/2*B1^2*
      lqr^3*F1 - B1^2*f1*lfr + B1^2*f1*lqr - 1/2*B1^3*lfr + 1/2*B1^3*
      lqr - 4*zeta3*C1*Gsv1*bt0 - 2*zeta3*f2*C1 + 2*zeta3*f1*F1*bt0 - 2
      *zeta3*f1*Phic22 + 3*zeta3*f1*Phic11*bt0 - 2*zeta3*f1*C2 - 4*
      zeta3*f1*C1*Gsv1 - 4*zeta3*f1*g11*C1 - zeta3*f1*lfr*C1*bt0 + 5*
      zeta3*f1*lqr*C1*bt0 + 4*zeta3*f1*lqr*C1*gm0 + zeta3*f1^2*F1 + 
      zeta3*f1^2*Phic11 - zeta3*f1^2*lfr*C1 + zeta3*f1^2*lqr*C1 - 2*
      zeta3*B2*C1 + 2*zeta3*B1*F1*bt0 - 2*zeta3*B1*Phic22 + 3*zeta3*B1*
      Phic11*bt0 - 2*zeta3*B1*C2 - 4*zeta3*B1*C1*Gsv1 - 4*zeta3*B1*g11*
      C1 - zeta3*B1*lfr*C1*bt0 + 5*zeta3*B1*lqr*C1*bt0 + 4*zeta3*B1*lqr
      *C1*gm0 + 2*zeta3*B1*f1*F1 + 2*zeta3*B1*f1*Phic11 + zeta3*B1^2*F1
       + zeta3*B1^2*Phic11 + zeta3*B1^2*lfr*C1 - zeta3*B1^2*lqr*C1 + 2*
      zeta2*Gsv1*F1*bt0 + 2*zeta2*Gsv1*Phic11*bt0 - 2*zeta2*lfr*C1*Gsv1
      *bt0 + 2*zeta2*lqr*C1*Gsv1*bt0 + zeta2*f2*F1 + zeta2*f2*Phic11 - 
      zeta2*f2*lfr*C1 + zeta2*f2*lqr*C1 + zeta2*f1*F2 + zeta2*f1*Phic21
       - zeta2*f1*Phic10*bt0 + 2*zeta2*f1*Gsv1*F1 + 2*zeta2*f1*Gsv1*
      Phic11 + 2*zeta2*f1*g11*F1 + 2*zeta2*f1*g11*Phic11 - zeta2*f1*lfr
      *C2 - 2*zeta2*f1*lfr*C1*Gsv1 - 2*zeta2*f1*lfr*g11*C1 + 1/2*zeta2*
      f1*lfr^2*C1*bt0 - 2*zeta2*f1*lqr*F1*bt0 - 2*zeta2*f1*lqr*gm0*F1
       - 2*zeta2*f1*lqr*Phic11*bt0 - 2*zeta2*f1*lqr*Phic11*gm0 + zeta2*
      f1*lqr*C2 + 2*zeta2*f1*lqr*C1*Gsv1 + 2*zeta2*f1*lqr*g11*C1 + 
      zeta2*f1*lqr*lfr*C1*bt0 + 2*zeta2*f1*lqr*lfr*C1*gm0 - 3/2*zeta2*
      f1*lqr^2*C1*bt0 - 2*zeta2*f1*lqr^2*C1*gm0 - 1/2*zeta2*f1^2*Phic10
       + 1/2*zeta2*f1^2*lfr*F1 - 1/2*zeta2*f1^2*lqr*F1 + zeta2*B2*F1 + 
      zeta2*B2*Phic11 - zeta2*B2*lfr*C1 + zeta2*B2*lqr*C1 + zeta2*B1*F2
       + zeta2*B1*Phic21 - zeta2*B1*Phic10*bt0 + 2*zeta2*B1*Gsv1*F1 + 2
      *zeta2*B1*Gsv1*Phic11 + 2*zeta2*B1*g11*F1 + 2*zeta2*B1*g11*Phic11
       - zeta2*B1*lfr*C2 - 2*zeta2*B1*lfr*C1*Gsv1 - 2*zeta2*B1*lfr*g11*
      C1 + 1/2*zeta2*B1*lfr^2*C1*bt0 - 2*zeta2*B1*lqr*F1*bt0 - 2*zeta2*
      B1*lqr*gm0*F1 - 2*zeta2*B1*lqr*Phic11*bt0 - 2*zeta2*B1*lqr*Phic11
      *gm0 + zeta2*B1*lqr*C2 + 2*zeta2*B1*lqr*C1*Gsv1 + 2*zeta2*B1*lqr*
      g11*C1 + zeta2*B1*lqr*lfr*C1*bt0 + 2*zeta2*B1*lqr*lfr*C1*gm0 - 3/
      2*zeta2*B1*lqr^2*C1*bt0 - 2*zeta2*B1*lqr^2*C1*gm0 - zeta2*B1*f1*
      Phic10 - zeta2*B1*f1*lfr*Phic11 + zeta2*B1*f1*lfr^2*C1 + zeta2*B1
      *f1*lqr*Phic11 - 2*zeta2*B1*f1*lqr*lfr*C1 + zeta2*B1*f1*lqr^2*C1
       - 1/2*zeta2*B1^2*Phic10 - 1/2*zeta2*B1^2*lfr*F1 - zeta2*B1^2*lfr
      *Phic11 + zeta2*B1^2*lfr^2*C1 + 1/2*zeta2*B1^2*lqr*F1 + zeta2*
      B1^2*lqr*Phic11 - 2*zeta2*B1^2*lqr*lfr*C1 + zeta2*B1^2*lqr^2*C1
       - 7/5*zeta2^2*f1*C1*bt0 - 1/5*zeta2^2*f1^2*C1 - 7/5*zeta2^2*B1*
      C1*bt0 - 2/5*zeta2^2*B1*f1*C1 - 1/5*zeta2^2*B1^2*C1 + A2*f1*lfr
       - A2*f1*lqr + A2*B1*lfr - A2*B1*lqr + A2*zeta3*F1 + A2*zeta3*
      Phic11 - 3*A2*zeta3*lfr*C1 + 3*A2*zeta3*lqr*C1 + A2*zeta2*lfr*F1
       + A2*zeta2*lfr*Phic11 - A2*zeta2*lfr^2*C1 - A2*zeta2*lqr*F1 - A2
      *zeta2*lqr*Phic11 + 2*A2*zeta2*lqr*lfr*C1 - A2*zeta2*lqr^2*C1 - 1/
      5*A2*zeta2^2*C1 + 2*A1*lfr*Gsv1*bt0 - 2*A1*lqr*Gsv1*bt0 + A1*f2*
      lfr - A1*f2*lqr + 2*A1*f1*lfr*Gsv1 + 2*A1*f1*lfr*g11 - 1/2*A1*f1*
      lfr^2*bt0 - 2*A1*f1*lqr*Gsv1 - 2*A1*f1*lqr*g11 - A1*f1*lqr*lfr*
      bt0 - 2*A1*f1*lqr*lfr*gm0 + 3/2*A1*f1*lqr^2*bt0 + 2*A1*f1*lqr^2*
      gm0 + A1*B2*lfr - A1*B2*lqr + 2*A1*B1*lfr*Gsv1 + 2*A1*B1*lfr*g11
       - 1/2*A1*B1*lfr^2*bt0 - 2*A1*B1*lqr*Gsv1 - 2*A1*B1*lqr*g11 - A1*
      B1*lqr*lfr*bt0 - 2*A1*B1*lqr*lfr*gm0 + 3/2*A1*B1*lqr^2*bt0 + 2*A1
      *B1*lqr^2*gm0 - A1*B1*f1*lfr^2 + 2*A1*B1*f1*lqr*lfr - A1*B1*f1*
      lqr^2 - A1*B1^2*lfr^2 + 2*A1*B1^2*lqr*lfr - A1*B1^2*lqr^2 - 10*A1
      *zeta5*C1*bt0 - 12*A1*zeta5*f1*C1 - 12*A1*zeta5*B1*C1 + A1*zeta3*
      F2 + A1*zeta3*Phic21 - A1*zeta3*Phic10*bt0 + 2*A1*zeta3*Gsv1*F1
       + 2*A1*zeta3*Gsv1*Phic11 + 2*A1*zeta3*g11*F1 + 2*A1*zeta3*g11*
      Phic11 + A1*zeta3*lfr*F1*bt0 - 2*A1*zeta3*lfr*Phic22 + 2*A1*zeta3
      *lfr*Phic11*bt0 - 3*A1*zeta3*lfr*C2 - 6*A1*zeta3*lfr*C1*Gsv1 - 6*
      A1*zeta3*lfr*g11*C1 + 3/2*A1*zeta3*lfr^2*C1*bt0 - 3*A1*zeta3*lqr*
      F1*bt0 - 2*A1*zeta3*lqr*gm0*F1 + 2*A1*zeta3*lqr*Phic22 - 4*A1*
      zeta3*lqr*Phic11*bt0 - 2*A1*zeta3*lqr*Phic11*gm0 + 3*A1*zeta3*lqr
      *C2 + 6*A1*zeta3*lqr*C1*Gsv1 + 6*A1*zeta3*lqr*g11*C1 + 3*A1*zeta3
      *lqr*lfr*C1*bt0 + 6*A1*zeta3*lqr*lfr*C1*gm0 - 9/2*A1*zeta3*lqr^2*
      C1*bt0 - 6*A1*zeta3*lqr^2*C1*gm0 - A1*zeta3*f1*Phic10 + 3*A1*
      zeta3*f1*lfr*F1 + 2*A1*zeta3*f1*lfr*Phic11 - 2*A1*zeta3*f1*lfr^2*
      C1 - 3*A1*zeta3*f1*lqr*F1 - 2*A1*zeta3*f1*lqr*Phic11 + 4*A1*zeta3
      *f1*lqr*lfr*C1 - 2*A1*zeta3*f1*lqr^2*C1 - A1*zeta3*B1*Phic10 + 2*
      A1*zeta3*B1*lfr*F1 + A1*zeta3*B1*lfr*Phic11 + A1*zeta3*B1*lfr^2*
      C1 - 2*A1*zeta3*B1*lqr*F1 - A1*zeta3*B1*lqr*Phic11 - 2*A1*zeta3*
      B1*lqr*lfr*C1 + A1*zeta3*B1*lqr^2*C1 + A1*zeta2*lfr*F2 + A1*zeta2
      *lfr*Phic21 - A1*zeta2*lfr*Phic10*bt0 + 2*A1*zeta2*lfr*Gsv1*F1 + 
      2*A1*zeta2*lfr*Gsv1*Phic11 + 2*A1*zeta2*lfr*g11*F1 + 2*A1*zeta2*
      lfr*g11*Phic11 - 1/2*A1*zeta2*lfr^2*F1*bt0 - 1/2*A1*zeta2*lfr^2*
      Phic11*bt0 - A1*zeta2*lfr^2*C2 - 2*A1*zeta2*lfr^2*C1*Gsv1 - 2*A1*
      zeta2*lfr^2*g11*C1 + A1*zeta2*lfr^3*C1*bt0 - A1*zeta2*lqr*F2 - A1
      *zeta2*lqr*Phic21 + A1*zeta2*lqr*Phic10*bt0 - 2*A1*zeta2*lqr*Gsv1
      *F1 - 2*A1*zeta2*lqr*Gsv1*Phic11 - 2*A1*zeta2*lqr*g11*F1 - 2*A1*
      zeta2*lqr*g11*Phic11 - A1*zeta2*lqr*lfr*F1*bt0 - 2*A1*zeta2*lqr*
      lfr*gm0*F1 - A1*zeta2*lqr*lfr*Phic11*bt0 - 2*A1*zeta2*lqr*lfr*
      Phic11*gm0 + 2*A1*zeta2*lqr*lfr*C2 + 4*A1*zeta2*lqr*lfr*C1*Gsv1
       + 4*A1*zeta2*lqr*lfr*g11*C1 - A1*zeta2*lqr*lfr^2*C1*bt0 + 2*A1*
      zeta2*lqr*lfr^2*C1*gm0 + 3/2*A1*zeta2*lqr^2*F1*bt0 + 2*A1*zeta2*
      lqr^2*gm0*F1 + 3/2*A1*zeta2*lqr^2*Phic11*bt0 + 2*A1*zeta2*lqr^2*
      Phic11*gm0 - A1*zeta2*lqr^2*C2 - 2*A1*zeta2*lqr^2*C1*Gsv1 - 2*A1*
      zeta2*lqr^2*g11*C1 - A1*zeta2*lqr^2*lfr*C1*bt0 - 4*A1*zeta2*lqr^2
      *lfr*C1*gm0 + A1*zeta2*lqr^3*C1*bt0 + 2*A1*zeta2*lqr^3*C1*gm0 - 
      A1*zeta2*f1*bt0 - A1*zeta2*f1*lfr*Phic10 + A1*zeta2*f1*lfr^2*F1
       + A1*zeta2*f1*lqr*Phic10 - 2*A1*zeta2*f1*lqr*lfr*F1 + A1*zeta2*
      f1*lqr^2*F1 - A1*zeta2*f1^2 - A1*zeta2*B1*bt0 - A1*zeta2*B1*lfr*
      Phic10 - A1*zeta2*B1*lfr^2*Phic11 + A1*zeta2*B1*lfr^3*C1 + A1*
      zeta2*B1*lqr*Phic10 + 2*A1*zeta2*B1*lqr*lfr*Phic11 - 3*A1*zeta2*
      B1*lqr*lfr^2*C1 - A1*zeta2*B1*lqr^2*Phic11 + 3*A1*zeta2*B1*lqr^2*
      lfr*C1 - A1*zeta2*B1*lqr^3*C1 - 2*A1*zeta2*B1*f1 - A1*zeta2*B1^2
       + 5*A1*zeta2*zeta3*C1*bt0 + 8*A1*zeta2*zeta3*f1*C1 + 8*A1*zeta2*
      zeta3*B1*C1 + 1/2*A1*zeta2^2*F1*bt0 - 1/5*A1*zeta2^2*Phic22 + 3/5
      *A1*zeta2^2*Phic11*bt0 - 1/5*A1*zeta2^2*C2 - 2/5*A1*zeta2^2*C1*
      Gsv1 - 2/5*A1*zeta2^2*g11*C1 - 8/5*A1*zeta2^2*lfr*C1*bt0 + 2*A1*
      zeta2^2*lqr*C1*bt0 + 2/5*A1*zeta2^2*lqr*C1*gm0 + 1/5*A1*zeta2^2*
      f1*F1 + 1/5*A1*zeta2^2*f1*Phic11 - 3/5*A1*zeta2^2*f1*lfr*C1 + 3/5
      *A1*zeta2^2*f1*lqr*C1 + 1/5*A1*zeta2^2*B1*F1 + 1/5*A1*zeta2^2*B1*
      Phic11 - 2/5*A1*zeta2^2*B1*lfr*C1 + 2/5*A1*zeta2^2*B1*lqr*C1 + A1
      *A2*lfr^2 - 2*A1*A2*lqr*lfr + A1*A2*lqr^2 - A1*A2*zeta2 + A1^2*
      lfr^2*Gsv1 + A1^2*lfr^2*g11 - 1/2*A1^2*lfr^3*bt0 - 2*A1^2*lqr*lfr
      *Gsv1 - 2*A1^2*lqr*lfr*g11 + 1/2*A1^2*lqr*lfr^2*bt0 - A1^2*lqr*
      lfr^2*gm0 + A1^2*lqr^2*Gsv1 + A1^2*lqr^2*g11 + 1/2*A1^2*lqr^2*lfr
      *bt0 + 2*A1^2*lqr^2*lfr*gm0 - 1/2*A1^2*lqr^3*bt0 - A1^2*lqr^3*gm0
       - 1/2*A1^2*B1*lfr^3 + 3/2*A1^2*B1*lqr*lfr^2 - 3/2*A1^2*B1*lqr^2*
      lfr + 1/2*A1^2*B1*lqr^3 + 3*A1^2*zeta5*F1 + 3*A1^2*zeta5*Phic11
       - 15*A1^2*zeta5*lfr*C1 + 15*A1^2*zeta5*lqr*C1 - A1^2*zeta3*bt0
       - A1^2*zeta3*lfr*Phic10 + 2*A1^2*zeta3*lfr^2*F1 + A1^2*zeta3*
      lfr^2*Phic11 - A1^2*zeta3*lfr^3*C1 + A1^2*zeta3*lqr*Phic10 - 4*
      A1^2*zeta3*lqr*lfr*F1 - 2*A1^2*zeta3*lqr*lfr*Phic11 + 3*A1^2*
      zeta3*lqr*lfr^2*C1 + 2*A1^2*zeta3*lqr^2*F1 + A1^2*zeta3*lqr^2*
      Phic11 - 3*A1^2*zeta3*lqr^2*lfr*C1 + A1^2*zeta3*lqr^3*C1 - 2*A1^2
      *zeta3*f1 - 2*A1^2*zeta3*B1 + 5*A1^2*zeta3^2*C1 - A1^2*zeta2*Gsv1
       - A1^2*zeta2*g11 - 1/2*A1^2*zeta2*lfr^2*Phic10 + 1/2*A1^2*zeta2*
      lfr^3*F1 + A1^2*zeta2*lqr*bt0 + A1^2*zeta2*lqr*gm0 + A1^2*zeta2*
      lqr*lfr*Phic10 - 3/2*A1^2*zeta2*lqr*lfr^2*F1 - 1/2*A1^2*zeta2*
      lqr^2*Phic10 + 3/2*A1^2*zeta2*lqr^2*lfr*F1 - 1/2*A1^2*zeta2*lqr^3
      *F1 - 2*A1^2*zeta2*f1*lfr + 2*A1^2*zeta2*f1*lqr - 3/2*A1^2*zeta2*
      B1*lfr + 3/2*A1^2*zeta2*B1*lqr - 2*A1^2*zeta2*zeta3*F1 - 2*A1^2*
      zeta2*zeta3*Phic11 + 10*A1^2*zeta2*zeta3*lfr*C1 - 10*A1^2*zeta2*
      zeta3*lqr*C1 - 1/20*A1^2*zeta2^2*Phic10 + 1/4*A1^2*zeta2^2*lfr*F1
       + 1/5*A1^2*zeta2^2*lfr*Phic11 - 2/5*A1^2*zeta2^2*lfr^2*C1 - 1/4*
      A1^2*zeta2^2*lqr*F1 - 1/5*A1^2*zeta2^2*lqr*Phic11 + 4/5*A1^2*
      zeta2^2*lqr*lfr*C1 - 2/5*A1^2*zeta2^2*lqr^2*C1 - 29/35*A1^2*
      zeta2^3*C1 - 2*A1^3*zeta3*lfr + 2*A1^3*zeta3*lqr - A1^3*zeta2*
      lfr^2 + 2*A1^3*zeta2*lqr*lfr - A1^3*zeta2*lqr^2 - 1/10*A1^3*
      zeta2^2),

Delta31 ->
      (F3 + Phic31 - 2*Phic20*bt0 - Phic10*bt1 + Gsv2*F1 + Gsv2*Phic11
       + 2*Gsv1*F2 + 2*Gsv1*Phic21 - 4*Gsv1*Phic10*bt0 + 2*Gsv1^2*F1 + 
      2*Gsv1^2*Phic11 + g21*F1 + g21*Phic11 + 2*g12*F1*bt0 + 2*g12*
      Phic11*bt0 + 2*g11*F2 + 2*g11*Phic21 - 2*g11*Phic10*bt0 + 4*g11*
      Gsv1*F1 + 4*g11*Gsv1*Phic11 + 2*g11^2*F1 + 2*g11^2*Phic11 + 2*lfr
      *Gsv1*F1*bt0 - lfr*C3 - 2*lfr*C2*Gsv1 - lfr*C1*Gsv2 - 2*lfr*C1*
      Gsv1^2 - lfr*g21*C1 - 2*lfr*g12*C1*bt0 - 2*lfr*g11*C2 - 4*lfr*g11
      *C1*Gsv1 - 2*lfr*g11^2*C1 + lfr^2*C2*bt0 + 1/2*lfr^2*C1*bt1 + 
      lfr^2*C1*Gsv1*bt0 + lfr^2*g11*C1*bt0 - 1/3*lfr^3*C1*bt0^2 - 2*lqr
      *F2*bt0 - lqr*F1*bt1 - 2*lqr*gm1*F1 - 2*lqr*gm0*F2 - 2*lqr*Phic21
      *bt0 - 2*lqr*Phic21*gm0 - lqr*Phic11*bt1 - 2*lqr*Phic11*gm1 + 2*
      lqr*Phic10*bt0^2 + 2*lqr*Phic10*gm0*bt0 - 6*lqr*Gsv1*F1*bt0 - 4*
      lqr*Gsv1*gm0*F1 - 4*lqr*Gsv1*Phic11*bt0 - 4*lqr*Gsv1*Phic11*gm0
       + lqr*C3 + 2*lqr*C2*Gsv1 + lqr*C1*Gsv2 + 2*lqr*C1*Gsv1^2 + lqr*
      g21*C1 + 2*lqr*g12*C1*bt0 - 4*lqr*g11*F1*bt0 - 4*lqr*g11*gm0*F1
       - 4*lqr*g11*Phic11*bt0 - 4*lqr*g11*Phic11*gm0 + 2*lqr*g11*C2 + 4
      *lqr*g11*C1*Gsv1 + 2*lqr*g11^2*C1 + 2*lqr*lfr*C2*gm0 + 2*lqr*lfr*
      C1*gm1 + 2*lqr*lfr*C1*Gsv1*bt0 + 4*lqr*lfr*C1*Gsv1*gm0 + 2*lqr*
      lfr*g11*C1*bt0 + 4*lqr*lfr*g11*C1*gm0 - lqr*lfr^2*C1*gm0*bt0 + 
      lqr^2*F1*bt0^2 + 3*lqr^2*gm0*F1*bt0 + 2*lqr^2*gm0^2*F1 + lqr^2*
      Phic11*bt0^2 + 3*lqr^2*Phic11*gm0*bt0 + 2*lqr^2*Phic11*gm0^2 - 
      lqr^2*C2*bt0 - 2*lqr^2*C2*gm0 - 1/2*lqr^2*C1*bt1 - 2*lqr^2*C1*gm1
       - 3*lqr^2*C1*Gsv1*bt0 - 4*lqr^2*C1*Gsv1*gm0 - 3*lqr^2*g11*C1*bt0
       - 4*lqr^2*g11*C1*gm0 - lqr^2*lfr*C1*gm0*bt0 - 2*lqr^2*lfr*C1*
      gm0^2 + 1/3*lqr^3*C1*bt0^2 + 2*lqr^3*C1*gm0*bt0 + 2*lqr^3*C1*
      gm0^2 - f2*Phic10 + f2*lfr*F1 - f2*lqr*F1 - f1*Phic20 - 2*f1*Gsv1
      *Phic10 - 2*f1*g11*Phic10 + f1*lfr*F2 + 2*f1*lfr*Gsv1*F1 + 2*f1*
      lfr*g11*F1 - 1/2*f1*lfr^2*F1*bt0 - f1*lqr*F2 + 2*f1*lqr*Phic10*
      bt0 + 2*f1*lqr*Phic10*gm0 - 2*f1*lqr*Gsv1*F1 - 2*f1*lqr*g11*F1 - 
      f1*lqr*lfr*F1*bt0 - 2*f1*lqr*lfr*gm0*F1 + 3/2*f1*lqr^2*F1*bt0 + 2
      *f1*lqr^2*gm0*F1 - f1^2*bt0 - 1/2*f1^3 - B2*Phic10 - B2*lfr*
      Phic11 + B2*lfr^2*C1 + B2*lqr*Phic11 - 2*B2*lqr*lfr*C1 + B2*lqr^2
      *C1 - B1*Phic20 - 2*B1*Gsv1*Phic10 - 2*B1*g11*Phic10 - B1*lfr*
      Phic21 + B1*lfr*Phic10*bt0 - 2*B1*lfr*Gsv1*Phic11 - 2*B1*lfr*g11*
      Phic11 + 1/2*B1*lfr^2*Phic11*bt0 + B1*lfr^2*C2 + 2*B1*lfr^2*C1*
      Gsv1 + 2*B1*lfr^2*g11*C1 - B1*lfr^3*C1*bt0 + B1*lqr*Phic21 + B1*
      lqr*Phic10*bt0 + 2*B1*lqr*Phic10*gm0 + 2*B1*lqr*Gsv1*Phic11 + 2*
      B1*lqr*g11*Phic11 + B1*lqr*lfr*Phic11*bt0 + 2*B1*lqr*lfr*Phic11*
      gm0 - 2*B1*lqr*lfr*C2 - 4*B1*lqr*lfr*C1*Gsv1 - 4*B1*lqr*lfr*g11*
      C1 + B1*lqr*lfr^2*C1*bt0 - 2*B1*lqr*lfr^2*C1*gm0 - 3/2*B1*lqr^2*
      Phic11*bt0 - 2*B1*lqr^2*Phic11*gm0 + B1*lqr^2*C2 + 2*B1*lqr^2*C1*
      Gsv1 + 2*B1*lqr^2*g11*C1 + B1*lqr^2*lfr*C1*bt0 + 4*B1*lqr^2*lfr*
      C1*gm0 - B1*lqr^3*C1*bt0 - 2*B1*lqr^3*C1*gm0 - 2*B1*f1*bt0 + B1*
      f1*lfr*Phic10 - B1*f1*lfr^2*F1 - B1*f1*lqr*Phic10 + 2*B1*f1*lqr*
      lfr*F1 - B1*f1*lqr^2*F1 - 3/2*B1*f1^2 - B1^2*bt0 + B1^2*lfr*
      Phic10 - 1/2*B1^2*lfr^2*F1 + 1/2*B1^2*lfr^2*Phic11 - 1/2*B1^2*
      lfr^3*C1 - B1^2*lqr*Phic10 + B1^2*lqr*lfr*F1 - B1^2*lqr*lfr*
      Phic11 + 3/2*B1^2*lqr*lfr^2*C1 - 1/2*B1^2*lqr^2*F1 + 1/2*B1^2*
      lqr^2*Phic11 - 3/2*B1^2*lqr^2*lfr*C1 + 1/2*B1^2*lqr^3*C1 - 3/2*
      B1^2*f1 - 1/2*B1^3 + 7*zeta3*f1*C1*bt0 + 4*zeta3*f1^2*C1 + 7*
      zeta3*B1*C1*bt0 + 8*zeta3*B1*f1*C1 + 4*zeta3*B1^2*C1 + 4*zeta2*C1
      *Gsv1*bt0 + 2*zeta2*f2*C1 - 2*zeta2*f1*F1*bt0 + 2*zeta2*f1*Phic22
       - 3*zeta2*f1*Phic11*bt0 + 2*zeta2*f1*C2 + 4*zeta2*f1*C1*Gsv1 + 4
      *zeta2*f1*g11*C1 + zeta2*f1*lfr*C1*bt0 - 5*zeta2*f1*lqr*C1*bt0 - 
      4*zeta2*f1*lqr*C1*gm0 - 3/2*zeta2*f1^2*F1 - 3/2*zeta2*f1^2*Phic11
       + 3/2*zeta2*f1^2*lfr*C1 - 3/2*zeta2*f1^2*lqr*C1 + 2*zeta2*B2*C1
       - 2*zeta2*B1*F1*bt0 + 2*zeta2*B1*Phic22 - 3*zeta2*B1*Phic11*bt0
       + 2*zeta2*B1*C2 + 4*zeta2*B1*C1*Gsv1 + 4*zeta2*B1*g11*C1 + zeta2
      *B1*lfr*C1*bt0 - 5*zeta2*B1*lqr*C1*bt0 - 4*zeta2*B1*lqr*C1*gm0 - 
      3*zeta2*B1*f1*F1 - 3*zeta2*B1*f1*Phic11 + zeta2*B1*f1*lfr*C1 - 
      zeta2*B1*f1*lqr*C1 - 3/2*zeta2*B1^2*F1 - 3/2*zeta2*B1^2*Phic11 - 
      1/2*zeta2*B1^2*lfr*C1 + 1/2*zeta2*B1^2*lqr*C1 - A2*lfr*Phic10 + 
      A2*lfr^2*F1 + A2*lqr*Phic10 - 2*A2*lqr*lfr*F1 + A2*lqr^2*F1 - A2*
      f1 - A2*B1 + 4*A2*zeta3*C1 - A2*zeta2*F1 - A2*zeta2*Phic11 + 3*A2
      *zeta2*lfr*C1 - 3*A2*zeta2*lqr*C1 - 2*A1*Gsv1*bt0 - A1*lfr*Phic20
       - 2*A1*lfr*Gsv1*Phic10 - 2*A1*lfr*g11*Phic10 + A1*lfr^2*F2 + 1/2
      *A1*lfr^2*Phic10*bt0 + 2*A1*lfr^2*Gsv1*F1 + 2*A1*lfr^2*g11*F1 - 
      A1*lfr^3*F1*bt0 + A1*lqr*Phic20 + 2*A1*lqr*Gsv1*Phic10 + 2*A1*lqr
      *g11*Phic10 - 2*A1*lqr*lfr*F2 + A1*lqr*lfr*Phic10*bt0 + 2*A1*lqr*
      lfr*Phic10*gm0 - 4*A1*lqr*lfr*Gsv1*F1 - 4*A1*lqr*lfr*g11*F1 + A1*
      lqr*lfr^2*F1*bt0 - 2*A1*lqr*lfr^2*gm0*F1 + A1*lqr^2*F2 - 3/2*A1*
      lqr^2*Phic10*bt0 - 2*A1*lqr^2*Phic10*gm0 + 2*A1*lqr^2*Gsv1*F1 + 2
      *A1*lqr^2*g11*F1 + A1*lqr^2*lfr*F1*bt0 + 4*A1*lqr^2*lfr*gm0*F1 - 
      A1*lqr^3*F1*bt0 - 2*A1*lqr^3*gm0*F1 - A1*f2 - 2*A1*f1*Gsv1 - 2*A1
      *f1*g11 - A1*f1*lfr*bt0 + 3*A1*f1*lqr*bt0 + 2*A1*f1*lqr*gm0 - 3/2
      *A1*f1^2*lfr + 3/2*A1*f1^2*lqr - A1*B2 - 2*A1*B1*Gsv1 - 2*A1*B1*
      g11 - A1*B1*lfr*bt0 + A1*B1*lfr^2*Phic10 - A1*B1*lfr^3*F1 + 3*A1*
      B1*lqr*bt0 + 2*A1*B1*lqr*gm0 - 2*A1*B1*lqr*lfr*Phic10 + 3*A1*B1*
      lqr*lfr^2*F1 + A1*B1*lqr^2*Phic10 - 3*A1*B1*lqr^2*lfr*F1 + A1*B1*
      lqr^3*F1 - 2*A1*B1*f1*lfr + 2*A1*B1*f1*lqr - 1/2*A1*B1^2*lfr + 1/
      2*A1*B1^2*lqr - 3*A1*zeta3*F1*bt0 + 4*A1*zeta3*Phic22 - 5*A1*
      zeta3*Phic11*bt0 + 4*A1*zeta3*C2 + 8*A1*zeta3*C1*Gsv1 + 8*A1*
      zeta3*g11*C1 + 4*A1*zeta3*lfr*C1*bt0 - 12*A1*zeta3*lqr*C1*bt0 - 8
      *A1*zeta3*lqr*C1*gm0 - 4*A1*zeta3*f1*F1 - 4*A1*zeta3*f1*Phic11 + 
      12*A1*zeta3*f1*lfr*C1 - 12*A1*zeta3*f1*lqr*C1 - 4*A1*zeta3*B1*F1
       - 4*A1*zeta3*B1*Phic11 + 8*A1*zeta3*B1*lfr*C1 - 8*A1*zeta3*B1*
      lqr*C1 - A1*zeta2*F2 - A1*zeta2*Phic21 + A1*zeta2*Phic10*bt0 - 2*
      A1*zeta2*Gsv1*F1 - 2*A1*zeta2*Gsv1*Phic11 - 2*A1*zeta2*g11*F1 - 2
      *A1*zeta2*g11*Phic11 - A1*zeta2*lfr*F1*bt0 + 2*A1*zeta2*lfr*
      Phic22 - 2*A1*zeta2*lfr*Phic11*bt0 + 3*A1*zeta2*lfr*C2 + 6*A1*
      zeta2*lfr*C1*Gsv1 + 6*A1*zeta2*lfr*g11*C1 - 3/2*A1*zeta2*lfr^2*C1
      *bt0 + 3*A1*zeta2*lqr*F1*bt0 + 2*A1*zeta2*lqr*gm0*F1 - 2*A1*zeta2
      *lqr*Phic22 + 4*A1*zeta2*lqr*Phic11*bt0 + 2*A1*zeta2*lqr*Phic11*
      gm0 - 3*A1*zeta2*lqr*C2 - 6*A1*zeta2*lqr*C1*Gsv1 - 6*A1*zeta2*lqr
      *g11*C1 - 3*A1*zeta2*lqr*lfr*C1*bt0 - 6*A1*zeta2*lqr*lfr*C1*gm0
       + 9/2*A1*zeta2*lqr^2*C1*bt0 + 6*A1*zeta2*lqr^2*C1*gm0 + A1*zeta2
      *f1*Phic10 - 4*A1*zeta2*f1*lfr*F1 - 3*A1*zeta2*f1*lfr*Phic11 + 3*
      A1*zeta2*f1*lfr^2*C1 + 4*A1*zeta2*f1*lqr*F1 + 3*A1*zeta2*f1*lqr*
      Phic11 - 6*A1*zeta2*f1*lqr*lfr*C1 + 3*A1*zeta2*f1*lqr^2*C1 + A1*
      zeta2*B1*Phic10 - 3*A1*zeta2*B1*lfr*F1 - 2*A1*zeta2*B1*lfr*Phic11
       + 3*A1*zeta2*B1*lqr*F1 + 2*A1*zeta2*B1*lqr*Phic11 + 5/2*A1*
      zeta2^2*C1*bt0 + A1*zeta2^2*f1*C1 + A1*zeta2^2*B1*C1 - 2*A1*A2*
      lfr + 2*A1*A2*lqr - 2*A1^2*lfr*Gsv1 - 2*A1^2*lfr*g11 + 1/2*A1^2*
      lfr^2*bt0 + 2*A1^2*lqr*Gsv1 + 2*A1^2*lqr*g11 + A1^2*lqr*lfr*bt0
       + 2*A1^2*lqr*lfr*gm0 - 3/2*A1^2*lqr^2*bt0 - 2*A1^2*lqr^2*gm0 - 3/
      2*A1^2*f1*lfr^2 + 3*A1^2*f1*lqr*lfr - 3/2*A1^2*f1*lqr^2 - 1/2*
      A1^2*B1*lfr^2 + A1^2*B1*lqr*lfr - 1/2*A1^2*B1*lqr^2 + 18*A1^2*
      zeta5*C1 + A1^2*zeta3*Phic10 - 5*A1^2*zeta3*lfr*F1 - 4*A1^2*zeta3
      *lfr*Phic11 + 8*A1^2*zeta3*lfr^2*C1 + 5*A1^2*zeta3*lqr*F1 + 4*
      A1^2*zeta3*lqr*Phic11 - 16*A1^2*zeta3*lqr*lfr*C1 + 8*A1^2*zeta3*
      lqr^2*C1 + A1^2*zeta2*bt0 + A1^2*zeta2*lfr*Phic10 - 5/2*A1^2*
      zeta2*lfr^2*F1 - 3/2*A1^2*zeta2*lfr^2*Phic11 + 3/2*A1^2*zeta2*
      lfr^3*C1 - A1^2*zeta2*lqr*Phic10 + 5*A1^2*zeta2*lqr*lfr*F1 + 3*
      A1^2*zeta2*lqr*lfr*Phic11 - 9/2*A1^2*zeta2*lqr*lfr^2*C1 - 5/2*
      A1^2*zeta2*lqr^2*F1 - 3/2*A1^2*zeta2*lqr^2*Phic11 + 9/2*A1^2*
      zeta2*lqr^2*lfr*C1 - 3/2*A1^2*zeta2*lqr^3*C1 + 5/2*A1^2*zeta2*f1
       + 5/2*A1^2*zeta2*B1 - 12*A1^2*zeta2*zeta3*C1 - 1/4*A1^2*zeta2^2*
      F1 - 1/4*A1^2*zeta2^2*Phic11 + 5/4*A1^2*zeta2^2*lfr*C1 - 5/4*A1^2
      *zeta2^2*lqr*C1 - 1/2*A1^3*lfr^3 + 3/2*A1^3*lqr*lfr^2 - 3/2*A1^3*
      lqr^2*lfr + 1/2*A1^3*lqr^3 + 2*A1^3*zeta3 + 5/2*A1^3*zeta2*lfr - 
      5/2*A1^3*zeta2*lqr),

Delta32 ->
      ( - F2*bt0 - 1/2*F1*bt1 + Phic32 - 2*Phic21*bt0 - Phic11*bt1 + 
      Phic10*bt0^2 - 3*Gsv1*F1*bt0 + 2*Gsv1*Phic22 - 4*Gsv1*Phic11*bt0
       + C3 + 2*C2*Gsv1 + C1*Gsv2 + 2*C1*Gsv1^2 + g21*C1 + 2*g12*C1*bt0
       - g11*F1*bt0 + 2*g11*Phic22 - 2*g11*Phic11*bt0 + 2*g11*C2 + 4*
      g11*C1*Gsv1 + 2*g11^2*C1 + 2*lfr*C1*Gsv1*bt0 + lqr*F1*bt0^2 + lqr
      *gm0*F1*bt0 - 2*lqr*Phic22*bt0 - 2*lqr*Phic22*gm0 + 2*lqr*Phic11*
      bt0^2 + 2*lqr*Phic11*gm0*bt0 - 2*lqr*C2*bt0 - 2*lqr*C2*gm0 - lqr*
      C1*bt1 - 2*lqr*C1*gm1 - 6*lqr*C1*Gsv1*bt0 - 4*lqr*C1*Gsv1*gm0 - 4
      *lqr*g11*C1*bt0 - 4*lqr*g11*C1*gm0 + lqr^2*C1*bt0^2 + 3*lqr^2*C1*
      gm0*bt0 + 2*lqr^2*C1*gm0^2 - f2*F1 - f2*Phic11 + f2*lfr*C1 - f2*
      lqr*C1 - f1*F2 - f1*Phic21 + 3/2*f1*Phic10*bt0 - 2*f1*Gsv1*F1 - 2
      *f1*Gsv1*Phic11 - 2*f1*g11*F1 - 2*f1*g11*Phic11 - 1/2*f1*lfr*F1*
      bt0 + f1*lfr*C2 + 2*f1*lfr*C1*Gsv1 + 2*f1*lfr*g11*C1 - 1/2*f1*
      lfr^2*C1*bt0 + 5/2*f1*lqr*F1*bt0 + 2*f1*lqr*gm0*F1 + 2*f1*lqr*
      Phic11*bt0 + 2*f1*lqr*Phic11*gm0 - f1*lqr*C2 - 2*f1*lqr*C1*Gsv1
       - 2*f1*lqr*g11*C1 - f1*lqr*lfr*C1*bt0 - 2*f1*lqr*lfr*C1*gm0 + 3/
      2*f1*lqr^2*C1*bt0 + 2*f1*lqr^2*C1*gm0 + 1/2*f1^2*Phic10 - 1/2*
      f1^2*lfr*F1 + 1/2*f1^2*lqr*F1 - B2*F1 - B2*Phic11 - B1*F2 - B1*
      Phic21 + 3/2*B1*Phic10*bt0 - 2*B1*Gsv1*F1 - 2*B1*Gsv1*Phic11 - 2*
      B1*g11*F1 - 2*B1*g11*Phic11 - B1*lfr*Phic22 + B1*lfr*Phic11*bt0
       + 2*B1*lqr*F1*bt0 + 2*B1*lqr*gm0*F1 + B1*lqr*Phic22 + B1*lqr*
      Phic11*bt0 + 2*B1*lqr*Phic11*gm0 + B1*f1*Phic10 + B1*f1*lfr*
      Phic11 - B1*f1*lfr^2*C1 - B1*f1*lqr*Phic11 + 2*B1*f1*lqr*lfr*C1
       - B1*f1*lqr^2*C1 + 1/2*B1^2*Phic10 + 1/2*B1^2*lfr*F1 + B1^2*lfr*
      Phic11 - 1/2*B1^2*lfr^2*C1 - 1/2*B1^2*lqr*F1 - B1^2*lqr*Phic11 + 
      B1^2*lqr*lfr*C1 - 1/2*B1^2*lqr^2*C1 - 7/2*zeta2*f1*C1*bt0 - 5/2*
      zeta2*f1^2*C1 - 7/2*zeta2*B1*C1*bt0 - 5*zeta2*B1*f1*C1 - 5/2*
      zeta2*B1^2*C1 + 1/2*A2*Phic10 - 3/2*A2*lfr*F1 - A2*lfr*Phic11 + 
      A2*lfr^2*C1 + 3/2*A2*lqr*F1 + A2*lqr*Phic11 - 2*A2*lqr*lfr*C1 + 
      A2*lqr^2*C1 - 2*A2*zeta2*C1 + 1/2*A1*Phic20 + A1*Gsv1*Phic10 + A1
      *g11*Phic10 - 3/2*A1*lfr*F2 - A1*lfr*Phic21 + A1*lfr*Phic10*bt0
       - 3*A1*lfr*Gsv1*F1 - 2*A1*lfr*Gsv1*Phic11 - 3*A1*lfr*g11*F1 - 2*
      A1*lfr*g11*Phic11 + 3/4*A1*lfr^2*F1*bt0 + 1/2*A1*lfr^2*Phic11*bt0
       + A1*lfr^2*C2 + 2*A1*lfr^2*C1*Gsv1 + 2*A1*lfr^2*g11*C1 - A1*
      lfr^3*C1*bt0 + 3/2*A1*lqr*F2 + A1*lqr*Phic21 - 2*A1*lqr*Phic10*
      bt0 - A1*lqr*Phic10*gm0 + 3*A1*lqr*Gsv1*F1 + 2*A1*lqr*Gsv1*Phic11
       + 3*A1*lqr*g11*F1 + 2*A1*lqr*g11*Phic11 + 3/2*A1*lqr*lfr*F1*bt0
       + 3*A1*lqr*lfr*gm0*F1 + A1*lqr*lfr*Phic11*bt0 + 2*A1*lqr*lfr*
      Phic11*gm0 - 2*A1*lqr*lfr*C2 - 4*A1*lqr*lfr*C1*Gsv1 - 4*A1*lqr*
      lfr*g11*C1 + A1*lqr*lfr^2*C1*bt0 - 2*A1*lqr*lfr^2*C1*gm0 - 9/4*A1
      *lqr^2*F1*bt0 - 3*A1*lqr^2*gm0*F1 - 3/2*A1*lqr^2*Phic11*bt0 - 2*
      A1*lqr^2*Phic11*gm0 + A1*lqr^2*C2 + 2*A1*lqr^2*C1*Gsv1 + 2*A1*
      lqr^2*g11*C1 + A1*lqr^2*lfr*C1*bt0 + 4*A1*lqr^2*lfr*C1*gm0 - A1*
      lqr^3*C1*bt0 - 2*A1*lqr^3*C1*gm0 + 3/2*A1*f1*bt0 + A1*f1*lfr*
      Phic10 - A1*f1*lfr^2*F1 - A1*f1*lqr*Phic10 + 2*A1*f1*lqr*lfr*F1
       - A1*f1*lqr^2*F1 + 5/4*A1*f1^2 + 3/2*A1*B1*bt0 + 1/2*A1*B1*lfr*
      Phic10 + 1/2*A1*B1*lfr^2*F1 + A1*B1*lfr^2*Phic11 - A1*B1*lfr^3*C1
       - 1/2*A1*B1*lqr*Phic10 - A1*B1*lqr*lfr*F1 - 2*A1*B1*lqr*lfr*
      Phic11 + 3*A1*B1*lqr*lfr^2*C1 + 1/2*A1*B1*lqr^2*F1 + A1*B1*lqr^2*
      Phic11 - 3*A1*B1*lqr^2*lfr*C1 + A1*B1*lqr^3*C1 + 5/2*A1*B1*f1 + 5/
      4*A1*B1^2 - 15/2*A1*zeta3*C1*bt0 - 10*A1*zeta3*f1*C1 - 10*A1*
      zeta3*B1*C1 + 3/2*A1*zeta2*F1*bt0 - 2*A1*zeta2*Phic22 + 5/2*A1*
      zeta2*Phic11*bt0 - 2*A1*zeta2*C2 - 4*A1*zeta2*C1*Gsv1 - 4*A1*
      zeta2*g11*C1 - 2*A1*zeta2*lfr*C1*bt0 + 6*A1*zeta2*lqr*C1*bt0 + 4*
      A1*zeta2*lqr*C1*gm0 + 5/2*A1*zeta2*f1*F1 + 5/2*A1*zeta2*f1*Phic11
       - 15/2*A1*zeta2*f1*lfr*C1 + 15/2*A1*zeta2*f1*lqr*C1 + 5/2*A1*
      zeta2*B1*F1 + 5/2*A1*zeta2*B1*Phic11 - 11/2*A1*zeta2*B1*lfr*C1 + 
      11/2*A1*zeta2*B1*lqr*C1 + A1*A2 + A1^2*Gsv1 + A1^2*g11 + 1/2*A1^2
      *lfr*bt0 + 1/2*A1^2*lfr^2*Phic10 - 1/2*A1^2*lfr^3*F1 - 3/2*A1^2*
      lqr*bt0 - A1^2*lqr*gm0 - A1^2*lqr*lfr*Phic10 + 3/2*A1^2*lqr*lfr^2
      *F1 + 1/2*A1^2*lqr^2*Phic10 - 3/2*A1^2*lqr^2*lfr*F1 + 1/2*A1^2*
      lqr^3*F1 + 5/2*A1^2*f1*lfr - 5/2*A1^2*f1*lqr + 2*A1^2*B1*lfr - 2*
      A1^2*B1*lqr + 5/2*A1^2*zeta3*F1 + 5/2*A1^2*zeta3*Phic11 - 25/2*
      A1^2*zeta3*lfr*C1 + 25/2*A1^2*zeta3*lqr*C1 - 1/2*A1^2*zeta2*
      Phic10 + 3*A1^2*zeta2*lfr*F1 + 5/2*A1^2*zeta2*lfr*Phic11 - 5*A1^2
      *zeta2*lfr^2*C1 - 3*A1^2*zeta2*lqr*F1 - 5/2*A1^2*zeta2*lqr*Phic11
       + 10*A1^2*zeta2*lqr*lfr*C1 - 5*A1^2*zeta2*lqr^2*C1 - 3/4*A1^2*
      zeta2^2*C1 + 5/4*A1^3*lfr^2 - 5/2*A1^3*lqr*lfr + 5/4*A1^3*lqr^2
       - 5/4*A1^3*zeta2),

Delta33 ->
      (1/3*F1*bt0^2 + Phic33 - 2*Phic22*bt0 + Phic11*bt0^2 - C2*bt0 - 1/
      2*C1*bt1 - 3*C1*Gsv1*bt0 - g11*C1*bt0 + lqr*C1*bt0^2 + lqr*C1*gm0
      *bt0 - f2*C1 + f1*F1*bt0 - f1*Phic22 + 3/2*f1*Phic11*bt0 - f1*C2
       - 2*f1*C1*Gsv1 - 2*f1*g11*C1 - 1/2*f1*lfr*C1*bt0 + 5/2*f1*lqr*C1
      *bt0 + 2*f1*lqr*C1*gm0 + 1/2*f1^2*F1 + 1/2*f1^2*Phic11 - 1/2*f1^2
      *lfr*C1 + 1/2*f1^2*lqr*C1 - B2*C1 + B1*F1*bt0 - B1*Phic22 + 3/2*
      B1*Phic11*bt0 - B1*C2 - 2*B1*C1*Gsv1 - 2*B1*g11*C1 + 2*B1*lqr*C1*
      bt0 + 2*B1*lqr*C1*gm0 + B1*f1*F1 + B1*f1*Phic11 + 1/2*B1^2*F1 + 1/
      2*B1^2*Phic11 + 1/2*B1^2*lfr*C1 - 1/2*B1^2*lqr*C1 + 1/2*A2*F1 + 1/
      2*A2*Phic11 - 3/2*A2*lfr*C1 + 3/2*A2*lqr*C1 + 1/2*A1*F2 + 1/2*A1*
      Phic21 - 2/3*A1*Phic10*bt0 + A1*Gsv1*F1 + A1*Gsv1*Phic11 + A1*g11
      *F1 + A1*g11*Phic11 + 2/3*A1*lfr*F1*bt0 - A1*lfr*Phic22 + A1*lfr*
      Phic11*bt0 - 3/2*A1*lfr*C2 - 3*A1*lfr*C1*Gsv1 - 3*A1*lfr*g11*C1
       + 3/4*A1*lfr^2*C1*bt0 - 5/3*A1*lqr*F1*bt0 - A1*lqr*gm0*F1 + A1*
      lqr*Phic22 - 2*A1*lqr*Phic11*bt0 - A1*lqr*Phic11*gm0 + 3/2*A1*lqr
      *C2 + 3*A1*lqr*C1*Gsv1 + 3*A1*lqr*g11*C1 + 3/2*A1*lqr*lfr*C1*bt0
       + 3*A1*lqr*lfr*C1*gm0 - 9/4*A1*lqr^2*C1*bt0 - 3*A1*lqr^2*C1*gm0
       - 1/2*A1*f1*Phic10 + 3/2*A1*f1*lfr*F1 + A1*f1*lfr*Phic11 - A1*f1
      *lfr^2*C1 - 3/2*A1*f1*lqr*F1 - A1*f1*lqr*Phic11 + 2*A1*f1*lqr*lfr
      *C1 - A1*f1*lqr^2*C1 - 1/2*A1*B1*Phic10 + A1*B1*lfr*F1 + 1/2*A1*
      B1*lfr*Phic11 + 1/2*A1*B1*lfr^2*C1 - A1*B1*lqr*F1 - 1/2*A1*B1*lqr
      *Phic11 - A1*B1*lqr*lfr*C1 + 1/2*A1*B1*lqr^2*C1 + 5/2*A1*zeta2*C1
      *bt0 + 4*A1*zeta2*f1*C1 + 4*A1*zeta2*B1*C1 - 1/2*A1^2*bt0 - 1/2*
      A1^2*lfr*Phic10 + A1^2*lfr^2*F1 + 1/2*A1^2*lfr^2*Phic11 - 1/2*
      A1^2*lfr^3*C1 + 1/2*A1^2*lqr*Phic10 - 2*A1^2*lqr*lfr*F1 - A1^2*
      lqr*lfr*Phic11 + 3/2*A1^2*lqr*lfr^2*C1 + A1^2*lqr^2*F1 + 1/2*A1^2
      *lqr^2*Phic11 - 3/2*A1^2*lqr^2*lfr*C1 + 1/2*A1^2*lqr^3*C1 - A1^2*
      f1 - A1^2*B1 + 5*A1^2*zeta3*C1 - A1^2*zeta2*F1 - A1^2*zeta2*
      Phic11 + 5*A1^2*zeta2*lfr*C1 - 5*A1^2*zeta2*lqr*C1 - A1^3*lfr + 
      A1^3*lqr),

Delta34 ->
      (1/3*C1*bt0^2 + f1*C1*bt0 + 1/2*f1^2*C1 + B1*C1*bt0 + B1*f1*C1 + 1/
      2*B1^2*C1 + 1/2*A2*C1 - 5/12*A1*F1*bt0 + 1/2*A1*Phic22 - 2/3*A1*
      Phic11*bt0 + 1/2*A1*C2 + A1*C1*Gsv1 + A1*g11*C1 + 2/3*A1*lfr*C1*
      bt0 - 5/3*A1*lqr*C1*bt0 - A1*lqr*C1*gm0 - 1/2*A1*f1*F1 - 1/2*A1*
      f1*Phic11 + 3/2*A1*f1*lfr*C1 - 3/2*A1*f1*lqr*C1 - 1/2*A1*B1*F1 - 
      1/2*A1*B1*Phic11 + A1*B1*lfr*C1 - A1*B1*lqr*C1 + 1/8*A1^2*Phic10
       - 5/8*A1^2*lfr*F1 - 1/2*A1^2*lfr*Phic11 + A1^2*lfr^2*C1 + 5/8*
      A1^2*lqr*F1 + 1/2*A1^2*lqr*Phic11 - 2*A1^2*lqr*lfr*C1 + A1^2*
      lqr^2*C1 - 3/2*A1^2*zeta2*C1 + 1/4*A1^3),

Delta35 ->
      ( - 5/12*A1*C1*bt0 - 1/2*A1*f1*C1 - 1/2*A1*B1*C1 + 1/8*A1^2*F1 + 1/
      8*A1^2*Phic11 - 5/8*A1^2*lfr*C1 + 5/8*A1^2*lqr*C1),

Delta36 ->
      (1/8*A1^2*C1),


Delta40 ->
      (Phic40 + Gsv3*Phic10 + Gsv2*Phic20 + 2*Gsv1*Phic30 + 2*Gsv1*Gsv2*
      Phic10 + 2*Gsv1^2*bt0^2 + 2*Gsv1^2*Phic20 + 4/3*Gsv1^3*Phic10 + 2/
      3*g31*Phic10 + 4/3*g22*Phic10*bt0 + g21*Phic20 + 2*g21*Gsv1*
      Phic10 + 8/3*g13*Phic10*bt0^2 + 2*g12*Phic20*bt0 + 4/3*g12*Phic10
      *bt1 + 4*g12*Gsv1*Phic10*bt0 + 2*g11*Phic30 + 2*g11*Gsv2*Phic10
       + 4*g11*Gsv1*Phic20 + 4*g11*Gsv1^2*Phic10 + 2*g11*g21*Phic10 + 4
      *g11*g12*Phic10*bt0 + 2*g11^2*Phic20 + 4*g11^2*Gsv1*Phic10 + 4/3*
      g11^3*Phic10 - lfr*F4 - lfr*Gsv3*F1 - lfr*Gsv2*F2 - 2*lfr*Gsv1*F3
       - 2*lfr*Gsv1*Gsv2*F1 - 2*lfr*Gsv1^2*F2 - 4/3*lfr*Gsv1^3*F1 - 2/3
      *lfr*g31*F1 - 4/3*lfr*g22*F1*bt0 - lfr*g21*F2 - 2*lfr*g21*Gsv1*F1
       - 8/3*lfr*g13*F1*bt0^2 - 2*lfr*g12*F2*bt0 - 4/3*lfr*g12*F1*bt1
       - 4*lfr*g12*Gsv1*F1*bt0 - 2*lfr*g11*F3 - 2*lfr*g11*Gsv2*F1 - 4*
      lfr*g11*Gsv1*F2 - 4*lfr*g11*Gsv1^2*F1 - 2*lfr*g11*g21*F1 - 4*lfr*
      g11*g12*F1*bt0 - 2*lfr*g11^2*F2 - 4*lfr*g11^2*Gsv1*F1 - 4/3*lfr*
      g11^3*F1 + 3/2*lfr^2*F3*bt0 + lfr^2*F2*bt1 + 1/2*lfr^2*F1*bt2 + 1/
      2*lfr^2*Gsv2*F1*bt0 + 2*lfr^2*Gsv1*F2*bt0 + lfr^2*Gsv1*F1*bt1 + 
      lfr^2*Gsv1^2*F1*bt0 + 1/2*lfr^2*g21*F1*bt0 + lfr^2*g12*F1*bt0^2
       + 2*lfr^2*g11*F2*bt0 + lfr^2*g11*F1*bt1 + 2*lfr^2*g11*Gsv1*F1*
      bt0 + lfr^2*g11^2*F1*bt0 - lfr^3*F2*bt0^2 - 5/6*lfr^3*F1*bt0*bt1
       - 2/3*lfr^3*Gsv1*F1*bt0^2 - 2/3*lfr^3*g11*F1*bt0^2 + 1/4*lfr^4*
      F1*bt0^3 + lqr*F4 - 3*lqr*Phic30*bt0 - 2*lqr*Phic30*gm0 - 2*lqr*
      Phic20*bt1 - 2*lqr*Phic20*gm1 - lqr*Phic10*bt2 - 2*lqr*Phic10*gm2
       + lqr*Gsv3*F1 + lqr*Gsv2*F2 - 3*lqr*Gsv2*Phic10*bt0 - 2*lqr*Gsv2
      *Phic10*gm0 + 2*lqr*Gsv1*F3 - 6*lqr*Gsv1*Phic20*bt0 - 4*lqr*Gsv1*
      Phic20*gm0 - 4*lqr*Gsv1*Phic10*bt1 - 4*lqr*Gsv1*Phic10*gm1 + 2*
      lqr*Gsv1*Gsv2*F1 + 2*lqr*Gsv1^2*F2 - 6*lqr*Gsv1^2*Phic10*bt0 - 4*
      lqr*Gsv1^2*Phic10*gm0 + 4/3*lqr*Gsv1^3*F1 + 2/3*lqr*g31*F1 + 4/3*
      lqr*g22*F1*bt0 + lqr*g21*F2 - 3*lqr*g21*Phic10*bt0 - 2*lqr*g21*
      Phic10*gm0 + 2*lqr*g21*Gsv1*F1 + 8/3*lqr*g13*F1*bt0^2 + 2*lqr*g12
      *F2*bt0 + 4/3*lqr*g12*F1*bt1 - 6*lqr*g12*Phic10*bt0^2 - 4*lqr*g12
      *Phic10*gm0*bt0 + 4*lqr*g12*Gsv1*F1*bt0 + 2*lqr*g11*F3 - 6*lqr*
      g11*Phic20*bt0 - 4*lqr*g11*Phic20*gm0 - 4*lqr*g11*Phic10*bt1 - 4*
      lqr*g11*Phic10*gm1 + 2*lqr*g11*Gsv2*F1 + 4*lqr*g11*Gsv1*F2 - 12*
      lqr*g11*Gsv1*Phic10*bt0 - 8*lqr*g11*Gsv1*Phic10*gm0 + 4*lqr*g11*
      Gsv1^2*F1 + 2*lqr*g11*g21*F1 + 4*lqr*g11*g12*F1*bt0 + 2*lqr*g11^2
      *F2 - 6*lqr*g11^2*Phic10*bt0 - 4*lqr*g11^2*Phic10*gm0 + 4*lqr*
      g11^2*Gsv1*F1 + 4/3*lqr*g11^3*F1 + 2*lqr*lfr*gm2*F1 + 2*lqr*lfr*
      gm1*F2 + 2*lqr*lfr*gm0*F3 + 2*lqr*lfr*Gsv2*F1*bt0 + 2*lqr*lfr*
      Gsv2*gm0*F1 + 2*lqr*lfr*Gsv1*F2*bt0 + 2*lqr*lfr*Gsv1*F1*bt1 + 4*
      lqr*lfr*Gsv1*gm1*F1 + 4*lqr*lfr*Gsv1*gm0*F2 + 4*lqr*lfr*Gsv1^2*F1
      *bt0 + 4*lqr*lfr*Gsv1^2*gm0*F1 + 2*lqr*lfr*g21*F1*bt0 + 2*lqr*lfr
      *g21*gm0*F1 + 4*lqr*lfr*g12*F1*bt0^2 + 4*lqr*lfr*g12*gm0*F1*bt0
       + 2*lqr*lfr*g11*F2*bt0 + 2*lqr*lfr*g11*F1*bt1 + 4*lqr*lfr*g11*
      gm1*F1 + 4*lqr*lfr*g11*gm0*F2 + 8*lqr*lfr*g11*Gsv1*F1*bt0 + 8*lqr
      *lfr*g11*Gsv1*gm0*F1 + 4*lqr*lfr*g11^2*F1*bt0 + 4*lqr*lfr*g11^2*
      gm0*F1 - lqr*lfr^2*gm1*F1*bt0 - 2*lqr*lfr^2*gm0*F2*bt0 - lqr*
      lfr^2*gm0*F1*bt1 - lqr*lfr^2*Gsv1*F1*bt0^2 - 2*lqr*lfr^2*Gsv1*gm0
      *F1*bt0 - lqr*lfr^2*g11*F1*bt0^2 - 2*lqr*lfr^2*g11*gm0*F1*bt0 + 2/
      3*lqr*lfr^3*gm0*F1*bt0^2 - 3/2*lqr^2*F3*bt0 - lqr^2*F2*bt1 - 1/2*
      lqr^2*F1*bt2 - 2*lqr^2*gm2*F1 - 2*lqr^2*gm1*F2 - 2*lqr^2*gm0*F3
       + 3*lqr^2*Phic20*bt0^2 + 5*lqr^2*Phic20*gm0*bt0 + 2*lqr^2*Phic20
      *gm0^2 + 5/2*lqr^2*Phic10*bt0*bt1 + 4*lqr^2*Phic10*gm1*bt0 + 3*
      lqr^2*Phic10*gm0*bt1 + 4*lqr^2*Phic10*gm0*gm1 - 5/2*lqr^2*Gsv2*F1
      *bt0 - 2*lqr^2*Gsv2*gm0*F1 - 4*lqr^2*Gsv1*F2*bt0 - 3*lqr^2*Gsv1*
      F1*bt1 - 4*lqr^2*Gsv1*gm1*F1 - 4*lqr^2*Gsv1*gm0*F2 + 6*lqr^2*Gsv1
      *Phic10*bt0^2 + 10*lqr^2*Gsv1*Phic10*gm0*bt0 + 4*lqr^2*Gsv1*
      Phic10*gm0^2 - 5*lqr^2*Gsv1^2*F1*bt0 - 4*lqr^2*Gsv1^2*gm0*F1 - 5/
      2*lqr^2*g21*F1*bt0 - 2*lqr^2*g21*gm0*F1 - 5*lqr^2*g12*F1*bt0^2 - 
      4*lqr^2*g12*gm0*F1*bt0 - 4*lqr^2*g11*F2*bt0 - 3*lqr^2*g11*F1*bt1
       - 4*lqr^2*g11*gm1*F1 - 4*lqr^2*g11*gm0*F2 + 6*lqr^2*g11*Phic10*
      bt0^2 + 10*lqr^2*g11*Phic10*gm0*bt0 + 4*lqr^2*g11*Phic10*gm0^2 - 
      10*lqr^2*g11*Gsv1*F1*bt0 - 8*lqr^2*g11*Gsv1*gm0*F1 - 5*lqr^2*
      g11^2*F1*bt0 - 4*lqr^2*g11^2*gm0*F1 - 2*lqr^2*lfr*gm1*F1*bt0 - 
      lqr^2*lfr*gm0*F2*bt0 - lqr^2*lfr*gm0*F1*bt1 - 4*lqr^2*lfr*gm0*gm1
      *F1 - 2*lqr^2*lfr*gm0^2*F2 - 2*lqr^2*lfr*Gsv1*F1*bt0^2 - 6*lqr^2*
      lfr*Gsv1*gm0*F1*bt0 - 4*lqr^2*lfr*Gsv1*gm0^2*F1 - 2*lqr^2*lfr*g11
      *F1*bt0^2 - 6*lqr^2*lfr*g11*gm0*F1*bt0 - 4*lqr^2*lfr*g11*gm0^2*F1
       + 1/2*lqr^2*lfr^2*gm0*F1*bt0^2 + lqr^2*lfr^2*gm0^2*F1*bt0 + 
      lqr^3*F2*bt0^2 + 5/6*lqr^3*F1*bt0*bt1 + 3*lqr^3*gm1*F1*bt0 + 3*
      lqr^3*gm0*F2*bt0 + 2*lqr^3*gm0*F1*bt1 + 4*lqr^3*gm0*gm1*F1 + 2*
      lqr^3*gm0^2*F2 - lqr^3*Phic10*bt0^3 - 11/3*lqr^3*Phic10*gm0*bt0^2
       - 4*lqr^3*Phic10*gm0^2*bt0 - 4/3*lqr^3*Phic10*gm0^3 + 11/3*lqr^3
      *Gsv1*F1*bt0^2 + 8*lqr^3*Gsv1*gm0*F1*bt0 + 4*lqr^3*Gsv1*gm0^2*F1
       + 11/3*lqr^3*g11*F1*bt0^2 + 8*lqr^3*g11*gm0*F1*bt0 + 4*lqr^3*g11
      *gm0^2*F1 + 2/3*lqr^3*lfr*gm0*F1*bt0^2 + 2*lqr^3*lfr*gm0^2*F1*bt0
       + 4/3*lqr^3*lfr*gm0^3*F1 - 1/4*lqr^4*F1*bt0^3 - 11/6*lqr^4*gm0*
      F1*bt0^2 - 3*lqr^4*gm0^2*F1*bt0 - 4/3*lqr^4*gm0^3*F1 + 2*f2*Gsv1*
      bt0 + 1/2*f2^2 + 2*f1*Gsv2*bt0 + 2*f1*Gsv1*bt1 + 4*f1*Gsv1^2*bt0
       + 4*f1*g11*Gsv1*bt0 - 6*f1*lqr*Gsv1*bt0^2 - 4*f1*lqr*Gsv1*gm0*
      bt0 + f1*f3 + 2*f1*f2*Gsv1 + 2*f1*f2*g11 - 3*f1*f2*lqr*bt0 - 2*f1
      *f2*lqr*gm0 + 1/2*f1^2*Gsv2 + f1^2*Gsv1^2 + 1/2*f1^2*g21 + f1^2*
      g12*bt0 + 2*f1^2*g11*Gsv1 + f1^2*g11^2 - f1^2*lqr*bt1 - f1^2*lqr*
      gm1 - 3*f1^2*lqr*Gsv1*bt0 - 2*f1^2*lqr*Gsv1*gm0 - 3*f1^2*lqr*g11*
      bt0 - 2*f1^2*lqr*g11*gm0 + 3/2*f1^2*lqr^2*bt0^2 + 5/2*f1^2*lqr^2*
      gm0*bt0 + f1^2*lqr^2*gm0^2 - B3*lfr*Phic10 + B3*lfr^2*F1 + B3*lqr
      *Phic10 - 2*B3*lqr*lfr*F1 + B3*lqr^2*F1 + B3*f1 + 2*B2*Gsv1*bt0
       - B2*lfr*Phic20 - 2*B2*lfr*Gsv1*Phic10 - 2*B2*lfr*g11*Phic10 + 
      B2*lfr^2*F2 + B2*lfr^2*Phic10*bt0 + 2*B2*lfr^2*Gsv1*F1 + 2*B2*
      lfr^2*g11*F1 - 3/2*B2*lfr^3*F1*bt0 + B2*lqr*Phic20 + 2*B2*lqr*
      Gsv1*Phic10 + 2*B2*lqr*g11*Phic10 - 2*B2*lqr*lfr*F2 + B2*lqr*lfr*
      Phic10*bt0 + 2*B2*lqr*lfr*Phic10*gm0 - 4*B2*lqr*lfr*Gsv1*F1 - 4*
      B2*lqr*lfr*g11*F1 + 3/2*B2*lqr*lfr^2*F1*bt0 - 2*B2*lqr*lfr^2*gm0*
      F1 + B2*lqr^2*F2 - 2*B2*lqr^2*Phic10*bt0 - 2*B2*lqr^2*Phic10*gm0
       + 2*B2*lqr^2*Gsv1*F1 + 2*B2*lqr^2*g11*F1 + 3/2*B2*lqr^2*lfr*F1*
      bt0 + 4*B2*lqr^2*lfr*gm0*F1 - 3/2*B2*lqr^3*F1*bt0 - 2*B2*lqr^3*
      gm0*F1 + B2*f2 + 2*B2*f1*Gsv1 + 2*B2*f1*g11 - 3*B2*f1*lqr*bt0 - 2
      *B2*f1*lqr*gm0 - 1/2*B2*f1^2*lfr + 1/2*B2*f1^2*lqr + 1/2*B2^2 + 2
      *B1*Gsv2*bt0 + 2*B1*Gsv1*bt1 + 4*B1*Gsv1^2*bt0 + 4*B1*g11*Gsv1*
      bt0 - B1*lfr*Phic30 - B1*lfr*Gsv2*Phic10 - 2*B1*lfr*Gsv1*Phic20
       - 2*B1*lfr*Gsv1^2*Phic10 - B1*lfr*g21*Phic10 - 2*B1*lfr*g12*
      Phic10*bt0 - 2*B1*lfr*g11*Phic20 - 4*B1*lfr*g11*Gsv1*Phic10 - 2*
      B1*lfr*g11^2*Phic10 + B1*lfr^2*F3 + 1/2*B1*lfr^2*Phic20*bt0 + 1/2
      *B1*lfr^2*Phic10*bt1 + B1*lfr^2*Gsv2*F1 + 2*B1*lfr^2*Gsv1*F2 + B1
      *lfr^2*Gsv1*Phic10*bt0 + 2*B1*lfr^2*Gsv1^2*F1 + B1*lfr^2*g21*F1
       + 2*B1*lfr^2*g12*F1*bt0 + 2*B1*lfr^2*g11*F2 + B1*lfr^2*g11*
      Phic10*bt0 + 4*B1*lfr^2*g11*Gsv1*F1 + 2*B1*lfr^2*g11^2*F1 - 3/2*
      B1*lfr^3*F2*bt0 - B1*lfr^3*F1*bt1 - 1/3*B1*lfr^3*Phic10*bt0^2 - 2
      *B1*lfr^3*Gsv1*F1*bt0 - 2*B1*lfr^3*g11*F1*bt0 + 11/12*B1*lfr^4*F1
      *bt0^2 + B1*lqr*Phic30 + B1*lqr*Gsv2*Phic10 - 6*B1*lqr*Gsv1*bt0^2
       - 4*B1*lqr*Gsv1*gm0*bt0 + 2*B1*lqr*Gsv1*Phic20 + 2*B1*lqr*Gsv1^2
      *Phic10 + B1*lqr*g21*Phic10 + 2*B1*lqr*g12*Phic10*bt0 + 2*B1*lqr*
      g11*Phic20 + 4*B1*lqr*g11*Gsv1*Phic10 + 2*B1*lqr*g11^2*Phic10 - 2
      *B1*lqr*lfr*F3 + 2*B1*lqr*lfr*Phic20*bt0 + 2*B1*lqr*lfr*Phic20*
      gm0 + B1*lqr*lfr*Phic10*bt1 + 2*B1*lqr*lfr*Phic10*gm1 - 2*B1*lqr*
      lfr*Gsv2*F1 - 4*B1*lqr*lfr*Gsv1*F2 + 4*B1*lqr*lfr*Gsv1*Phic10*bt0
       + 4*B1*lqr*lfr*Gsv1*Phic10*gm0 - 4*B1*lqr*lfr*Gsv1^2*F1 - 2*B1*
      lqr*lfr*g21*F1 - 4*B1*lqr*lfr*g12*F1*bt0 - 4*B1*lqr*lfr*g11*F2 + 
      4*B1*lqr*lfr*g11*Phic10*bt0 + 4*B1*lqr*lfr*g11*Phic10*gm0 - 8*B1*
      lqr*lfr*g11*Gsv1*F1 - 4*B1*lqr*lfr*g11^2*F1 + 3/2*B1*lqr*lfr^2*F2
      *bt0 + B1*lqr*lfr^2*F1*bt1 - 2*B1*lqr*lfr^2*gm1*F1 - 2*B1*lqr*
      lfr^2*gm0*F2 - 1/2*B1*lqr*lfr^2*Phic10*bt0^2 - B1*lqr*lfr^2*
      Phic10*gm0*bt0 - 4*B1*lqr*lfr^2*Gsv1*gm0*F1 - 4*B1*lqr*lfr^2*g11*
      gm0*F1 - 2/3*B1*lqr*lfr^3*F1*bt0^2 + 2*B1*lqr*lfr^3*gm0*F1*bt0 + 
      B1*lqr^2*F3 - 5/2*B1*lqr^2*Phic20*bt0 - 2*B1*lqr^2*Phic20*gm0 - 3/
      2*B1*lqr^2*Phic10*bt1 - 2*B1*lqr^2*Phic10*gm1 + B1*lqr^2*Gsv2*F1
       + 2*B1*lqr^2*Gsv1*F2 - 5*B1*lqr^2*Gsv1*Phic10*bt0 - 4*B1*lqr^2*
      Gsv1*Phic10*gm0 + 2*B1*lqr^2*Gsv1^2*F1 + B1*lqr^2*g21*F1 + 2*B1*
      lqr^2*g12*F1*bt0 + 2*B1*lqr^2*g11*F2 - 5*B1*lqr^2*g11*Phic10*bt0
       - 4*B1*lqr^2*g11*Phic10*gm0 + 4*B1*lqr^2*g11*Gsv1*F1 + 2*B1*
      lqr^2*g11^2*F1 + 3/2*B1*lqr^2*lfr*F2*bt0 + B1*lqr^2*lfr*F1*bt1 + 
      4*B1*lqr^2*lfr*gm1*F1 + 4*B1*lqr^2*lfr*gm0*F2 - B1*lqr^2*lfr*
      Phic10*bt0^2 - 3*B1*lqr^2*lfr*Phic10*gm0*bt0 - 2*B1*lqr^2*lfr*
      Phic10*gm0^2 + 6*B1*lqr^2*lfr*Gsv1*F1*bt0 + 8*B1*lqr^2*lfr*Gsv1*
      gm0*F1 + 6*B1*lqr^2*lfr*g11*F1*bt0 + 8*B1*lqr^2*lfr*g11*gm0*F1 - 
      1/2*B1*lqr^2*lfr^2*F1*bt0^2 - B1*lqr^2*lfr^2*gm0*F1*bt0 + 2*B1*
      lqr^2*lfr^2*gm0^2*F1 - 3/2*B1*lqr^3*F2*bt0 - B1*lqr^3*F1*bt1 - 2*
      B1*lqr^3*gm1*F1 - 2*B1*lqr^3*gm0*F2 + 11/6*B1*lqr^3*Phic10*bt0^2
       + 4*B1*lqr^3*Phic10*gm0*bt0 + 2*B1*lqr^3*Phic10*gm0^2 - 4*B1*
      lqr^3*Gsv1*F1*bt0 - 4*B1*lqr^3*Gsv1*gm0*F1 - 4*B1*lqr^3*g11*F1*
      bt0 - 4*B1*lqr^3*g11*gm0*F1 - 2/3*B1*lqr^3*lfr*F1*bt0^2 - 4*B1*
      lqr^3*lfr*gm0*F1*bt0 - 4*B1*lqr^3*lfr*gm0^2*F1 + 11/12*B1*lqr^4*
      F1*bt0^2 + 3*B1*lqr^4*gm0*F1*bt0 + 2*B1*lqr^4*gm0^2*F1 + B1*f3 + 
      2*B1*f2*Gsv1 + 2*B1*f2*g11 - 3*B1*f2*lqr*bt0 - 2*B1*f2*lqr*gm0 + 
      B1*f1*Gsv2 + 2*B1*f1*Gsv1^2 + B1*f1*g21 + 2*B1*f1*g12*bt0 + 4*B1*
      f1*g11*Gsv1 + 2*B1*f1*g11^2 - 2*B1*f1*lfr*Gsv1*bt0 - 2*B1*f1*lqr*
      bt1 - 2*B1*f1*lqr*gm1 - 4*B1*f1*lqr*Gsv1*bt0 - 4*B1*f1*lqr*Gsv1*
      gm0 - 6*B1*f1*lqr*g11*bt0 - 4*B1*f1*lqr*g11*gm0 + 3*B1*f1*lqr^2*
      bt0^2 + 5*B1*f1*lqr^2*gm0*bt0 + 2*B1*f1*lqr^2*gm0^2 - B1*f1*f2*
      lfr + B1*f1*f2*lqr - B1*f1^2*lfr*Gsv1 - B1*f1^2*lfr*g11 + 1/4*B1*
      f1^2*lfr^2*bt0 + B1*f1^2*lqr*Gsv1 + B1*f1^2*lqr*g11 + B1*f1^2*lqr
      *lfr*bt0 + B1*f1^2*lqr*lfr*gm0 - 5/4*B1*f1^2*lqr^2*bt0 - B1*f1^2*
      lqr^2*gm0 + B1*B3 + 2*B1*B2*Gsv1 + 2*B1*B2*g11 + B1*B2*lfr^2*
      Phic10 - B1*B2*lfr^3*F1 - 3*B1*B2*lqr*bt0 - 2*B1*B2*lqr*gm0 - 2*
      B1*B2*lqr*lfr*Phic10 + 3*B1*B2*lqr*lfr^2*F1 + B1*B2*lqr^2*Phic10
       - 3*B1*B2*lqr^2*lfr*F1 + B1*B2*lqr^3*F1 - 2*B1*B2*f1*lfr + 2*B1*
      B2*f1*lqr + 1/2*B1^2*Gsv2 + B1^2*Gsv1^2 + 1/2*B1^2*g21 + B1^2*g12
      *bt0 + 2*B1^2*g11*Gsv1 + B1^2*g11^2 - 2*B1^2*lfr*Gsv1*bt0 + 1/2*
      B1^2*lfr^2*Phic20 + B1^2*lfr^2*Gsv1*Phic10 + B1^2*lfr^2*g11*
      Phic10 - 1/2*B1^2*lfr^3*F2 - 1/2*B1^2*lfr^3*Phic10*bt0 - B1^2*
      lfr^3*Gsv1*F1 - B1^2*lfr^3*g11*F1 + 3/4*B1^2*lfr^4*F1*bt0 - B1^2*
      lqr*bt1 - B1^2*lqr*gm1 - B1^2*lqr*Gsv1*bt0 - 2*B1^2*lqr*Gsv1*gm0
       - 3*B1^2*lqr*g11*bt0 - 2*B1^2*lqr*g11*gm0 - B1^2*lqr*lfr*Phic20
       - 2*B1^2*lqr*lfr*Gsv1*Phic10 - 2*B1^2*lqr*lfr*g11*Phic10 + 3/2*
      B1^2*lqr*lfr^2*F2 - B1^2*lqr*lfr^2*Phic10*gm0 + 3*B1^2*lqr*lfr^2*
      Gsv1*F1 + 3*B1^2*lqr*lfr^2*g11*F1 - 3/2*B1^2*lqr*lfr^3*F1*bt0 + 
      B1^2*lqr*lfr^3*gm0*F1 + 3/2*B1^2*lqr^2*bt0^2 + 5/2*B1^2*lqr^2*gm0
      *bt0 + B1^2*lqr^2*gm0^2 + 1/2*B1^2*lqr^2*Phic20 + B1^2*lqr^2*Gsv1
      *Phic10 + B1^2*lqr^2*g11*Phic10 - 3/2*B1^2*lqr^2*lfr*F2 + 3/2*
      B1^2*lqr^2*lfr*Phic10*bt0 + 2*B1^2*lqr^2*lfr*Phic10*gm0 - 3*B1^2*
      lqr^2*lfr*Gsv1*F1 - 3*B1^2*lqr^2*lfr*g11*F1 - 3*B1^2*lqr^2*lfr^2*
      gm0*F1 + 1/2*B1^2*lqr^3*F2 - B1^2*lqr^3*Phic10*bt0 - B1^2*lqr^3*
      Phic10*gm0 + B1^2*lqr^3*Gsv1*F1 + B1^2*lqr^3*g11*F1 + 3/2*B1^2*
      lqr^3*lfr*F1*bt0 + 3*B1^2*lqr^3*lfr*gm0*F1 - 3/4*B1^2*lqr^4*F1*
      bt0 - B1^2*lqr^4*gm0*F1 - B1^2*f2*lfr + B1^2*f2*lqr - 2*B1^2*f1*
      lfr*Gsv1 - 2*B1^2*f1*lfr*g11 + 1/2*B1^2*f1*lfr^2*bt0 + 2*B1^2*f1*
      lqr*Gsv1 + 2*B1^2*f1*lqr*g11 + 2*B1^2*f1*lqr*lfr*bt0 + 2*B1^2*f1*
      lqr*lfr*gm0 - 5/2*B1^2*f1*lqr^2*bt0 - 2*B1^2*f1*lqr^2*gm0 + 1/4*
      B1^2*f1^2*lfr^2 - 1/2*B1^2*f1^2*lqr*lfr + 1/4*B1^2*f1^2*lqr^2 - 3/
      2*B1^2*B2*lfr + 3/2*B1^2*B2*lqr - B1^3*lfr*Gsv1 - B1^3*lfr*g11 + 
      1/4*B1^3*lfr^2*bt0 - 1/6*B1^3*lfr^3*Phic10 + 1/6*B1^3*lfr^4*F1 + 
      B1^3*lqr*Gsv1 + B1^3*lqr*g11 + B1^3*lqr*lfr*bt0 + B1^3*lqr*lfr*
      gm0 + 1/2*B1^3*lqr*lfr^2*Phic10 - 2/3*B1^3*lqr*lfr^3*F1 - 5/4*
      B1^3*lqr^2*bt0 - B1^3*lqr^2*gm0 - 1/2*B1^3*lqr^2*lfr*Phic10 + 
      B1^3*lqr^2*lfr^2*F1 + 1/6*B1^3*lqr^3*Phic10 - 2/3*B1^3*lqr^3*lfr*
      F1 + 1/6*B1^3*lqr^4*F1 + 1/2*B1^3*f1*lfr^2 - B1^3*f1*lqr*lfr + 1/
      2*B1^3*f1*lqr^2 + 1/4*B1^4*lfr^2 - 1/2*B1^4*lqr*lfr + 1/4*B1^4*
      lqr^2 - 22*zeta5*f1*C1*bt0^2 - 18*zeta5*f1^2*C1*bt0 - 4*zeta5*
      f1^3*C1 - 22*zeta5*B1*C1*bt0^2 - 36*zeta5*B1*f1*C1*bt0 - 12*zeta5
      *B1*f1^2*C1 - 18*zeta5*B1^2*C1*bt0 - 12*zeta5*B1^2*f1*C1 - 4*
      zeta5*B1^3*C1 + 6*zeta3*Gsv1*F1*bt0^2 - 4*zeta3*Gsv1*Phic22*bt0
       + 8*zeta3*Gsv1*Phic11*bt0^2 - 4*zeta3*C2*Gsv1*bt0 - 4*zeta3*C1*
      Gsv2*bt0 - 4*zeta3*C1*Gsv1*bt1 - 8*zeta3*C1*Gsv1^2*bt0 - 8*zeta3*
      g11*C1*Gsv1*bt0 - 4*zeta3*lfr*C1*Gsv1*bt0^2 + 16*zeta3*lqr*C1*
      Gsv1*bt0^2 + 8*zeta3*lqr*C1*Gsv1*gm0*bt0 - 2*zeta3*f3*C1 + 3*
      zeta3*f2*F1*bt0 - 2*zeta3*f2*Phic22 + 4*zeta3*f2*Phic11*bt0 - 2*
      zeta3*f2*C2 - 4*zeta3*f2*C1*Gsv1 - 4*zeta3*f2*g11*C1 - 2*zeta3*f2
      *lfr*C1*bt0 + 8*zeta3*f2*lqr*C1*bt0 + 4*zeta3*f2*lqr*C1*gm0 + 3*
      zeta3*f1*F2*bt0 + 2*zeta3*f1*F1*bt1 - 2*zeta3*f1*Phic32 + 5*zeta3
      *f1*Phic21*bt0 + 3*zeta3*f1*Phic11*bt1 - 3*zeta3*f1*Phic10*bt0^2
       + 8*zeta3*f1*Gsv1*F1*bt0 - 4*zeta3*f1*Gsv1*Phic22 + 10*zeta3*f1*
      Gsv1*Phic11*bt0 - 2*zeta3*f1*C3 - 4*zeta3*f1*C2*Gsv1 - 2*zeta3*f1
      *C1*Gsv2 - 4*zeta3*f1*C1*Gsv1^2 - 2*zeta3*f1*g21*C1 - 4*zeta3*f1*
      g12*C1*bt0 + 4*zeta3*f1*g11*F1*bt0 - 4*zeta3*f1*g11*Phic22 + 6*
      zeta3*f1*g11*Phic11*bt0 - 4*zeta3*f1*g11*C2 - 8*zeta3*f1*g11*C1*
      Gsv1 - 4*zeta3*f1*g11^2*C1 - zeta3*f1*lfr*C2*bt0 - zeta3*f1*lfr*
      C1*bt1 - 6*zeta3*f1*lfr*C1*Gsv1*bt0 - 2*zeta3*f1*lfr*g11*C1*bt0
       + 1/2*zeta3*f1*lfr^2*C1*bt0^2 - 6*zeta3*f1*lqr*F1*bt0^2 - 4*
      zeta3*f1*lqr*gm0*F1*bt0 + 6*zeta3*f1*lqr*Phic22*bt0 + 4*zeta3*f1*
      lqr*Phic22*gm0 - 9*zeta3*f1*lqr*Phic11*bt0^2 - 6*zeta3*f1*lqr*
      Phic11*gm0*bt0 + 7*zeta3*f1*lqr*C2*bt0 + 4*zeta3*f1*lqr*C2*gm0 + 
      5*zeta3*f1*lqr*C1*bt1 + 4*zeta3*f1*lqr*C1*gm1 + 18*zeta3*f1*lqr*
      C1*Gsv1*bt0 + 8*zeta3*f1*lqr*C1*Gsv1*gm0 + 14*zeta3*f1*lqr*g11*C1
      *bt0 + 8*zeta3*f1*lqr*g11*C1*gm0 + 2*zeta3*f1*lqr*lfr*C1*bt0^2 + 
      2*zeta3*f1*lqr*lfr*C1*gm0*bt0 - 17/2*zeta3*f1*lqr^2*C1*bt0^2 - 12
      *zeta3*f1*lqr^2*C1*gm0*bt0 - 4*zeta3*f1*lqr^2*C1*gm0^2 + 2*zeta3*
      f1*f2*F1 + 2*zeta3*f1*f2*Phic11 - 2*zeta3*f1*f2*lfr*C1 + 2*zeta3*
      f1*f2*lqr*C1 + zeta3*f1^2*F2 + zeta3*f1^2*Phic21 - 2*zeta3*f1^2*
      Phic10*bt0 + 2*zeta3*f1^2*Gsv1*F1 + 2*zeta3*f1^2*Gsv1*Phic11 + 2*
      zeta3*f1^2*g11*F1 + 2*zeta3*f1^2*g11*Phic11 + zeta3*f1^2*lfr*F1*
      bt0 - zeta3*f1^2*lfr*C2 - 2*zeta3*f1^2*lfr*C1*Gsv1 - 2*zeta3*f1^2
      *lfr*g11*C1 + 1/2*zeta3*f1^2*lfr^2*C1*bt0 - 4*zeta3*f1^2*lqr*F1*
      bt0 - 2*zeta3*f1^2*lqr*gm0*F1 - 3*zeta3*f1^2*lqr*Phic11*bt0 - 2*
      zeta3*f1^2*lqr*Phic11*gm0 + zeta3*f1^2*lqr*C2 + 2*zeta3*f1^2*lqr*
      C1*Gsv1 + 2*zeta3*f1^2*lqr*g11*C1 + 2*zeta3*f1^2*lqr*lfr*C1*bt0
       + 2*zeta3*f1^2*lqr*lfr*C1*gm0 - 5/2*zeta3*f1^2*lqr^2*C1*bt0 - 2*
      zeta3*f1^2*lqr^2*C1*gm0 - 1/3*zeta3*f1^3*Phic10 + 1/3*zeta3*f1^3*
      lfr*F1 - 1/3*zeta3*f1^3*lqr*F1 - 2*zeta3*B3*C1 + 3*zeta3*B2*F1*
      bt0 - 2*zeta3*B2*Phic22 + 4*zeta3*B2*Phic11*bt0 - 2*zeta3*B2*C2
       - 4*zeta3*B2*C1*Gsv1 - 4*zeta3*B2*g11*C1 - 2*zeta3*B2*lfr*C1*bt0
       + 8*zeta3*B2*lqr*C1*bt0 + 4*zeta3*B2*lqr*C1*gm0 + 2*zeta3*B2*f1*
      F1 + 2*zeta3*B2*f1*Phic11 + 3*zeta3*B1*F2*bt0 + 2*zeta3*B1*F1*bt1
       - 2*zeta3*B1*Phic32 + 5*zeta3*B1*Phic21*bt0 + 3*zeta3*B1*Phic11*
      bt1 - 3*zeta3*B1*Phic10*bt0^2 + 8*zeta3*B1*Gsv1*F1*bt0 - 4*zeta3*
      B1*Gsv1*Phic22 + 10*zeta3*B1*Gsv1*Phic11*bt0 - 2*zeta3*B1*C3 - 4*
      zeta3*B1*C2*Gsv1 - 2*zeta3*B1*C1*Gsv2 - 4*zeta3*B1*C1*Gsv1^2 - 2*
      zeta3*B1*g21*C1 - 4*zeta3*B1*g12*C1*bt0 + 4*zeta3*B1*g11*F1*bt0
       - 4*zeta3*B1*g11*Phic22 + 6*zeta3*B1*g11*Phic11*bt0 - 4*zeta3*B1
      *g11*C2 - 8*zeta3*B1*g11*C1*Gsv1 - 4*zeta3*B1*g11^2*C1 - zeta3*B1
      *lfr*C2*bt0 - zeta3*B1*lfr*C1*bt1 - 2*zeta3*B1*lfr*C1*Gsv1*bt0 - 
      2*zeta3*B1*lfr*g11*C1*bt0 + 1/2*zeta3*B1*lfr^2*C1*bt0^2 - 6*zeta3
      *B1*lqr*F1*bt0^2 - 4*zeta3*B1*lqr*gm0*F1*bt0 + 6*zeta3*B1*lqr*
      Phic22*bt0 + 4*zeta3*B1*lqr*Phic22*gm0 - 9*zeta3*B1*lqr*Phic11*
      bt0^2 - 6*zeta3*B1*lqr*Phic11*gm0*bt0 + 7*zeta3*B1*lqr*C2*bt0 + 4
      *zeta3*B1*lqr*C2*gm0 + 5*zeta3*B1*lqr*C1*bt1 + 4*zeta3*B1*lqr*C1*
      gm1 + 14*zeta3*B1*lqr*C1*Gsv1*bt0 + 8*zeta3*B1*lqr*C1*Gsv1*gm0 + 
      14*zeta3*B1*lqr*g11*C1*bt0 + 8*zeta3*B1*lqr*g11*C1*gm0 + 2*zeta3*
      B1*lqr*lfr*C1*bt0^2 + 2*zeta3*B1*lqr*lfr*C1*gm0*bt0 - 17/2*zeta3*
      B1*lqr^2*C1*bt0^2 - 12*zeta3*B1*lqr^2*C1*gm0*bt0 - 4*zeta3*B1*
      lqr^2*C1*gm0^2 + 2*zeta3*B1*f2*F1 + 2*zeta3*B1*f2*Phic11 + 2*
      zeta3*B1*f1*F2 + 2*zeta3*B1*f1*Phic21 - 4*zeta3*B1*f1*Phic10*bt0
       + 4*zeta3*B1*f1*Gsv1*F1 + 4*zeta3*B1*f1*Gsv1*Phic11 + 4*zeta3*B1
      *f1*g11*F1 + 4*zeta3*B1*f1*g11*Phic11 + 2*zeta3*B1*f1*lfr*Phic22
       - 3*zeta3*B1*f1*lfr*Phic11*bt0 + zeta3*B1*f1*lfr^2*C1*bt0 - 6*
      zeta3*B1*f1*lqr*F1*bt0 - 4*zeta3*B1*f1*lqr*gm0*F1 - 2*zeta3*B1*f1
      *lqr*Phic22 - 3*zeta3*B1*f1*lqr*Phic11*bt0 - 4*zeta3*B1*f1*lqr*
      Phic11*gm0 - 2*zeta3*B1*f1*lqr*lfr*C1*bt0 + zeta3*B1*f1*lqr^2*C1*
      bt0 - zeta3*B1*f1^2*Phic10 - zeta3*B1*f1^2*lfr*Phic11 + zeta3*B1*
      f1^2*lfr^2*C1 + zeta3*B1*f1^2*lqr*Phic11 - 2*zeta3*B1*f1^2*lqr*
      lfr*C1 + zeta3*B1*f1^2*lqr^2*C1 + 2*zeta3*B1*B2*F1 + 2*zeta3*B1*
      B2*Phic11 + 2*zeta3*B1*B2*lfr*C1 - 2*zeta3*B1*B2*lqr*C1 + zeta3*
      B1^2*F2 + zeta3*B1^2*Phic21 - 2*zeta3*B1^2*Phic10*bt0 + 2*zeta3*
      B1^2*Gsv1*F1 + 2*zeta3*B1^2*Gsv1*Phic11 + 2*zeta3*B1^2*g11*F1 + 2
      *zeta3*B1^2*g11*Phic11 - zeta3*B1^2*lfr*F1*bt0 + 2*zeta3*B1^2*lfr
      *Phic22 - 3*zeta3*B1^2*lfr*Phic11*bt0 + zeta3*B1^2*lfr*C2 + 2*
      zeta3*B1^2*lfr*C1*Gsv1 + 2*zeta3*B1^2*lfr*g11*C1 + 1/2*zeta3*B1^2
      *lfr^2*C1*bt0 - 2*zeta3*B1^2*lqr*F1*bt0 - 2*zeta3*B1^2*lqr*gm0*F1
       - 2*zeta3*B1^2*lqr*Phic22 - 2*zeta3*B1^2*lqr*Phic11*gm0 - zeta3*
      B1^2*lqr*C2 - 2*zeta3*B1^2*lqr*C1*Gsv1 - 2*zeta3*B1^2*lqr*g11*C1
       - 4*zeta3*B1^2*lqr*lfr*C1*bt0 - 2*zeta3*B1^2*lqr*lfr*C1*gm0 + 7/
      2*zeta3*B1^2*lqr^2*C1*bt0 + 2*zeta3*B1^2*lqr^2*C1*gm0 - zeta3*
      B1^2*f1*Phic10 - zeta3*B1^2*f1*lfr*F1 - 2*zeta3*B1^2*f1*lfr*
      Phic11 + zeta3*B1^2*f1*lfr^2*C1 + zeta3*B1^2*f1*lqr*F1 + 2*zeta3*
      B1^2*f1*lqr*Phic11 - 2*zeta3*B1^2*f1*lqr*lfr*C1 + zeta3*B1^2*f1*
      lqr^2*C1 - 1/3*zeta3*B1^3*Phic10 - 2/3*zeta3*B1^3*lfr*F1 - zeta3*
      B1^3*lfr*Phic11 + 2/3*zeta3*B1^3*lqr*F1 + zeta3*B1^3*lqr*Phic11
       + 2*zeta2*Gsv2*F1*bt0 + 2*zeta2*Gsv2*Phic11*bt0 + 2*zeta2*Gsv1*
      F2*bt0 + 2*zeta2*Gsv1*F1*bt1 + 2*zeta2*Gsv1*Phic21*bt0 + 2*zeta2*
      Gsv1*Phic11*bt1 - 2*zeta2*Gsv1*Phic10*bt0^2 + 4*zeta2*Gsv1^2*F1*
      bt0 + 4*zeta2*Gsv1^2*Phic11*bt0 + 4*zeta2*g11*Gsv1*F1*bt0 + 4*
      zeta2*g11*Gsv1*Phic11*bt0 - 2*zeta2*lfr*C2*Gsv1*bt0 - 2*zeta2*lfr
      *C1*Gsv2*bt0 - 2*zeta2*lfr*C1*Gsv1*bt1 - 4*zeta2*lfr*C1*Gsv1^2*
      bt0 - 4*zeta2*lfr*g11*C1*Gsv1*bt0 + zeta2*lfr^2*C1*Gsv1*bt0^2 - 6
      *zeta2*lqr*Gsv1*F1*bt0^2 - 4*zeta2*lqr*Gsv1*gm0*F1*bt0 - 6*zeta2*
      lqr*Gsv1*Phic11*bt0^2 - 4*zeta2*lqr*Gsv1*Phic11*gm0*bt0 + 2*zeta2
      *lqr*C2*Gsv1*bt0 + 2*zeta2*lqr*C1*Gsv2*bt0 + 2*zeta2*lqr*C1*Gsv1*
      bt1 + 4*zeta2*lqr*C1*Gsv1^2*bt0 + 4*zeta2*lqr*g11*C1*Gsv1*bt0 + 4
      *zeta2*lqr*lfr*C1*Gsv1*bt0^2 + 4*zeta2*lqr*lfr*C1*Gsv1*gm0*bt0 - 
      5*zeta2*lqr^2*C1*Gsv1*bt0^2 - 4*zeta2*lqr^2*C1*Gsv1*gm0*bt0 + 
      zeta2*f3*F1 + zeta2*f3*Phic11 - zeta2*f3*lfr*C1 + zeta2*f3*lqr*C1
       + zeta2*f2*F2 + zeta2*f2*Phic21 - zeta2*f2*Phic10*bt0 + 2*zeta2*
      f2*Gsv1*F1 + 2*zeta2*f2*Gsv1*Phic11 + 2*zeta2*f2*g11*F1 + 2*zeta2
      *f2*g11*Phic11 - zeta2*f2*lfr*C2 - 2*zeta2*f2*lfr*C1*Gsv1 - 2*
      zeta2*f2*lfr*g11*C1 + 1/2*zeta2*f2*lfr^2*C1*bt0 - 3*zeta2*f2*lqr*
      F1*bt0 - 2*zeta2*f2*lqr*gm0*F1 - 3*zeta2*f2*lqr*Phic11*bt0 - 2*
      zeta2*f2*lqr*Phic11*gm0 + zeta2*f2*lqr*C2 + 2*zeta2*f2*lqr*C1*
      Gsv1 + 2*zeta2*f2*lqr*g11*C1 + 2*zeta2*f2*lqr*lfr*C1*bt0 + 2*
      zeta2*f2*lqr*lfr*C1*gm0 - 5/2*zeta2*f2*lqr^2*C1*bt0 - 2*zeta2*f2*
      lqr^2*C1*gm0 + zeta2*f1*F3 + zeta2*f1*Phic31 - 2*zeta2*f1*Phic20*
      bt0 - zeta2*f1*Phic10*bt1 + zeta2*f1*Gsv2*F1 + zeta2*f1*Gsv2*
      Phic11 + 2*zeta2*f1*Gsv1*F2 + 2*zeta2*f1*Gsv1*Phic21 - 4*zeta2*f1
      *Gsv1*Phic10*bt0 + 2*zeta2*f1*Gsv1^2*F1 + 2*zeta2*f1*Gsv1^2*
      Phic11 + zeta2*f1*g21*F1 + zeta2*f1*g21*Phic11 + 2*zeta2*f1*g12*
      F1*bt0 + 2*zeta2*f1*g12*Phic11*bt0 + 2*zeta2*f1*g11*F2 + 2*zeta2*
      f1*g11*Phic21 - 2*zeta2*f1*g11*Phic10*bt0 + 4*zeta2*f1*g11*Gsv1*
      F1 + 4*zeta2*f1*g11*Gsv1*Phic11 + 2*zeta2*f1*g11^2*F1 + 2*zeta2*
      f1*g11^2*Phic11 + 2*zeta2*f1*lfr*Gsv1*F1*bt0 - zeta2*f1*lfr*C3 - 
      2*zeta2*f1*lfr*C2*Gsv1 - zeta2*f1*lfr*C1*Gsv2 - 2*zeta2*f1*lfr*C1
      *Gsv1^2 - zeta2*f1*lfr*g21*C1 - 2*zeta2*f1*lfr*g12*C1*bt0 - 2*
      zeta2*f1*lfr*g11*C2 - 4*zeta2*f1*lfr*g11*C1*Gsv1 - 2*zeta2*f1*lfr
      *g11^2*C1 + zeta2*f1*lfr^2*C2*bt0 + 1/2*zeta2*f1*lfr^2*C1*bt1 + 
      zeta2*f1*lfr^2*C1*Gsv1*bt0 + zeta2*f1*lfr^2*g11*C1*bt0 - 1/3*
      zeta2*f1*lfr^3*C1*bt0^2 - 3*zeta2*f1*lqr*F2*bt0 - 2*zeta2*f1*lqr*
      F1*bt1 - 2*zeta2*f1*lqr*gm1*F1 - 2*zeta2*f1*lqr*gm0*F2 - 3*zeta2*
      f1*lqr*Phic21*bt0 - 2*zeta2*f1*lqr*Phic21*gm0 - 2*zeta2*f1*lqr*
      Phic11*bt1 - 2*zeta2*f1*lqr*Phic11*gm1 + 3*zeta2*f1*lqr*Phic10*
      bt0^2 + 2*zeta2*f1*lqr*Phic10*gm0*bt0 - 8*zeta2*f1*lqr*Gsv1*F1*
      bt0 - 4*zeta2*f1*lqr*Gsv1*gm0*F1 - 6*zeta2*f1*lqr*Gsv1*Phic11*bt0
       - 4*zeta2*f1*lqr*Gsv1*Phic11*gm0 + zeta2*f1*lqr*C3 + 2*zeta2*f1*
      lqr*C2*Gsv1 + zeta2*f1*lqr*C1*Gsv2 + 2*zeta2*f1*lqr*C1*Gsv1^2 + 
      zeta2*f1*lqr*g21*C1 + 2*zeta2*f1*lqr*g12*C1*bt0 - 6*zeta2*f1*lqr*
      g11*F1*bt0 - 4*zeta2*f1*lqr*g11*gm0*F1 - 6*zeta2*f1*lqr*g11*
      Phic11*bt0 - 4*zeta2*f1*lqr*g11*Phic11*gm0 + 2*zeta2*f1*lqr*g11*
      C2 + 4*zeta2*f1*lqr*g11*C1*Gsv1 + 2*zeta2*f1*lqr*g11^2*C1 + zeta2
      *f1*lqr*lfr*C2*bt0 + 2*zeta2*f1*lqr*lfr*C2*gm0 + zeta2*f1*lqr*lfr
      *C1*bt1 + 2*zeta2*f1*lqr*lfr*C1*gm1 + 4*zeta2*f1*lqr*lfr*C1*Gsv1*
      bt0 + 4*zeta2*f1*lqr*lfr*C1*Gsv1*gm0 + 4*zeta2*f1*lqr*lfr*g11*C1*
      bt0 + 4*zeta2*f1*lqr*lfr*g11*C1*gm0 - 1/2*zeta2*f1*lqr*lfr^2*C1*
      bt0^2 - zeta2*f1*lqr*lfr^2*C1*gm0*bt0 + 3*zeta2*f1*lqr^2*F1*bt0^2
       + 5*zeta2*f1*lqr^2*gm0*F1*bt0 + 2*zeta2*f1*lqr^2*gm0^2*F1 + 3*
      zeta2*f1*lqr^2*Phic11*bt0^2 + 5*zeta2*f1*lqr^2*Phic11*gm0*bt0 + 2
      *zeta2*f1*lqr^2*Phic11*gm0^2 - 2*zeta2*f1*lqr^2*C2*bt0 - 2*zeta2*
      f1*lqr^2*C2*gm0 - 3/2*zeta2*f1*lqr^2*C1*bt1 - 2*zeta2*f1*lqr^2*C1
      *gm1 - 5*zeta2*f1*lqr^2*C1*Gsv1*bt0 - 4*zeta2*f1*lqr^2*C1*Gsv1*
      gm0 - 5*zeta2*f1*lqr^2*g11*C1*bt0 - 4*zeta2*f1*lqr^2*g11*C1*gm0
       - zeta2*f1*lqr^2*lfr*C1*bt0^2 - 3*zeta2*f1*lqr^2*lfr*C1*gm0*bt0
       - 2*zeta2*f1*lqr^2*lfr*C1*gm0^2 + 11/6*zeta2*f1*lqr^3*C1*bt0^2
       + 4*zeta2*f1*lqr^3*C1*gm0*bt0 + 2*zeta2*f1*lqr^3*C1*gm0^2 - 
      zeta2*f1*f2*Phic10 + zeta2*f1*f2*lfr*F1 - zeta2*f1*f2*lqr*F1 - 1/
      2*zeta2*f1^2*bt0^2 - 1/2*zeta2*f1^2*Phic20 - zeta2*f1^2*Gsv1*
      Phic10 - zeta2*f1^2*g11*Phic10 + 1/2*zeta2*f1^2*lfr*F2 + zeta2*
      f1^2*lfr*Gsv1*F1 + zeta2*f1^2*lfr*g11*F1 - 1/4*zeta2*f1^2*lfr^2*
      F1*bt0 - 1/2*zeta2*f1^2*lqr*F2 + 3/2*zeta2*f1^2*lqr*Phic10*bt0 + 
      zeta2*f1^2*lqr*Phic10*gm0 - zeta2*f1^2*lqr*Gsv1*F1 - zeta2*f1^2*
      lqr*g11*F1 - zeta2*f1^2*lqr*lfr*F1*bt0 - zeta2*f1^2*lqr*lfr*gm0*
      F1 + 5/4*zeta2*f1^2*lqr^2*F1*bt0 + zeta2*f1^2*lqr^2*gm0*F1 - 
      zeta2*f1^3*bt0 - 1/4*zeta2*f1^4 + zeta2*B3*F1 + zeta2*B3*Phic11
       - zeta2*B3*lfr*C1 + zeta2*B3*lqr*C1 + zeta2*B2*F2 + zeta2*B2*
      Phic21 - zeta2*B2*Phic10*bt0 + 2*zeta2*B2*Gsv1*F1 + 2*zeta2*B2*
      Gsv1*Phic11 + 2*zeta2*B2*g11*F1 + 2*zeta2*B2*g11*Phic11 - zeta2*
      B2*lfr*C2 - 2*zeta2*B2*lfr*C1*Gsv1 - 2*zeta2*B2*lfr*g11*C1 + 1/2*
      zeta2*B2*lfr^2*C1*bt0 - 3*zeta2*B2*lqr*F1*bt0 - 2*zeta2*B2*lqr*
      gm0*F1 - 3*zeta2*B2*lqr*Phic11*bt0 - 2*zeta2*B2*lqr*Phic11*gm0 + 
      zeta2*B2*lqr*C2 + 2*zeta2*B2*lqr*C1*Gsv1 + 2*zeta2*B2*lqr*g11*C1
       + 2*zeta2*B2*lqr*lfr*C1*bt0 + 2*zeta2*B2*lqr*lfr*C1*gm0 - 5/2*
      zeta2*B2*lqr^2*C1*bt0 - 2*zeta2*B2*lqr^2*C1*gm0 - zeta2*B2*f1*
      Phic10 - zeta2*B2*f1*lfr*Phic11 + zeta2*B2*f1*lfr^2*C1 + zeta2*B2
      *f1*lqr*Phic11 - 2*zeta2*B2*f1*lqr*lfr*C1 + zeta2*B2*f1*lqr^2*C1
       + zeta2*B1*F3 + zeta2*B1*Phic31 - 2*zeta2*B1*Phic20*bt0 - zeta2*
      B1*Phic10*bt1 + zeta2*B1*Gsv2*F1 + zeta2*B1*Gsv2*Phic11 + 2*zeta2
      *B1*Gsv1*F2 + 2*zeta2*B1*Gsv1*Phic21 - 4*zeta2*B1*Gsv1*Phic10*bt0
       + 2*zeta2*B1*Gsv1^2*F1 + 2*zeta2*B1*Gsv1^2*Phic11 + zeta2*B1*g21
      *F1 + zeta2*B1*g21*Phic11 + 2*zeta2*B1*g12*F1*bt0 + 2*zeta2*B1*
      g12*Phic11*bt0 + 2*zeta2*B1*g11*F2 + 2*zeta2*B1*g11*Phic21 - 2*
      zeta2*B1*g11*Phic10*bt0 + 4*zeta2*B1*g11*Gsv1*F1 + 4*zeta2*B1*g11
      *Gsv1*Phic11 + 2*zeta2*B1*g11^2*F1 + 2*zeta2*B1*g11^2*Phic11 - 2*
      zeta2*B1*lfr*Gsv1*Phic11*bt0 - zeta2*B1*lfr*C3 - 2*zeta2*B1*lfr*
      C2*Gsv1 - zeta2*B1*lfr*C1*Gsv2 - 2*zeta2*B1*lfr*C1*Gsv1^2 - zeta2
      *B1*lfr*g21*C1 - 2*zeta2*B1*lfr*g12*C1*bt0 - 2*zeta2*B1*lfr*g11*
      C2 - 4*zeta2*B1*lfr*g11*C1*Gsv1 - 2*zeta2*B1*lfr*g11^2*C1 + zeta2
      *B1*lfr^2*C2*bt0 + 1/2*zeta2*B1*lfr^2*C1*bt1 + 3*zeta2*B1*lfr^2*
      C1*Gsv1*bt0 + zeta2*B1*lfr^2*g11*C1*bt0 - 1/3*zeta2*B1*lfr^3*C1*
      bt0^2 - 3*zeta2*B1*lqr*F2*bt0 - 2*zeta2*B1*lqr*F1*bt1 - 2*zeta2*
      B1*lqr*gm1*F1 - 2*zeta2*B1*lqr*gm0*F2 - 3*zeta2*B1*lqr*Phic21*bt0
       - 2*zeta2*B1*lqr*Phic21*gm0 - 2*zeta2*B1*lqr*Phic11*bt1 - 2*
      zeta2*B1*lqr*Phic11*gm1 + 3*zeta2*B1*lqr*Phic10*bt0^2 + 2*zeta2*
      B1*lqr*Phic10*gm0*bt0 - 6*zeta2*B1*lqr*Gsv1*F1*bt0 - 4*zeta2*B1*
      lqr*Gsv1*gm0*F1 - 4*zeta2*B1*lqr*Gsv1*Phic11*bt0 - 4*zeta2*B1*lqr
      *Gsv1*Phic11*gm0 + zeta2*B1*lqr*C3 + 2*zeta2*B1*lqr*C2*Gsv1 + 
      zeta2*B1*lqr*C1*Gsv2 + 2*zeta2*B1*lqr*C1*Gsv1^2 + zeta2*B1*lqr*
      g21*C1 + 2*zeta2*B1*lqr*g12*C1*bt0 - 6*zeta2*B1*lqr*g11*F1*bt0 - 
      4*zeta2*B1*lqr*g11*gm0*F1 - 6*zeta2*B1*lqr*g11*Phic11*bt0 - 4*
      zeta2*B1*lqr*g11*Phic11*gm0 + 2*zeta2*B1*lqr*g11*C2 + 4*zeta2*B1*
      lqr*g11*C1*Gsv1 + 2*zeta2*B1*lqr*g11^2*C1 + zeta2*B1*lqr*lfr*C2*
      bt0 + 2*zeta2*B1*lqr*lfr*C2*gm0 + zeta2*B1*lqr*lfr*C1*bt1 + 2*
      zeta2*B1*lqr*lfr*C1*gm1 + 4*zeta2*B1*lqr*lfr*C1*Gsv1*gm0 + 4*
      zeta2*B1*lqr*lfr*g11*C1*bt0 + 4*zeta2*B1*lqr*lfr*g11*C1*gm0 - 1/2
      *zeta2*B1*lqr*lfr^2*C1*bt0^2 - zeta2*B1*lqr*lfr^2*C1*gm0*bt0 + 3*
      zeta2*B1*lqr^2*F1*bt0^2 + 5*zeta2*B1*lqr^2*gm0*F1*bt0 + 2*zeta2*
      B1*lqr^2*gm0^2*F1 + 3*zeta2*B1*lqr^2*Phic11*bt0^2 + 5*zeta2*B1*
      lqr^2*Phic11*gm0*bt0 + 2*zeta2*B1*lqr^2*Phic11*gm0^2 - 2*zeta2*B1
      *lqr^2*C2*bt0 - 2*zeta2*B1*lqr^2*C2*gm0 - 3/2*zeta2*B1*lqr^2*C1*
      bt1 - 2*zeta2*B1*lqr^2*C1*gm1 - 3*zeta2*B1*lqr^2*C1*Gsv1*bt0 - 4*
      zeta2*B1*lqr^2*C1*Gsv1*gm0 - 5*zeta2*B1*lqr^2*g11*C1*bt0 - 4*
      zeta2*B1*lqr^2*g11*C1*gm0 - zeta2*B1*lqr^2*lfr*C1*bt0^2 - 3*zeta2
      *B1*lqr^2*lfr*C1*gm0*bt0 - 2*zeta2*B1*lqr^2*lfr*C1*gm0^2 + 11/6*
      zeta2*B1*lqr^3*C1*bt0^2 + 4*zeta2*B1*lqr^3*C1*gm0*bt0 + 2*zeta2*
      B1*lqr^3*C1*gm0^2 - zeta2*B1*f2*Phic10 - zeta2*B1*f2*lfr*Phic11
       + zeta2*B1*f2*lfr^2*C1 + zeta2*B1*f2*lqr*Phic11 - 2*zeta2*B1*f2*
      lqr*lfr*C1 + zeta2*B1*f2*lqr^2*C1 - zeta2*B1*f1*bt0^2 - zeta2*B1*
      f1*Phic20 - 2*zeta2*B1*f1*Gsv1*Phic10 - 2*zeta2*B1*f1*g11*Phic10
       - zeta2*B1*f1*lfr*Phic21 + zeta2*B1*f1*lfr*Phic10*bt0 - 2*zeta2*
      B1*f1*lfr*Gsv1*Phic11 - 2*zeta2*B1*f1*lfr*g11*Phic11 + 1/2*zeta2*
      B1*f1*lfr^2*Phic11*bt0 + zeta2*B1*f1*lfr^2*C2 + 2*zeta2*B1*f1*
      lfr^2*C1*Gsv1 + 2*zeta2*B1*f1*lfr^2*g11*C1 - zeta2*B1*f1*lfr^3*C1
      *bt0 + zeta2*B1*f1*lqr*Phic21 + 2*zeta2*B1*f1*lqr*Phic10*bt0 + 2*
      zeta2*B1*f1*lqr*Phic10*gm0 + 2*zeta2*B1*f1*lqr*Gsv1*Phic11 + 2*
      zeta2*B1*f1*lqr*g11*Phic11 + 2*zeta2*B1*f1*lqr*lfr*Phic11*bt0 + 2
      *zeta2*B1*f1*lqr*lfr*Phic11*gm0 - 2*zeta2*B1*f1*lqr*lfr*C2 - 4*
      zeta2*B1*f1*lqr*lfr*C1*Gsv1 - 4*zeta2*B1*f1*lqr*lfr*g11*C1 - 2*
      zeta2*B1*f1*lqr*lfr^2*C1*gm0 - 5/2*zeta2*B1*f1*lqr^2*Phic11*bt0
       - 2*zeta2*B1*f1*lqr^2*Phic11*gm0 + zeta2*B1*f1*lqr^2*C2 + 2*
      zeta2*B1*f1*lqr^2*C1*Gsv1 + 2*zeta2*B1*f1*lqr^2*g11*C1 + 3*zeta2*
      B1*f1*lqr^2*lfr*C1*bt0 + 4*zeta2*B1*f1*lqr^2*lfr*C1*gm0 - 2*zeta2
      *B1*f1*lqr^3*C1*bt0 - 2*zeta2*B1*f1*lqr^3*C1*gm0 - 3*zeta2*B1*
      f1^2*bt0 + 1/2*zeta2*B1*f1^2*lfr*Phic10 - 1/2*zeta2*B1*f1^2*lfr^2
      *F1 - 1/2*zeta2*B1*f1^2*lqr*Phic10 + zeta2*B1*f1^2*lqr*lfr*F1 - 1/
      2*zeta2*B1*f1^2*lqr^2*F1 - zeta2*B1*f1^3 - zeta2*B1*B2*Phic10 - 
      zeta2*B1*B2*lfr*F1 - 2*zeta2*B1*B2*lfr*Phic11 + 2*zeta2*B1*B2*
      lfr^2*C1 + zeta2*B1*B2*lqr*F1 + 2*zeta2*B1*B2*lqr*Phic11 - 4*
      zeta2*B1*B2*lqr*lfr*C1 + 2*zeta2*B1*B2*lqr^2*C1 - 1/2*zeta2*B1^2*
      bt0^2 - 1/2*zeta2*B1^2*Phic20 - zeta2*B1^2*Gsv1*Phic10 - zeta2*
      B1^2*g11*Phic10 - 1/2*zeta2*B1^2*lfr*F2 - zeta2*B1^2*lfr*Phic21
       + zeta2*B1^2*lfr*Phic10*bt0 - zeta2*B1^2*lfr*Gsv1*F1 - 2*zeta2*
      B1^2*lfr*Gsv1*Phic11 - zeta2*B1^2*lfr*g11*F1 - 2*zeta2*B1^2*lfr*
      g11*Phic11 + 1/4*zeta2*B1^2*lfr^2*F1*bt0 + 1/2*zeta2*B1^2*lfr^2*
      Phic11*bt0 + zeta2*B1^2*lfr^2*C2 + 2*zeta2*B1^2*lfr^2*C1*Gsv1 + 2
      *zeta2*B1^2*lfr^2*g11*C1 - zeta2*B1^2*lfr^3*C1*bt0 + 1/2*zeta2*
      B1^2*lqr*F2 + zeta2*B1^2*lqr*Phic21 + 1/2*zeta2*B1^2*lqr*Phic10*
      bt0 + zeta2*B1^2*lqr*Phic10*gm0 + zeta2*B1^2*lqr*Gsv1*F1 + 2*
      zeta2*B1^2*lqr*Gsv1*Phic11 + zeta2*B1^2*lqr*g11*F1 + 2*zeta2*B1^2
      *lqr*g11*Phic11 + zeta2*B1^2*lqr*lfr*F1*bt0 + zeta2*B1^2*lqr*lfr*
      gm0*F1 + 2*zeta2*B1^2*lqr*lfr*Phic11*bt0 + 2*zeta2*B1^2*lqr*lfr*
      Phic11*gm0 - 2*zeta2*B1^2*lqr*lfr*C2 - 4*zeta2*B1^2*lqr*lfr*C1*
      Gsv1 - 4*zeta2*B1^2*lqr*lfr*g11*C1 - 2*zeta2*B1^2*lqr*lfr^2*C1*
      gm0 - 5/4*zeta2*B1^2*lqr^2*F1*bt0 - zeta2*B1^2*lqr^2*gm0*F1 - 5/2
      *zeta2*B1^2*lqr^2*Phic11*bt0 - 2*zeta2*B1^2*lqr^2*Phic11*gm0 + 
      zeta2*B1^2*lqr^2*C2 + 2*zeta2*B1^2*lqr^2*C1*Gsv1 + 2*zeta2*B1^2*
      lqr^2*g11*C1 + 3*zeta2*B1^2*lqr^2*lfr*C1*bt0 + 4*zeta2*B1^2*lqr^2
      *lfr*C1*gm0 - 2*zeta2*B1^2*lqr^3*C1*bt0 - 2*zeta2*B1^2*lqr^3*C1*
      gm0 - 3*zeta2*B1^2*f1*bt0 + zeta2*B1^2*f1*lfr*Phic10 - 1/2*zeta2*
      B1^2*f1*lfr^2*F1 + 1/2*zeta2*B1^2*f1*lfr^2*Phic11 - 1/2*zeta2*
      B1^2*f1*lfr^3*C1 - zeta2*B1^2*f1*lqr*Phic10 + zeta2*B1^2*f1*lqr*
      lfr*F1 - zeta2*B1^2*f1*lqr*lfr*Phic11 + 3/2*zeta2*B1^2*f1*lqr*
      lfr^2*C1 - 1/2*zeta2*B1^2*f1*lqr^2*F1 + 1/2*zeta2*B1^2*f1*lqr^2*
      Phic11 - 3/2*zeta2*B1^2*f1*lqr^2*lfr*C1 + 1/2*zeta2*B1^2*f1*lqr^3
      *C1 - 3/2*zeta2*B1^2*f1^2 - zeta2*B1^3*bt0 + 1/2*zeta2*B1^3*lfr*
      Phic10 + 1/2*zeta2*B1^3*lfr^2*Phic11 - 1/2*zeta2*B1^3*lfr^3*C1 - 
      1/2*zeta2*B1^3*lqr*Phic10 - zeta2*B1^3*lqr*lfr*Phic11 + 3/2*zeta2
      *B1^3*lqr*lfr^2*C1 + 1/2*zeta2*B1^3*lqr^2*Phic11 - 3/2*zeta2*B1^3
      *lqr^2*lfr*C1 + 1/2*zeta2*B1^3*lqr^3*C1 - zeta2*B1^3*f1 - 1/4*
      zeta2*B1^4 + 7*zeta2*zeta3*f1*C1*bt0^2 + 11*zeta2*zeta3*f1^2*C1*
      bt0 + 3*zeta2*zeta3*f1^3*C1 + 7*zeta2*zeta3*B1*C1*bt0^2 + 22*
      zeta2*zeta3*B1*f1*C1*bt0 + 9*zeta2*zeta3*B1*f1^2*C1 + 11*zeta2*
      zeta3*B1^2*C1*bt0 + 9*zeta2*zeta3*B1^2*f1*C1 + 3*zeta2*zeta3*B1^3
      *C1 - 16/5*zeta2^2*C1*Gsv1*bt0^2 - 8/5*zeta2^2*f2*C1*bt0 + 17/10*
      zeta2^2*f1*F1*bt0^2 + 12/5*zeta2^2*f1*Phic33 - 5*zeta2^2*f1*
      Phic22*bt0 + 17/5*zeta2^2*f1*Phic11*bt0^2 - 13/5*zeta2^2*f1*C2*
      bt0 - 7/5*zeta2^2*f1*C1*bt1 - 18/5*zeta2^2*f1*C1*Gsv1*bt0 - 14/5*
      zeta2^2*f1*g11*C1*bt0 - 4/5*zeta2^2*f1*lfr*C1*bt0^2 + 5*zeta2^2*
      f1*lqr*C1*bt0^2 + 14/5*zeta2^2*f1*lqr*C1*gm0*bt0 - 2/5*zeta2^2*f1
      *f2*C1 + 3/10*zeta2^2*f1^2*F1*bt0 - 1/5*zeta2^2*f1^2*Phic22 + 2/5
      *zeta2^2*f1^2*Phic11*bt0 - 1/5*zeta2^2*f1^2*C2 - 2/5*zeta2^2*f1^2
      *C1*Gsv1 - 2/5*zeta2^2*f1^2*g11*C1 - 1/5*zeta2^2*f1^2*lfr*C1*bt0
       + 4/5*zeta2^2*f1^2*lqr*C1*bt0 + 2/5*zeta2^2*f1^2*lqr*C1*gm0 - 1/
      10*zeta2^2*f1^3*F1 - 1/10*zeta2^2*f1^3*Phic11 + 1/10*zeta2^2*f1^3
      *lfr*C1 - 1/10*zeta2^2*f1^3*lqr*C1 - 8/5*zeta2^2*B2*C1*bt0 - 2/5*
      zeta2^2*B2*f1*C1 + 17/10*zeta2^2*B1*F1*bt0^2 + 12/5*zeta2^2*B1*
      Phic33 - 5*zeta2^2*B1*Phic22*bt0 + 17/5*zeta2^2*B1*Phic11*bt0^2
       - 13/5*zeta2^2*B1*C2*bt0 - 7/5*zeta2^2*B1*C1*bt1 - 18/5*zeta2^2*
      B1*C1*Gsv1*bt0 - 14/5*zeta2^2*B1*g11*C1*bt0 - 4/5*zeta2^2*B1*lfr*
      C1*bt0^2 + 5*zeta2^2*B1*lqr*C1*bt0^2 + 14/5*zeta2^2*B1*lqr*C1*gm0
      *bt0 - 2/5*zeta2^2*B1*f2*C1 + 3/5*zeta2^2*B1*f1*F1*bt0 - 2/5*
      zeta2^2*B1*f1*Phic22 + 4/5*zeta2^2*B1*f1*Phic11*bt0 - 2/5*zeta2^2
      *B1*f1*C2 - 4/5*zeta2^2*B1*f1*C1*Gsv1 - 4/5*zeta2^2*B1*f1*g11*C1
       + zeta2^2*B1*f1*lfr*C1*bt0 + 1/5*zeta2^2*B1*f1*lqr*C1*bt0 + 4/5*
      zeta2^2*B1*f1*lqr*C1*gm0 - 3/10*zeta2^2*B1*f1^2*F1 - 3/10*zeta2^2
      *B1*f1^2*Phic11 + 1/2*zeta2^2*B1*f1^2*lfr*C1 - 1/2*zeta2^2*B1*
      f1^2*lqr*C1 - 2/5*zeta2^2*B1*B2*C1 + 3/10*zeta2^2*B1^2*F1*bt0 - 1/
      5*zeta2^2*B1^2*Phic22 + 2/5*zeta2^2*B1^2*Phic11*bt0 - 1/5*zeta2^2
      *B1^2*C2 - 2/5*zeta2^2*B1^2*C1*Gsv1 - 2/5*zeta2^2*B1^2*g11*C1 + 6/
      5*zeta2^2*B1^2*lfr*C1*bt0 - 3/5*zeta2^2*B1^2*lqr*C1*bt0 + 2/5*
      zeta2^2*B1^2*lqr*C1*gm0 - 3/10*zeta2^2*B1^2*f1*F1 - 3/10*zeta2^2*
      B1^2*f1*Phic11 + 7/10*zeta2^2*B1^2*f1*lfr*C1 - 7/10*zeta2^2*B1^2*
      f1*lqr*C1 - 1/10*zeta2^2*B1^3*F1 - 1/10*zeta2^2*B1^3*Phic11 + 3/
      10*zeta2^2*B1^3*lfr*C1 - 3/10*zeta2^2*B1^3*lqr*C1 + A3*f1*lfr - 
      A3*f1*lqr + A3*B1*lfr - A3*B1*lqr + A3*zeta3*F1 + A3*zeta3*Phic11
       - 3*A3*zeta3*lfr*C1 + 3*A3*zeta3*lqr*C1 + A3*zeta2*lfr*F1 + A3*
      zeta2*lfr*Phic11 - A3*zeta2*lfr^2*C1 - A3*zeta2*lqr*F1 - A3*zeta2
      *lqr*Phic11 + 2*A3*zeta2*lqr*lfr*C1 - A3*zeta2*lqr^2*C1 - 1/5*A3*
      zeta2^2*C1 + 2*A2*lfr*Gsv1*bt0 - 2*A2*lqr*Gsv1*bt0 + A2*f2*lfr - 
      A2*f2*lqr + 2*A2*f1*lfr*Gsv1 + 2*A2*f1*lfr*g11 - A2*f1*lfr^2*bt0
       - 2*A2*f1*lqr*Gsv1 - 2*A2*f1*lqr*g11 - A2*f1*lqr*lfr*bt0 - 2*A2*
      f1*lqr*lfr*gm0 + 2*A2*f1*lqr^2*bt0 + 2*A2*f1*lqr^2*gm0 + A2*B2*
      lfr - A2*B2*lqr + 2*A2*B1*lfr*Gsv1 + 2*A2*B1*lfr*g11 - A2*B1*
      lfr^2*bt0 - 2*A2*B1*lqr*Gsv1 - 2*A2*B1*lqr*g11 - A2*B1*lqr*lfr*
      bt0 - 2*A2*B1*lqr*lfr*gm0 + 2*A2*B1*lqr^2*bt0 + 2*A2*B1*lqr^2*gm0
       - A2*B1*f1*lfr^2 + 2*A2*B1*f1*lqr*lfr - A2*B1*f1*lqr^2 - A2*B1^2
      *lfr^2 + 2*A2*B1^2*lqr*lfr - A2*B1^2*lqr^2 - 14*A2*zeta5*C1*bt0
       - 12*A2*zeta5*f1*C1 - 12*A2*zeta5*B1*C1 + A2*zeta3*F2 + A2*zeta3
      *Phic21 - A2*zeta3*Phic10*bt0 + 2*A2*zeta3*Gsv1*F1 + 2*A2*zeta3*
      Gsv1*Phic11 + 2*A2*zeta3*g11*F1 + 2*A2*zeta3*g11*Phic11 + A2*
      zeta3*lfr*F1*bt0 - 2*A2*zeta3*lfr*Phic22 + 2*A2*zeta3*lfr*Phic11*
      bt0 - 3*A2*zeta3*lfr*C2 - 6*A2*zeta3*lfr*C1*Gsv1 - 6*A2*zeta3*lfr
      *g11*C1 + 5/2*A2*zeta3*lfr^2*C1*bt0 - 4*A2*zeta3*lqr*F1*bt0 - 2*
      A2*zeta3*lqr*gm0*F1 + 2*A2*zeta3*lqr*Phic22 - 5*A2*zeta3*lqr*
      Phic11*bt0 - 2*A2*zeta3*lqr*Phic11*gm0 + 3*A2*zeta3*lqr*C2 + 6*A2
      *zeta3*lqr*C1*Gsv1 + 6*A2*zeta3*lqr*g11*C1 + 4*A2*zeta3*lqr*lfr*
      C1*bt0 + 6*A2*zeta3*lqr*lfr*C1*gm0 - 13/2*A2*zeta3*lqr^2*C1*bt0
       - 6*A2*zeta3*lqr^2*C1*gm0 - A2*zeta3*f1*Phic10 + 3*A2*zeta3*f1*
      lfr*F1 + 2*A2*zeta3*f1*lfr*Phic11 - 2*A2*zeta3*f1*lfr^2*C1 - 3*A2
      *zeta3*f1*lqr*F1 - 2*A2*zeta3*f1*lqr*Phic11 + 4*A2*zeta3*f1*lqr*
      lfr*C1 - 2*A2*zeta3*f1*lqr^2*C1 - A2*zeta3*B1*Phic10 + 2*A2*zeta3
      *B1*lfr*F1 + A2*zeta3*B1*lfr*Phic11 + A2*zeta3*B1*lfr^2*C1 - 2*A2
      *zeta3*B1*lqr*F1 - A2*zeta3*B1*lqr*Phic11 - 2*A2*zeta3*B1*lqr*lfr
      *C1 + A2*zeta3*B1*lqr^2*C1 + A2*zeta2*lfr*F2 + A2*zeta2*lfr*
      Phic21 - A2*zeta2*lfr*Phic10*bt0 + 2*A2*zeta2*lfr*Gsv1*F1 + 2*A2*
      zeta2*lfr*Gsv1*Phic11 + 2*A2*zeta2*lfr*g11*F1 + 2*A2*zeta2*lfr*
      g11*Phic11 - A2*zeta2*lfr^2*F1*bt0 - A2*zeta2*lfr^2*Phic11*bt0 - 
      A2*zeta2*lfr^2*C2 - 2*A2*zeta2*lfr^2*C1*Gsv1 - 2*A2*zeta2*lfr^2*
      g11*C1 + 3/2*A2*zeta2*lfr^3*C1*bt0 - A2*zeta2*lqr*F2 - A2*zeta2*
      lqr*Phic21 + A2*zeta2*lqr*Phic10*bt0 - 2*A2*zeta2*lqr*Gsv1*F1 - 2
      *A2*zeta2*lqr*Gsv1*Phic11 - 2*A2*zeta2*lqr*g11*F1 - 2*A2*zeta2*
      lqr*g11*Phic11 - A2*zeta2*lqr*lfr*F1*bt0 - 2*A2*zeta2*lqr*lfr*gm0
      *F1 - A2*zeta2*lqr*lfr*Phic11*bt0 - 2*A2*zeta2*lqr*lfr*Phic11*gm0
       + 2*A2*zeta2*lqr*lfr*C2 + 4*A2*zeta2*lqr*lfr*C1*Gsv1 + 4*A2*
      zeta2*lqr*lfr*g11*C1 - 3/2*A2*zeta2*lqr*lfr^2*C1*bt0 + 2*A2*zeta2
      *lqr*lfr^2*C1*gm0 + 2*A2*zeta2*lqr^2*F1*bt0 + 2*A2*zeta2*lqr^2*
      gm0*F1 + 2*A2*zeta2*lqr^2*Phic11*bt0 + 2*A2*zeta2*lqr^2*Phic11*
      gm0 - A2*zeta2*lqr^2*C2 - 2*A2*zeta2*lqr^2*C1*Gsv1 - 2*A2*zeta2*
      lqr^2*g11*C1 - 3/2*A2*zeta2*lqr^2*lfr*C1*bt0 - 4*A2*zeta2*lqr^2*
      lfr*C1*gm0 + 3/2*A2*zeta2*lqr^3*C1*bt0 + 2*A2*zeta2*lqr^3*C1*gm0
       - A2*zeta2*f1*bt0 - A2*zeta2*f1*lfr*Phic10 + A2*zeta2*f1*lfr^2*
      F1 + A2*zeta2*f1*lqr*Phic10 - 2*A2*zeta2*f1*lqr*lfr*F1 + A2*zeta2
      *f1*lqr^2*F1 - A2*zeta2*f1^2 - A2*zeta2*B1*bt0 - A2*zeta2*B1*lfr*
      Phic10 - A2*zeta2*B1*lfr^2*Phic11 + A2*zeta2*B1*lfr^3*C1 + A2*
      zeta2*B1*lqr*Phic10 + 2*A2*zeta2*B1*lqr*lfr*Phic11 - 3*A2*zeta2*
      B1*lqr*lfr^2*C1 - A2*zeta2*B1*lqr^2*Phic11 + 3*A2*zeta2*B1*lqr^2*
      lfr*C1 - A2*zeta2*B1*lqr^3*C1 - 2*A2*zeta2*B1*f1 - A2*zeta2*B1^2
       + 7*A2*zeta2*zeta3*C1*bt0 + 8*A2*zeta2*zeta3*f1*C1 + 8*A2*zeta2*
      zeta3*B1*C1 + 9/10*A2*zeta2^2*F1*bt0 - 1/5*A2*zeta2^2*Phic22 + A2
      *zeta2^2*Phic11*bt0 - 1/5*A2*zeta2^2*C2 - 2/5*A2*zeta2^2*C1*Gsv1
       - 2/5*A2*zeta2^2*g11*C1 - 2*A2*zeta2^2*lfr*C1*bt0 + 13/5*A2*
      zeta2^2*lqr*C1*bt0 + 2/5*A2*zeta2^2*lqr*C1*gm0 + 1/5*A2*zeta2^2*
      f1*F1 + 1/5*A2*zeta2^2*f1*Phic11 - 3/5*A2*zeta2^2*f1*lfr*C1 + 3/5
      *A2*zeta2^2*f1*lqr*C1 + 1/5*A2*zeta2^2*B1*F1 + 1/5*A2*zeta2^2*B1*
      Phic11 - 2/5*A2*zeta2^2*B1*lfr*C1 + 2/5*A2*zeta2^2*B1*lqr*C1 + 1/
      2*A2^2*lfr^2 - A2^2*lqr*lfr + 1/2*A2^2*lqr^2 - 1/2*A2^2*zeta2 + 2
      *A1*lfr*Gsv2*bt0 + 2*A1*lfr*Gsv1*bt1 + 4*A1*lfr*Gsv1^2*bt0 + 4*A1
      *lfr*g11*Gsv1*bt0 - A1*lfr^2*Gsv1*bt0^2 - 2*A1*lqr*Gsv2*bt0 - 2*
      A1*lqr*Gsv1*bt1 - 4*A1*lqr*Gsv1^2*bt0 - 4*A1*lqr*g11*Gsv1*bt0 - 4
      *A1*lqr*lfr*Gsv1*bt0^2 - 4*A1*lqr*lfr*Gsv1*gm0*bt0 + 5*A1*lqr^2*
      Gsv1*bt0^2 + 4*A1*lqr^2*Gsv1*gm0*bt0 + A1*f3*lfr - A1*f3*lqr + 2*
      A1*f2*lfr*Gsv1 + 2*A1*f2*lfr*g11 - 1/2*A1*f2*lfr^2*bt0 - 2*A1*f2*
      lqr*Gsv1 - 2*A1*f2*lqr*g11 - 2*A1*f2*lqr*lfr*bt0 - 2*A1*f2*lqr*
      lfr*gm0 + 5/2*A1*f2*lqr^2*bt0 + 2*A1*f2*lqr^2*gm0 + A1*f1*lfr*
      Gsv2 + 2*A1*f1*lfr*Gsv1^2 + A1*f1*lfr*g21 + 2*A1*f1*lfr*g12*bt0
       + 4*A1*f1*lfr*g11*Gsv1 + 2*A1*f1*lfr*g11^2 - 1/2*A1*f1*lfr^2*bt1
       - A1*f1*lfr^2*Gsv1*bt0 - A1*f1*lfr^2*g11*bt0 + 1/3*A1*f1*lfr^3*
      bt0^2 - A1*f1*lqr*Gsv2 - 2*A1*f1*lqr*Gsv1^2 - A1*f1*lqr*g21 - 2*
      A1*f1*lqr*g12*bt0 - 4*A1*f1*lqr*g11*Gsv1 - 2*A1*f1*lqr*g11^2 - A1
      *f1*lqr*lfr*bt1 - 2*A1*f1*lqr*lfr*gm1 - 4*A1*f1*lqr*lfr*Gsv1*bt0
       - 4*A1*f1*lqr*lfr*Gsv1*gm0 - 4*A1*f1*lqr*lfr*g11*bt0 - 4*A1*f1*
      lqr*lfr*g11*gm0 + 1/2*A1*f1*lqr*lfr^2*bt0^2 + A1*f1*lqr*lfr^2*gm0
      *bt0 + 3/2*A1*f1*lqr^2*bt1 + 2*A1*f1*lqr^2*gm1 + 5*A1*f1*lqr^2*
      Gsv1*bt0 + 4*A1*f1*lqr^2*Gsv1*gm0 + 5*A1*f1*lqr^2*g11*bt0 + 4*A1*
      f1*lqr^2*g11*gm0 + A1*f1*lqr^2*lfr*bt0^2 + 3*A1*f1*lqr^2*lfr*gm0*
      bt0 + 2*A1*f1*lqr^2*lfr*gm0^2 - 11/6*A1*f1*lqr^3*bt0^2 - 4*A1*f1*
      lqr^3*gm0*bt0 - 2*A1*f1*lqr^3*gm0^2 + A1*B3*lfr - A1*B3*lqr + 2*
      A1*B2*lfr*Gsv1 + 2*A1*B2*lfr*g11 - 1/2*A1*B2*lfr^2*bt0 - 2*A1*B2*
      lqr*Gsv1 - 2*A1*B2*lqr*g11 - 2*A1*B2*lqr*lfr*bt0 - 2*A1*B2*lqr*
      lfr*gm0 + 5/2*A1*B2*lqr^2*bt0 + 2*A1*B2*lqr^2*gm0 - A1*B2*f1*
      lfr^2 + 2*A1*B2*f1*lqr*lfr - A1*B2*f1*lqr^2 + A1*B1*lfr*Gsv2 + 2*
      A1*B1*lfr*Gsv1^2 + A1*B1*lfr*g21 + 2*A1*B1*lfr*g12*bt0 + 4*A1*B1*
      lfr*g11*Gsv1 + 2*A1*B1*lfr*g11^2 - 1/2*A1*B1*lfr^2*bt1 - 3*A1*B1*
      lfr^2*Gsv1*bt0 - A1*B1*lfr^2*g11*bt0 + 1/3*A1*B1*lfr^3*bt0^2 - A1
      *B1*lqr*Gsv2 - 2*A1*B1*lqr*Gsv1^2 - A1*B1*lqr*g21 - 2*A1*B1*lqr*
      g12*bt0 - 4*A1*B1*lqr*g11*Gsv1 - 2*A1*B1*lqr*g11^2 - A1*B1*lqr*
      lfr*bt1 - 2*A1*B1*lqr*lfr*gm1 - 4*A1*B1*lqr*lfr*Gsv1*gm0 - 4*A1*
      B1*lqr*lfr*g11*bt0 - 4*A1*B1*lqr*lfr*g11*gm0 + 1/2*A1*B1*lqr*
      lfr^2*bt0^2 + A1*B1*lqr*lfr^2*gm0*bt0 + 3/2*A1*B1*lqr^2*bt1 + 2*
      A1*B1*lqr^2*gm1 + 3*A1*B1*lqr^2*Gsv1*bt0 + 4*A1*B1*lqr^2*Gsv1*gm0
       + 5*A1*B1*lqr^2*g11*bt0 + 4*A1*B1*lqr^2*g11*gm0 + A1*B1*lqr^2*
      lfr*bt0^2 + 3*A1*B1*lqr^2*lfr*gm0*bt0 + 2*A1*B1*lqr^2*lfr*gm0^2
       - 11/6*A1*B1*lqr^3*bt0^2 - 4*A1*B1*lqr^3*gm0*bt0 - 2*A1*B1*lqr^3
      *gm0^2 - A1*B1*f2*lfr^2 + 2*A1*B1*f2*lqr*lfr - A1*B1*f2*lqr^2 - 2
      *A1*B1*f1*lfr^2*Gsv1 - 2*A1*B1*f1*lfr^2*g11 + A1*B1*f1*lfr^3*bt0
       + 4*A1*B1*f1*lqr*lfr*Gsv1 + 4*A1*B1*f1*lqr*lfr*g11 + 2*A1*B1*f1*
      lqr*lfr^2*gm0 - 2*A1*B1*f1*lqr^2*Gsv1 - 2*A1*B1*f1*lqr^2*g11 - 3*
      A1*B1*f1*lqr^2*lfr*bt0 - 4*A1*B1*f1*lqr^2*lfr*gm0 + 2*A1*B1*f1*
      lqr^3*bt0 + 2*A1*B1*f1*lqr^3*gm0 - 2*A1*B1*B2*lfr^2 + 4*A1*B1*B2*
      lqr*lfr - 2*A1*B1*B2*lqr^2 - 2*A1*B1^2*lfr^2*Gsv1 - 2*A1*B1^2*
      lfr^2*g11 + A1*B1^2*lfr^3*bt0 + 4*A1*B1^2*lqr*lfr*Gsv1 + 4*A1*
      B1^2*lqr*lfr*g11 + 2*A1*B1^2*lqr*lfr^2*gm0 - 2*A1*B1^2*lqr^2*Gsv1
       - 2*A1*B1^2*lqr^2*g11 - 3*A1*B1^2*lqr^2*lfr*bt0 - 4*A1*B1^2*
      lqr^2*lfr*gm0 + 2*A1*B1^2*lqr^3*bt0 + 2*A1*B1^2*lqr^3*gm0 + 1/2*
      A1*B1^2*f1*lfr^3 - 3/2*A1*B1^2*f1*lqr*lfr^2 + 3/2*A1*B1^2*f1*
      lqr^2*lfr - 1/2*A1*B1^2*f1*lqr^3 + 1/2*A1*B1^3*lfr^3 - 3/2*A1*
      B1^3*lqr*lfr^2 + 3/2*A1*B1^3*lqr^2*lfr - 1/2*A1*B1^3*lqr^3 + 8*A1
      *zeta5*F1*bt0^2 + 12*A1*zeta5*Phic33 - 28*A1*zeta5*Phic22*bt0 + 
      18*A1*zeta5*Phic11*bt0^2 - 16*A1*zeta5*C2*bt0 - 10*A1*zeta5*C1*
      bt1 - 44*A1*zeta5*C1*Gsv1*bt0 - 20*A1*zeta5*g11*C1*bt0 - 10*A1*
      zeta5*lfr*C1*bt0^2 + 40*A1*zeta5*lqr*C1*bt0^2 + 20*A1*zeta5*lqr*
      C1*gm0*bt0 - 12*A1*zeta5*f2*C1 + 16*A1*zeta5*f1*F1*bt0 - 12*A1*
      zeta5*f1*Phic22 + 22*A1*zeta5*f1*Phic11*bt0 - 12*A1*zeta5*f1*C2
       - 24*A1*zeta5*f1*C1*Gsv1 - 24*A1*zeta5*f1*g11*C1 - 34*A1*zeta5*
      f1*lfr*C1*bt0 + 70*A1*zeta5*f1*lqr*C1*bt0 + 24*A1*zeta5*f1*lqr*C1
      *gm0 + 6*A1*zeta5*f1^2*F1 + 6*A1*zeta5*f1^2*Phic11 - 18*A1*zeta5*
      f1^2*lfr*C1 + 18*A1*zeta5*f1^2*lqr*C1 - 12*A1*zeta5*B2*C1 + 16*A1
      *zeta5*B1*F1*bt0 - 12*A1*zeta5*B1*Phic22 + 22*A1*zeta5*B1*Phic11*
      bt0 - 12*A1*zeta5*B1*C2 - 24*A1*zeta5*B1*C1*Gsv1 - 24*A1*zeta5*B1
      *g11*C1 - 24*A1*zeta5*B1*lfr*C1*bt0 + 60*A1*zeta5*B1*lqr*C1*bt0
       + 24*A1*zeta5*B1*lqr*C1*gm0 + 12*A1*zeta5*B1*f1*F1 + 12*A1*zeta5
      *B1*f1*Phic11 - 24*A1*zeta5*B1*f1*lfr*C1 + 24*A1*zeta5*B1*f1*lqr*
      C1 + 6*A1*zeta5*B1^2*F1 + 6*A1*zeta5*B1^2*Phic11 - 6*A1*zeta5*
      B1^2*lfr*C1 + 6*A1*zeta5*B1^2*lqr*C1 + A1*zeta3*F3 + A1*zeta3*
      Phic31 - 2*A1*zeta3*Phic20*bt0 - A1*zeta3*Phic10*bt1 + A1*zeta3*
      Gsv2*F1 + A1*zeta3*Gsv2*Phic11 + 2*A1*zeta3*Gsv1*F2 + 2*A1*zeta3*
      Gsv1*Phic21 - 4*A1*zeta3*Gsv1*Phic10*bt0 + 2*A1*zeta3*Gsv1^2*F1
       + 2*A1*zeta3*Gsv1^2*Phic11 + A1*zeta3*g21*F1 + A1*zeta3*g21*
      Phic11 + 2*A1*zeta3*g12*F1*bt0 + 2*A1*zeta3*g12*Phic11*bt0 + 2*A1
      *zeta3*g11*F2 + 2*A1*zeta3*g11*Phic21 - 2*A1*zeta3*g11*Phic10*bt0
       + 4*A1*zeta3*g11*Gsv1*F1 + 4*A1*zeta3*g11*Gsv1*Phic11 + 2*A1*
      zeta3*g11^2*F1 + 2*A1*zeta3*g11^2*Phic11 + 2*A1*zeta3*lfr*F2*bt0
       + A1*zeta3*lfr*F1*bt1 - 2*A1*zeta3*lfr*Phic32 + 4*A1*zeta3*lfr*
      Phic21*bt0 + 2*A1*zeta3*lfr*Phic11*bt1 - 2*A1*zeta3*lfr*Phic10*
      bt0^2 + 8*A1*zeta3*lfr*Gsv1*F1*bt0 - 4*A1*zeta3*lfr*Gsv1*Phic22
       + 8*A1*zeta3*lfr*Gsv1*Phic11*bt0 - 3*A1*zeta3*lfr*C3 - 6*A1*
      zeta3*lfr*C2*Gsv1 - 3*A1*zeta3*lfr*C1*Gsv2 - 6*A1*zeta3*lfr*C1*
      Gsv1^2 - 3*A1*zeta3*lfr*g21*C1 - 6*A1*zeta3*lfr*g12*C1*bt0 + 2*A1
      *zeta3*lfr*g11*F1*bt0 - 4*A1*zeta3*lfr*g11*Phic22 + 4*A1*zeta3*
      lfr*g11*Phic11*bt0 - 6*A1*zeta3*lfr*g11*C2 - 12*A1*zeta3*lfr*g11*
      C1*Gsv1 - 6*A1*zeta3*lfr*g11^2*C1 - 1/2*A1*zeta3*lfr^2*F1*bt0^2
       + A1*zeta3*lfr^2*Phic22*bt0 - A1*zeta3*lfr^2*Phic11*bt0^2 + 2*A1
      *zeta3*lfr^2*C2*bt0 + 3/2*A1*zeta3*lfr^2*C1*bt1 - A1*zeta3*lfr^2*
      C1*Gsv1*bt0 + 3*A1*zeta3*lfr^2*g11*C1*bt0 - A1*zeta3*lfr^3*C1*
      bt0^2 - 5*A1*zeta3*lqr*F2*bt0 - 3*A1*zeta3*lqr*F1*bt1 - 2*A1*
      zeta3*lqr*gm1*F1 - 2*A1*zeta3*lqr*gm0*F2 + 2*A1*zeta3*lqr*Phic32
       - 7*A1*zeta3*lqr*Phic21*bt0 - 2*A1*zeta3*lqr*Phic21*gm0 - 4*A1*
      zeta3*lqr*Phic11*bt1 - 2*A1*zeta3*lqr*Phic11*gm1 + 5*A1*zeta3*lqr
      *Phic10*bt0^2 + 2*A1*zeta3*lqr*Phic10*gm0*bt0 - 14*A1*zeta3*lqr*
      Gsv1*F1*bt0 - 4*A1*zeta3*lqr*Gsv1*gm0*F1 + 4*A1*zeta3*lqr*Gsv1*
      Phic22 - 14*A1*zeta3*lqr*Gsv1*Phic11*bt0 - 4*A1*zeta3*lqr*Gsv1*
      Phic11*gm0 + 3*A1*zeta3*lqr*C3 + 6*A1*zeta3*lqr*C2*Gsv1 + 3*A1*
      zeta3*lqr*C1*Gsv2 + 6*A1*zeta3*lqr*C1*Gsv1^2 + 3*A1*zeta3*lqr*g21
      *C1 + 6*A1*zeta3*lqr*g12*C1*bt0 - 8*A1*zeta3*lqr*g11*F1*bt0 - 4*
      A1*zeta3*lqr*g11*gm0*F1 + 4*A1*zeta3*lqr*g11*Phic22 - 10*A1*zeta3
      *lqr*g11*Phic11*bt0 - 4*A1*zeta3*lqr*g11*Phic11*gm0 + 6*A1*zeta3*
      lqr*g11*C2 + 12*A1*zeta3*lqr*g11*C1*Gsv1 + 6*A1*zeta3*lqr*g11^2*
      C1 - 2*A1*zeta3*lqr*lfr*F1*bt0^2 - 2*A1*zeta3*lqr*lfr*gm0*F1*bt0
       + 4*A1*zeta3*lqr*lfr*Phic22*bt0 + 4*A1*zeta3*lqr*lfr*Phic22*gm0
       - 4*A1*zeta3*lqr*lfr*Phic11*bt0^2 - 4*A1*zeta3*lqr*lfr*Phic11*
      gm0*bt0 + 5*A1*zeta3*lqr*lfr*C2*bt0 + 6*A1*zeta3*lqr*lfr*C2*gm0
       + 3*A1*zeta3*lqr*lfr*C1*bt1 + 6*A1*zeta3*lqr*lfr*C1*gm1 + 20*A1*
      zeta3*lqr*lfr*C1*Gsv1*bt0 + 12*A1*zeta3*lqr*lfr*C1*Gsv1*gm0 + 12*
      A1*zeta3*lqr*lfr*g11*C1*bt0 + 12*A1*zeta3*lqr*lfr*g11*C1*gm0 - 3/
      2*A1*zeta3*lqr*lfr^2*C1*bt0^2 - 3*A1*zeta3*lqr*lfr^2*C1*gm0*bt0
       + 11/2*A1*zeta3*lqr^2*F1*bt0^2 + 7*A1*zeta3*lqr^2*gm0*F1*bt0 + 2
      *A1*zeta3*lqr^2*gm0^2*F1 - 5*A1*zeta3*lqr^2*Phic22*bt0 - 4*A1*
      zeta3*lqr^2*Phic22*gm0 + 8*A1*zeta3*lqr^2*Phic11*bt0^2 + 9*A1*
      zeta3*lqr^2*Phic11*gm0*bt0 + 2*A1*zeta3*lqr^2*Phic11*gm0^2 - 7*A1
      *zeta3*lqr^2*C2*bt0 - 6*A1*zeta3*lqr^2*C2*gm0 - 9/2*A1*zeta3*
      lqr^2*C1*bt1 - 6*A1*zeta3*lqr^2*C1*gm1 - 19*A1*zeta3*lqr^2*C1*
      Gsv1*bt0 - 12*A1*zeta3*lqr^2*C1*Gsv1*gm0 - 15*A1*zeta3*lqr^2*g11*
      C1*bt0 - 12*A1*zeta3*lqr^2*g11*C1*gm0 - 3*A1*zeta3*lqr^2*lfr*C1*
      bt0^2 - 9*A1*zeta3*lqr^2*lfr*C1*gm0*bt0 - 6*A1*zeta3*lqr^2*lfr*C1
      *gm0^2 + 11/2*A1*zeta3*lqr^3*C1*bt0^2 + 12*A1*zeta3*lqr^3*C1*gm0*
      bt0 + 6*A1*zeta3*lqr^3*C1*gm0^2 - A1*zeta3*f2*Phic10 + 3*A1*zeta3
      *f2*lfr*F1 + 2*A1*zeta3*f2*lfr*Phic11 - 2*A1*zeta3*f2*lfr^2*C1 - 
      3*A1*zeta3*f2*lqr*F1 - 2*A1*zeta3*f2*lqr*Phic11 + 4*A1*zeta3*f2*
      lqr*lfr*C1 - 2*A1*zeta3*f2*lqr^2*C1 - 3*A1*zeta3*f1*bt0^2 - A1*
      zeta3*f1*Phic20 - 2*A1*zeta3*f1*Gsv1*Phic10 - 2*A1*zeta3*f1*g11*
      Phic10 + 3*A1*zeta3*f1*lfr*F2 + 2*A1*zeta3*f1*lfr*Phic21 - 3*A1*
      zeta3*f1*lfr*Phic10*bt0 + 6*A1*zeta3*f1*lfr*Gsv1*F1 + 4*A1*zeta3*
      f1*lfr*Gsv1*Phic11 + 6*A1*zeta3*f1*lfr*g11*F1 + 4*A1*zeta3*f1*lfr
      *g11*Phic11 - 1/2*A1*zeta3*f1*lfr^2*F1*bt0 - A1*zeta3*f1*lfr^2*
      Phic11*bt0 - 2*A1*zeta3*f1*lfr^2*C2 - 4*A1*zeta3*f1*lfr^2*C1*Gsv1
       - 4*A1*zeta3*f1*lfr^2*g11*C1 + 2*A1*zeta3*f1*lfr^3*C1*bt0 - 3*A1
      *zeta3*f1*lqr*F2 - 2*A1*zeta3*f1*lqr*Phic21 + 6*A1*zeta3*f1*lqr*
      Phic10*bt0 + 2*A1*zeta3*f1*lqr*Phic10*gm0 - 6*A1*zeta3*f1*lqr*
      Gsv1*F1 - 4*A1*zeta3*f1*lqr*Gsv1*Phic11 - 6*A1*zeta3*f1*lqr*g11*
      F1 - 4*A1*zeta3*f1*lqr*g11*Phic11 - 8*A1*zeta3*f1*lqr*lfr*F1*bt0
       - 6*A1*zeta3*f1*lqr*lfr*gm0*F1 - 4*A1*zeta3*f1*lqr*lfr*Phic11*
      bt0 - 4*A1*zeta3*f1*lqr*lfr*Phic11*gm0 + 4*A1*zeta3*f1*lqr*lfr*C2
       + 8*A1*zeta3*f1*lqr*lfr*C1*Gsv1 + 8*A1*zeta3*f1*lqr*lfr*g11*C1
       + 4*A1*zeta3*f1*lqr*lfr^2*C1*gm0 + 17/2*A1*zeta3*f1*lqr^2*F1*bt0
       + 6*A1*zeta3*f1*lqr^2*gm0*F1 + 5*A1*zeta3*f1*lqr^2*Phic11*bt0 + 
      4*A1*zeta3*f1*lqr^2*Phic11*gm0 - 2*A1*zeta3*f1*lqr^2*C2 - 4*A1*
      zeta3*f1*lqr^2*C1*Gsv1 - 4*A1*zeta3*f1*lqr^2*g11*C1 - 6*A1*zeta3*
      f1*lqr^2*lfr*C1*bt0 - 8*A1*zeta3*f1*lqr^2*lfr*C1*gm0 + 4*A1*zeta3
      *f1*lqr^3*C1*bt0 + 4*A1*zeta3*f1*lqr^3*C1*gm0 - 5*A1*zeta3*f1^2*
      bt0 - A1*zeta3*f1^2*lfr*Phic10 + A1*zeta3*f1^2*lfr^2*F1 + A1*
      zeta3*f1^2*lqr*Phic10 - 2*A1*zeta3*f1^2*lqr*lfr*F1 + A1*zeta3*
      f1^2*lqr^2*F1 - 3/2*A1*zeta3*f1^3 - A1*zeta3*B2*Phic10 + 2*A1*
      zeta3*B2*lfr*F1 + A1*zeta3*B2*lfr*Phic11 + A1*zeta3*B2*lfr^2*C1
       - 2*A1*zeta3*B2*lqr*F1 - A1*zeta3*B2*lqr*Phic11 - 2*A1*zeta3*B2*
      lqr*lfr*C1 + A1*zeta3*B2*lqr^2*C1 - 3*A1*zeta3*B1*bt0^2 - A1*
      zeta3*B1*Phic20 - 2*A1*zeta3*B1*Gsv1*Phic10 - 2*A1*zeta3*B1*g11*
      Phic10 + 2*A1*zeta3*B1*lfr*F2 + A1*zeta3*B1*lfr*Phic21 - 2*A1*
      zeta3*B1*lfr*Phic10*bt0 + 4*A1*zeta3*B1*lfr*Gsv1*F1 + 2*A1*zeta3*
      B1*lfr*Gsv1*Phic11 + 4*A1*zeta3*B1*lfr*g11*F1 + 2*A1*zeta3*B1*lfr
      *g11*Phic11 - A1*zeta3*B1*lfr^2*F1*bt0 + 2*A1*zeta3*B1*lfr^2*
      Phic22 - 5/2*A1*zeta3*B1*lfr^2*Phic11*bt0 + A1*zeta3*B1*lfr^2*C2
       + 2*A1*zeta3*B1*lfr^2*C1*Gsv1 + 2*A1*zeta3*B1*lfr^2*g11*C1 - A1*
      zeta3*B1*lfr^3*C1*bt0 - 2*A1*zeta3*B1*lqr*F2 - A1*zeta3*B1*lqr*
      Phic21 + 5*A1*zeta3*B1*lqr*Phic10*bt0 + 2*A1*zeta3*B1*lqr*Phic10*
      gm0 - 4*A1*zeta3*B1*lqr*Gsv1*F1 - 2*A1*zeta3*B1*lqr*Gsv1*Phic11
       - 4*A1*zeta3*B1*lqr*g11*F1 - 2*A1*zeta3*B1*lqr*g11*Phic11 - 4*A1
      *zeta3*B1*lqr*lfr*F1*bt0 - 4*A1*zeta3*B1*lqr*lfr*gm0*F1 - 4*A1*
      zeta3*B1*lqr*lfr*Phic22 + 2*A1*zeta3*B1*lqr*lfr*Phic11*bt0 - 2*A1
      *zeta3*B1*lqr*lfr*Phic11*gm0 - 2*A1*zeta3*B1*lqr*lfr*C2 - 4*A1*
      zeta3*B1*lqr*lfr*C1*Gsv1 - 4*A1*zeta3*B1*lqr*lfr*g11*C1 - 2*A1*
      zeta3*B1*lqr*lfr^2*C1*gm0 + 5*A1*zeta3*B1*lqr^2*F1*bt0 + 4*A1*
      zeta3*B1*lqr^2*gm0*F1 + 2*A1*zeta3*B1*lqr^2*Phic22 + 1/2*A1*zeta3
      *B1*lqr^2*Phic11*bt0 + 2*A1*zeta3*B1*lqr^2*Phic11*gm0 + A1*zeta3*
      B1*lqr^2*C2 + 2*A1*zeta3*B1*lqr^2*C1*Gsv1 + 2*A1*zeta3*B1*lqr^2*
      g11*C1 + 3*A1*zeta3*B1*lqr^2*lfr*C1*bt0 + 4*A1*zeta3*B1*lqr^2*lfr
      *C1*gm0 - 2*A1*zeta3*B1*lqr^3*C1*bt0 - 2*A1*zeta3*B1*lqr^3*C1*gm0
       - 10*A1*zeta3*B1*f1*bt0 - A1*zeta3*B1*f1*lfr*Phic10 - A1*zeta3*
      B1*f1*lfr^2*F1 - 2*A1*zeta3*B1*f1*lfr^2*Phic11 + 2*A1*zeta3*B1*f1
      *lfr^3*C1 + A1*zeta3*B1*f1*lqr*Phic10 + 2*A1*zeta3*B1*f1*lqr*lfr*
      F1 + 4*A1*zeta3*B1*f1*lqr*lfr*Phic11 - 6*A1*zeta3*B1*f1*lqr*lfr^2
      *C1 - A1*zeta3*B1*f1*lqr^2*F1 - 2*A1*zeta3*B1*f1*lqr^2*Phic11 + 6
      *A1*zeta3*B1*f1*lqr^2*lfr*C1 - 2*A1*zeta3*B1*f1*lqr^3*C1 - 9/2*A1
      *zeta3*B1*f1^2 - 5*A1*zeta3*B1^2*bt0 - 3/2*A1*zeta3*B1^2*lfr^2*F1
       - 3/2*A1*zeta3*B1^2*lfr^2*Phic11 + 1/2*A1*zeta3*B1^2*lfr^3*C1 + 
      3*A1*zeta3*B1^2*lqr*lfr*F1 + 3*A1*zeta3*B1^2*lqr*lfr*Phic11 - 3/2
      *A1*zeta3*B1^2*lqr*lfr^2*C1 - 3/2*A1*zeta3*B1^2*lqr^2*F1 - 3/2*A1
      *zeta3*B1^2*lqr^2*Phic11 + 3/2*A1*zeta3*B1^2*lqr^2*lfr*C1 - 1/2*
      A1*zeta3*B1^2*lqr^3*C1 - 9/2*A1*zeta3*B1^2*f1 - 3/2*A1*zeta3*B1^3
       + 9*A1*zeta3^2*C1*bt0^2 + 25*A1*zeta3^2*f1*C1*bt0 + 10*A1*
      zeta3^2*f1^2*C1 + 25*A1*zeta3^2*B1*C1*bt0 + 20*A1*zeta3^2*B1*f1*
      C1 + 10*A1*zeta3^2*B1^2*C1 - 4*A1*zeta2*Gsv1*bt0^2 + A1*zeta2*lfr
      *F3 + A1*zeta2*lfr*Phic31 - 2*A1*zeta2*lfr*Phic20*bt0 - A1*zeta2*
      lfr*Phic10*bt1 + A1*zeta2*lfr*Gsv2*F1 + A1*zeta2*lfr*Gsv2*Phic11
       + 2*A1*zeta2*lfr*Gsv1*F2 + 2*A1*zeta2*lfr*Gsv1*Phic21 - 4*A1*
      zeta2*lfr*Gsv1*Phic10*bt0 + 2*A1*zeta2*lfr*Gsv1^2*F1 + 2*A1*zeta2
      *lfr*Gsv1^2*Phic11 + A1*zeta2*lfr*g21*F1 + A1*zeta2*lfr*g21*
      Phic11 + 2*A1*zeta2*lfr*g12*F1*bt0 + 2*A1*zeta2*lfr*g12*Phic11*
      bt0 + 2*A1*zeta2*lfr*g11*F2 + 2*A1*zeta2*lfr*g11*Phic21 - 2*A1*
      zeta2*lfr*g11*Phic10*bt0 + 4*A1*zeta2*lfr*g11*Gsv1*F1 + 4*A1*
      zeta2*lfr*g11*Gsv1*Phic11 + 2*A1*zeta2*lfr*g11^2*F1 + 2*A1*zeta2*
      lfr*g11^2*Phic11 - 1/2*A1*zeta2*lfr^2*F2*bt0 - 1/2*A1*zeta2*lfr^2
      *F1*bt1 - 1/2*A1*zeta2*lfr^2*Phic21*bt0 - 1/2*A1*zeta2*lfr^2*
      Phic11*bt1 + 1/2*A1*zeta2*lfr^2*Phic10*bt0^2 + A1*zeta2*lfr^2*
      Gsv1*F1*bt0 - A1*zeta2*lfr^2*Gsv1*Phic11*bt0 - A1*zeta2*lfr^2*C3
       - 2*A1*zeta2*lfr^2*C2*Gsv1 - A1*zeta2*lfr^2*C1*Gsv2 - 2*A1*zeta2
      *lfr^2*C1*Gsv1^2 - A1*zeta2*lfr^2*g21*C1 - 2*A1*zeta2*lfr^2*g12*
      C1*bt0 - A1*zeta2*lfr^2*g11*F1*bt0 - A1*zeta2*lfr^2*g11*Phic11*
      bt0 - 2*A1*zeta2*lfr^2*g11*C2 - 4*A1*zeta2*lfr^2*g11*C1*Gsv1 - 2*
      A1*zeta2*lfr^2*g11^2*C1 + 1/3*A1*zeta2*lfr^3*F1*bt0^2 + 1/3*A1*
      zeta2*lfr^3*Phic11*bt0^2 + 3/2*A1*zeta2*lfr^3*C2*bt0 + A1*zeta2*
      lfr^3*C1*bt1 + 2*A1*zeta2*lfr^3*C1*Gsv1*bt0 + 2*A1*zeta2*lfr^3*
      g11*C1*bt0 - 11/12*A1*zeta2*lfr^4*C1*bt0^2 - A1*zeta2*lqr*F3 - A1
      *zeta2*lqr*Phic31 + 2*A1*zeta2*lqr*Phic20*bt0 + A1*zeta2*lqr*
      Phic10*bt1 - A1*zeta2*lqr*Gsv2*F1 - A1*zeta2*lqr*Gsv2*Phic11 - 2*
      A1*zeta2*lqr*Gsv1*F2 - 2*A1*zeta2*lqr*Gsv1*Phic21 + 4*A1*zeta2*
      lqr*Gsv1*Phic10*bt0 - 2*A1*zeta2*lqr*Gsv1^2*F1 - 2*A1*zeta2*lqr*
      Gsv1^2*Phic11 - A1*zeta2*lqr*g21*F1 - A1*zeta2*lqr*g21*Phic11 - 2
      *A1*zeta2*lqr*g12*F1*bt0 - 2*A1*zeta2*lqr*g12*Phic11*bt0 - 2*A1*
      zeta2*lqr*g11*F2 - 2*A1*zeta2*lqr*g11*Phic21 + 2*A1*zeta2*lqr*g11
      *Phic10*bt0 - 4*A1*zeta2*lqr*g11*Gsv1*F1 - 4*A1*zeta2*lqr*g11*
      Gsv1*Phic11 - 2*A1*zeta2*lqr*g11^2*F1 - 2*A1*zeta2*lqr*g11^2*
      Phic11 - 2*A1*zeta2*lqr*lfr*F2*bt0 - A1*zeta2*lqr*lfr*F1*bt1 - 2*
      A1*zeta2*lqr*lfr*gm1*F1 - 2*A1*zeta2*lqr*lfr*gm0*F2 - 2*A1*zeta2*
      lqr*lfr*Phic21*bt0 - 2*A1*zeta2*lqr*lfr*Phic21*gm0 - A1*zeta2*lqr
      *lfr*Phic11*bt1 - 2*A1*zeta2*lqr*lfr*Phic11*gm1 + 2*A1*zeta2*lqr*
      lfr*Phic10*bt0^2 + 2*A1*zeta2*lqr*lfr*Phic10*gm0*bt0 - 8*A1*zeta2
      *lqr*lfr*Gsv1*F1*bt0 - 4*A1*zeta2*lqr*lfr*Gsv1*gm0*F1 - 4*A1*
      zeta2*lqr*lfr*Gsv1*Phic11*bt0 - 4*A1*zeta2*lqr*lfr*Gsv1*Phic11*
      gm0 + 2*A1*zeta2*lqr*lfr*C3 + 4*A1*zeta2*lqr*lfr*C2*Gsv1 + 2*A1*
      zeta2*lqr*lfr*C1*Gsv2 + 4*A1*zeta2*lqr*lfr*C1*Gsv1^2 + 2*A1*zeta2
      *lqr*lfr*g21*C1 + 4*A1*zeta2*lqr*lfr*g12*C1*bt0 - 4*A1*zeta2*lqr*
      lfr*g11*F1*bt0 - 4*A1*zeta2*lqr*lfr*g11*gm0*F1 - 4*A1*zeta2*lqr*
      lfr*g11*Phic11*bt0 - 4*A1*zeta2*lqr*lfr*g11*Phic11*gm0 + 4*A1*
      zeta2*lqr*lfr*g11*C2 + 8*A1*zeta2*lqr*lfr*g11*C1*Gsv1 + 4*A1*
      zeta2*lqr*lfr*g11^2*C1 + 1/2*A1*zeta2*lqr*lfr^2*F1*bt0^2 + A1*
      zeta2*lqr*lfr^2*gm0*F1*bt0 + 1/2*A1*zeta2*lqr*lfr^2*Phic11*bt0^2
       + A1*zeta2*lqr*lfr^2*Phic11*gm0*bt0 - 3/2*A1*zeta2*lqr*lfr^2*C2*
      bt0 + 2*A1*zeta2*lqr*lfr^2*C2*gm0 - A1*zeta2*lqr*lfr^2*C1*bt1 + 2
      *A1*zeta2*lqr*lfr^2*C1*gm1 + 4*A1*zeta2*lqr*lfr^2*C1*Gsv1*gm0 + 4
      *A1*zeta2*lqr*lfr^2*g11*C1*gm0 + 2/3*A1*zeta2*lqr*lfr^3*C1*bt0^2
       - 2*A1*zeta2*lqr*lfr^3*C1*gm0*bt0 + 5/2*A1*zeta2*lqr^2*F2*bt0 + 
      3/2*A1*zeta2*lqr^2*F1*bt1 + 2*A1*zeta2*lqr^2*gm1*F1 + 2*A1*zeta2*
      lqr^2*gm0*F2 + 5/2*A1*zeta2*lqr^2*Phic21*bt0 + 2*A1*zeta2*lqr^2*
      Phic21*gm0 + 3/2*A1*zeta2*lqr^2*Phic11*bt1 + 2*A1*zeta2*lqr^2*
      Phic11*gm1 - 5/2*A1*zeta2*lqr^2*Phic10*bt0^2 - 2*A1*zeta2*lqr^2*
      Phic10*gm0*bt0 + 7*A1*zeta2*lqr^2*Gsv1*F1*bt0 + 4*A1*zeta2*lqr^2*
      Gsv1*gm0*F1 + 5*A1*zeta2*lqr^2*Gsv1*Phic11*bt0 + 4*A1*zeta2*lqr^2
      *Gsv1*Phic11*gm0 - A1*zeta2*lqr^2*C3 - 2*A1*zeta2*lqr^2*C2*Gsv1
       - A1*zeta2*lqr^2*C1*Gsv2 - 2*A1*zeta2*lqr^2*C1*Gsv1^2 - A1*zeta2
      *lqr^2*g21*C1 - 2*A1*zeta2*lqr^2*g12*C1*bt0 + 5*A1*zeta2*lqr^2*
      g11*F1*bt0 + 4*A1*zeta2*lqr^2*g11*gm0*F1 + 5*A1*zeta2*lqr^2*g11*
      Phic11*bt0 + 4*A1*zeta2*lqr^2*g11*Phic11*gm0 - 2*A1*zeta2*lqr^2*
      g11*C2 - 4*A1*zeta2*lqr^2*g11*C1*Gsv1 - 2*A1*zeta2*lqr^2*g11^2*C1
       + A1*zeta2*lqr^2*lfr*F1*bt0^2 + 3*A1*zeta2*lqr^2*lfr*gm0*F1*bt0
       + 2*A1*zeta2*lqr^2*lfr*gm0^2*F1 + A1*zeta2*lqr^2*lfr*Phic11*
      bt0^2 + 3*A1*zeta2*lqr^2*lfr*Phic11*gm0*bt0 + 2*A1*zeta2*lqr^2*
      lfr*Phic11*gm0^2 - 3/2*A1*zeta2*lqr^2*lfr*C2*bt0 - 4*A1*zeta2*
      lqr^2*lfr*C2*gm0 - A1*zeta2*lqr^2*lfr*C1*bt1 - 4*A1*zeta2*lqr^2*
      lfr*C1*gm1 - 6*A1*zeta2*lqr^2*lfr*C1*Gsv1*bt0 - 8*A1*zeta2*lqr^2*
      lfr*C1*Gsv1*gm0 - 6*A1*zeta2*lqr^2*lfr*g11*C1*bt0 - 8*A1*zeta2*
      lqr^2*lfr*g11*C1*gm0 + 1/2*A1*zeta2*lqr^2*lfr^2*C1*bt0^2 + A1*
      zeta2*lqr^2*lfr^2*C1*gm0*bt0 - 2*A1*zeta2*lqr^2*lfr^2*C1*gm0^2 - 
      11/6*A1*zeta2*lqr^3*F1*bt0^2 - 4*A1*zeta2*lqr^3*gm0*F1*bt0 - 2*A1
      *zeta2*lqr^3*gm0^2*F1 - 11/6*A1*zeta2*lqr^3*Phic11*bt0^2 - 4*A1*
      zeta2*lqr^3*Phic11*gm0*bt0 - 2*A1*zeta2*lqr^3*Phic11*gm0^2 + 3/2*
      A1*zeta2*lqr^3*C2*bt0 + 2*A1*zeta2*lqr^3*C2*gm0 + A1*zeta2*lqr^3*
      C1*bt1 + 2*A1*zeta2*lqr^3*C1*gm1 + 4*A1*zeta2*lqr^3*C1*Gsv1*bt0
       + 4*A1*zeta2*lqr^3*C1*Gsv1*gm0 + 4*A1*zeta2*lqr^3*g11*C1*bt0 + 4
      *A1*zeta2*lqr^3*g11*C1*gm0 + 2/3*A1*zeta2*lqr^3*lfr*C1*bt0^2 + 4*
      A1*zeta2*lqr^3*lfr*C1*gm0*bt0 + 4*A1*zeta2*lqr^3*lfr*C1*gm0^2 - 
      11/12*A1*zeta2*lqr^4*C1*bt0^2 - 3*A1*zeta2*lqr^4*C1*gm0*bt0 - 2*
      A1*zeta2*lqr^4*C1*gm0^2 - 2*A1*zeta2*f2*bt0 - A1*zeta2*f2*lfr*
      Phic10 + A1*zeta2*f2*lfr^2*F1 + A1*zeta2*f2*lqr*Phic10 - 2*A1*
      zeta2*f2*lqr*lfr*F1 + A1*zeta2*f2*lqr^2*F1 - A1*zeta2*f1*bt1 - 6*
      A1*zeta2*f1*Gsv1*bt0 - 2*A1*zeta2*f1*g11*bt0 - A1*zeta2*f1*lfr*
      Phic20 - 2*A1*zeta2*f1*lfr*Gsv1*Phic10 - 2*A1*zeta2*f1*lfr*g11*
      Phic10 + A1*zeta2*f1*lfr^2*F2 + 1/2*A1*zeta2*f1*lfr^2*Phic10*bt0
       + 2*A1*zeta2*f1*lfr^2*Gsv1*F1 + 2*A1*zeta2*f1*lfr^2*g11*F1 - A1*
      zeta2*f1*lfr^3*F1*bt0 + 3*A1*zeta2*f1*lqr*bt0^2 + 2*A1*zeta2*f1*
      lqr*gm0*bt0 + A1*zeta2*f1*lqr*Phic20 + 2*A1*zeta2*f1*lqr*Gsv1*
      Phic10 + 2*A1*zeta2*f1*lqr*g11*Phic10 - 2*A1*zeta2*f1*lqr*lfr*F2
       + 2*A1*zeta2*f1*lqr*lfr*Phic10*bt0 + 2*A1*zeta2*f1*lqr*lfr*
      Phic10*gm0 - 4*A1*zeta2*f1*lqr*lfr*Gsv1*F1 - 4*A1*zeta2*f1*lqr*
      lfr*g11*F1 - 2*A1*zeta2*f1*lqr*lfr^2*gm0*F1 + A1*zeta2*f1*lqr^2*
      F2 - 5/2*A1*zeta2*f1*lqr^2*Phic10*bt0 - 2*A1*zeta2*f1*lqr^2*
      Phic10*gm0 + 2*A1*zeta2*f1*lqr^2*Gsv1*F1 + 2*A1*zeta2*f1*lqr^2*
      g11*F1 + 3*A1*zeta2*f1*lqr^2*lfr*F1*bt0 + 4*A1*zeta2*f1*lqr^2*lfr
      *gm0*F1 - 2*A1*zeta2*f1*lqr^3*F1*bt0 - 2*A1*zeta2*f1*lqr^3*gm0*F1
       - 2*A1*zeta2*f1*f2 - 2*A1*zeta2*f1^2*Gsv1 - 2*A1*zeta2*f1^2*g11
       - 2*A1*zeta2*f1^2*lfr*bt0 + 5*A1*zeta2*f1^2*lqr*bt0 + 2*A1*zeta2
      *f1^2*lqr*gm0 - A1*zeta2*f1^3*lfr + A1*zeta2*f1^3*lqr - 2*A1*
      zeta2*B2*bt0 - A1*zeta2*B2*lfr*Phic10 - A1*zeta2*B2*lfr^2*Phic11
       + A1*zeta2*B2*lfr^3*C1 + A1*zeta2*B2*lqr*Phic10 + 2*A1*zeta2*B2*
      lqr*lfr*Phic11 - 3*A1*zeta2*B2*lqr*lfr^2*C1 - A1*zeta2*B2*lqr^2*
      Phic11 + 3*A1*zeta2*B2*lqr^2*lfr*C1 - A1*zeta2*B2*lqr^3*C1 - 2*A1
      *zeta2*B2*f1 - A1*zeta2*B1*bt1 - 6*A1*zeta2*B1*Gsv1*bt0 - 2*A1*
      zeta2*B1*g11*bt0 - A1*zeta2*B1*lfr*Phic20 - 2*A1*zeta2*B1*lfr*
      Gsv1*Phic10 - 2*A1*zeta2*B1*lfr*g11*Phic10 - A1*zeta2*B1*lfr^2*
      Phic21 + 3/2*A1*zeta2*B1*lfr^2*Phic10*bt0 - 2*A1*zeta2*B1*lfr^2*
      Gsv1*Phic11 - 2*A1*zeta2*B1*lfr^2*g11*Phic11 + A1*zeta2*B1*lfr^3*
      Phic11*bt0 + A1*zeta2*B1*lfr^3*C2 + 2*A1*zeta2*B1*lfr^3*C1*Gsv1
       + 2*A1*zeta2*B1*lfr^3*g11*C1 - 3/2*A1*zeta2*B1*lfr^4*C1*bt0 + 3*
      A1*zeta2*B1*lqr*bt0^2 + 2*A1*zeta2*B1*lqr*gm0*bt0 + A1*zeta2*B1*
      lqr*Phic20 + 2*A1*zeta2*B1*lqr*Gsv1*Phic10 + 2*A1*zeta2*B1*lqr*
      g11*Phic10 + 2*A1*zeta2*B1*lqr*lfr*Phic21 + 2*A1*zeta2*B1*lqr*lfr
      *Phic10*gm0 + 4*A1*zeta2*B1*lqr*lfr*Gsv1*Phic11 + 4*A1*zeta2*B1*
      lqr*lfr*g11*Phic11 + 2*A1*zeta2*B1*lqr*lfr^2*Phic11*gm0 - 3*A1*
      zeta2*B1*lqr*lfr^2*C2 - 6*A1*zeta2*B1*lqr*lfr^2*C1*Gsv1 - 6*A1*
      zeta2*B1*lqr*lfr^2*g11*C1 + 3*A1*zeta2*B1*lqr*lfr^3*C1*bt0 - 2*A1
      *zeta2*B1*lqr*lfr^3*C1*gm0 - A1*zeta2*B1*lqr^2*Phic21 - 3/2*A1*
      zeta2*B1*lqr^2*Phic10*bt0 - 2*A1*zeta2*B1*lqr^2*Phic10*gm0 - 2*A1
      *zeta2*B1*lqr^2*Gsv1*Phic11 - 2*A1*zeta2*B1*lqr^2*g11*Phic11 - 3*
      A1*zeta2*B1*lqr^2*lfr*Phic11*bt0 - 4*A1*zeta2*B1*lqr^2*lfr*Phic11
      *gm0 + 3*A1*zeta2*B1*lqr^2*lfr*C2 + 6*A1*zeta2*B1*lqr^2*lfr*C1*
      Gsv1 + 6*A1*zeta2*B1*lqr^2*lfr*g11*C1 + 6*A1*zeta2*B1*lqr^2*lfr^2
      *C1*gm0 + 2*A1*zeta2*B1*lqr^3*Phic11*bt0 + 2*A1*zeta2*B1*lqr^3*
      Phic11*gm0 - A1*zeta2*B1*lqr^3*C2 - 2*A1*zeta2*B1*lqr^3*C1*Gsv1
       - 2*A1*zeta2*B1*lqr^3*g11*C1 - 3*A1*zeta2*B1*lqr^3*lfr*C1*bt0 - 
      6*A1*zeta2*B1*lqr^3*lfr*C1*gm0 + 3/2*A1*zeta2*B1*lqr^4*C1*bt0 + 2
      *A1*zeta2*B1*lqr^4*C1*gm0 - 2*A1*zeta2*B1*f2 - 4*A1*zeta2*B1*f1*
      Gsv1 - 4*A1*zeta2*B1*f1*g11 - 3*A1*zeta2*B1*f1*lfr*bt0 + A1*zeta2
      *B1*f1*lfr^2*Phic10 - A1*zeta2*B1*f1*lfr^3*F1 + 9*A1*zeta2*B1*f1*
      lqr*bt0 + 4*A1*zeta2*B1*f1*lqr*gm0 - 2*A1*zeta2*B1*f1*lqr*lfr*
      Phic10 + 3*A1*zeta2*B1*f1*lqr*lfr^2*F1 + A1*zeta2*B1*f1*lqr^2*
      Phic10 - 3*A1*zeta2*B1*f1*lqr^2*lfr*F1 + A1*zeta2*B1*f1*lqr^3*F1
       - 2*A1*zeta2*B1*f1^2*lfr + 2*A1*zeta2*B1*f1^2*lqr - 2*A1*zeta2*
      B1*B2 - 2*A1*zeta2*B1^2*Gsv1 - 2*A1*zeta2*B1^2*g11 - A1*zeta2*
      B1^2*lfr*bt0 + A1*zeta2*B1^2*lfr^2*Phic10 - 1/2*A1*zeta2*B1^2*
      lfr^3*F1 + 1/2*A1*zeta2*B1^2*lfr^3*Phic11 - 1/2*A1*zeta2*B1^2*
      lfr^4*C1 + 4*A1*zeta2*B1^2*lqr*bt0 + 2*A1*zeta2*B1^2*lqr*gm0 - 2*
      A1*zeta2*B1^2*lqr*lfr*Phic10 + 3/2*A1*zeta2*B1^2*lqr*lfr^2*F1 - 3/
      2*A1*zeta2*B1^2*lqr*lfr^2*Phic11 + 2*A1*zeta2*B1^2*lqr*lfr^3*C1
       + A1*zeta2*B1^2*lqr^2*Phic10 - 3/2*A1*zeta2*B1^2*lqr^2*lfr*F1 + 
      3/2*A1*zeta2*B1^2*lqr^2*lfr*Phic11 - 3*A1*zeta2*B1^2*lqr^2*lfr^2*
      C1 + 1/2*A1*zeta2*B1^2*lqr^3*F1 - 1/2*A1*zeta2*B1^2*lqr^3*Phic11
       + 2*A1*zeta2*B1^2*lqr^3*lfr*C1 - 1/2*A1*zeta2*B1^2*lqr^4*C1 - A1
      *zeta2*B1^2*f1*lfr + A1*zeta2*B1^2*f1*lqr - 3*A1*zeta2*zeta3*F1*
      bt0^2 - 6*A1*zeta2*zeta3*Phic33 + 14*A1*zeta2*zeta3*Phic22*bt0 - 
      8*A1*zeta2*zeta3*Phic11*bt0^2 + 8*A1*zeta2*zeta3*C2*bt0 + 5*A1*
      zeta2*zeta3*C1*bt1 + 26*A1*zeta2*zeta3*C1*Gsv1*bt0 + 10*A1*zeta2*
      zeta3*g11*C1*bt0 - 15*A1*zeta2*zeta3*lqr*C1*bt0^2 - 10*A1*zeta2*
      zeta3*lqr*C1*gm0*bt0 + 8*A1*zeta2*zeta3*f2*C1 - 10*A1*zeta2*zeta3
      *f1*F1*bt0 + 8*A1*zeta2*zeta3*f1*Phic22 - 14*A1*zeta2*zeta3*f1*
      Phic11*bt0 + 8*A1*zeta2*zeta3*f1*C2 + 16*A1*zeta2*zeta3*f1*C1*
      Gsv1 + 16*A1*zeta2*zeta3*f1*g11*C1 + 20*A1*zeta2*zeta3*f1*lfr*C1*
      bt0 - 44*A1*zeta2*zeta3*f1*lqr*C1*bt0 - 16*A1*zeta2*zeta3*f1*lqr*
      C1*gm0 - 9/2*A1*zeta2*zeta3*f1^2*F1 - 9/2*A1*zeta2*zeta3*f1^2*
      Phic11 + 27/2*A1*zeta2*zeta3*f1^2*lfr*C1 - 27/2*A1*zeta2*zeta3*
      f1^2*lqr*C1 + 8*A1*zeta2*zeta3*B2*C1 - 10*A1*zeta2*zeta3*B1*F1*
      bt0 + 8*A1*zeta2*zeta3*B1*Phic22 - 14*A1*zeta2*zeta3*B1*Phic11*
      bt0 + 8*A1*zeta2*zeta3*B1*C2 + 16*A1*zeta2*zeta3*B1*C1*Gsv1 + 16*
      A1*zeta2*zeta3*B1*g11*C1 + 15*A1*zeta2*zeta3*B1*lfr*C1*bt0 - 39*
      A1*zeta2*zeta3*B1*lqr*C1*bt0 - 16*A1*zeta2*zeta3*B1*lqr*C1*gm0 - 
      9*A1*zeta2*zeta3*B1*f1*F1 - 9*A1*zeta2*zeta3*B1*f1*Phic11 + 19*A1
      *zeta2*zeta3*B1*f1*lfr*C1 - 19*A1*zeta2*zeta3*B1*f1*lqr*C1 - 9/2*
      A1*zeta2*zeta3*B1^2*F1 - 9/2*A1*zeta2*zeta3*B1^2*Phic11 + 11/2*A1
      *zeta2*zeta3*B1^2*lfr*C1 - 11/2*A1*zeta2*zeta3*B1^2*lqr*C1 + 3/5*
      A1*zeta2^2*F2*bt0 + 1/2*A1*zeta2^2*F1*bt1 - 1/5*A1*zeta2^2*Phic32
       + 4/5*A1*zeta2^2*Phic21*bt0 + 3/5*A1*zeta2^2*Phic11*bt1 - 3/5*A1
      *zeta2^2*Phic10*bt0^2 + 7/5*A1*zeta2^2*Gsv1*F1*bt0 - 2/5*A1*
      zeta2^2*Gsv1*Phic22 + 8/5*A1*zeta2^2*Gsv1*Phic11*bt0 - 1/5*A1*
      zeta2^2*C3 - 2/5*A1*zeta2^2*C2*Gsv1 - 1/5*A1*zeta2^2*C1*Gsv2 - 2/
      5*A1*zeta2^2*C1*Gsv1^2 - 1/5*A1*zeta2^2*g21*C1 - 2/5*A1*zeta2^2*
      g12*C1*bt0 + A1*zeta2^2*g11*F1*bt0 - 2/5*A1*zeta2^2*g11*Phic22 + 
      6/5*A1*zeta2^2*g11*Phic11*bt0 - 2/5*A1*zeta2^2*g11*C2 - 4/5*A1*
      zeta2^2*g11*C1*Gsv1 - 2/5*A1*zeta2^2*g11^2*C1 + 4/5*A1*zeta2^2*
      lfr*F1*bt0^2 + 12/5*A1*zeta2^2*lfr*Phic33 - 24/5*A1*zeta2^2*lfr*
      Phic22*bt0 + 12/5*A1*zeta2^2*lfr*Phic11*bt0^2 - 14/5*A1*zeta2^2*
      lfr*C2*bt0 - 8/5*A1*zeta2^2*lfr*C1*bt1 - 22/5*A1*zeta2^2*lfr*C1*
      Gsv1*bt0 - 16/5*A1*zeta2^2*lfr*g11*C1*bt0 + 4/5*A1*zeta2^2*lfr^2*
      C1*bt0^2 - 23/10*A1*zeta2^2*lqr*F1*bt0^2 - A1*zeta2^2*lqr*gm0*F1*
      bt0 - 12/5*A1*zeta2^2*lqr*Phic33 + 27/5*A1*zeta2^2*lqr*Phic22*bt0
       + 2/5*A1*zeta2^2*lqr*Phic22*gm0 - 21/5*A1*zeta2^2*lqr*Phic11*
      bt0^2 - 6/5*A1*zeta2^2*lqr*Phic11*gm0*bt0 + 17/5*A1*zeta2^2*lqr*
      C2*bt0 + 2/5*A1*zeta2^2*lqr*C2*gm0 + 2*A1*zeta2^2*lqr*C1*bt1 + 2/
      5*A1*zeta2^2*lqr*C1*gm1 + 28/5*A1*zeta2^2*lqr*C1*Gsv1*bt0 + 4/5*
      A1*zeta2^2*lqr*C1*Gsv1*gm0 + 22/5*A1*zeta2^2*lqr*g11*C1*bt0 + 4/5
      *A1*zeta2^2*lqr*g11*C1*gm0 + 16/5*A1*zeta2^2*lqr*lfr*C1*bt0^2 + 
      16/5*A1*zeta2^2*lqr*lfr*C1*gm0*bt0 - 23/5*A1*zeta2^2*lqr^2*C1*
      bt0^2 - 21/5*A1*zeta2^2*lqr^2*C1*gm0*bt0 - 2/5*A1*zeta2^2*lqr^2*
      C1*gm0^2 + 1/5*A1*zeta2^2*f2*F1 + 1/5*A1*zeta2^2*f2*Phic11 - 3/5*
      A1*zeta2^2*f2*lfr*C1 + 3/5*A1*zeta2^2*f2*lqr*C1 + 1/5*A1*zeta2^2*
      f1*F2 + 1/5*A1*zeta2^2*f1*Phic21 - 7/10*A1*zeta2^2*f1*Phic10*bt0
       + 2/5*A1*zeta2^2*f1*Gsv1*F1 + 2/5*A1*zeta2^2*f1*Gsv1*Phic11 + 2/
      5*A1*zeta2^2*f1*g11*F1 + 2/5*A1*zeta2^2*f1*g11*Phic11 + 9/10*A1*
      zeta2^2*f1*lfr*F1*bt0 - 2/5*A1*zeta2^2*f1*lfr*Phic22 + 3/5*A1*
      zeta2^2*f1*lfr*Phic11*bt0 - 3/5*A1*zeta2^2*f1*lfr*C2 - 6/5*A1*
      zeta2^2*f1*lfr*C1*Gsv1 - 6/5*A1*zeta2^2*f1*lfr*g11*C1 + 1/10*A1*
      zeta2^2*f1*lfr^2*C1*bt0 - 3/2*A1*zeta2^2*f1*lqr*F1*bt0 - 2/5*A1*
      zeta2^2*f1*lqr*gm0*F1 + 2/5*A1*zeta2^2*f1*lqr*Phic22 - 6/5*A1*
      zeta2^2*f1*lqr*Phic11*bt0 - 2/5*A1*zeta2^2*f1*lqr*Phic11*gm0 + 3/
      5*A1*zeta2^2*f1*lqr*C2 + 6/5*A1*zeta2^2*f1*lqr*C1*Gsv1 + 6/5*A1*
      zeta2^2*f1*lqr*g11*C1 + 8/5*A1*zeta2^2*f1*lqr*lfr*C1*bt0 + 6/5*A1
      *zeta2^2*f1*lqr*lfr*C1*gm0 - 17/10*A1*zeta2^2*f1*lqr^2*C1*bt0 - 6/
      5*A1*zeta2^2*f1*lqr^2*C1*gm0 - 1/10*A1*zeta2^2*f1^2*Phic10 - 1/5*
      A1*zeta2^2*f1^2*lfr*F1 - 3/10*A1*zeta2^2*f1^2*lfr*Phic11 + 3/10*
      A1*zeta2^2*f1^2*lfr^2*C1 + 1/5*A1*zeta2^2*f1^2*lqr*F1 + 3/10*A1*
      zeta2^2*f1^2*lqr*Phic11 - 3/5*A1*zeta2^2*f1^2*lqr*lfr*C1 + 3/10*
      A1*zeta2^2*f1^2*lqr^2*C1 + 1/5*A1*zeta2^2*B2*F1 + 1/5*A1*zeta2^2*
      B2*Phic11 - 2/5*A1*zeta2^2*B2*lfr*C1 + 2/5*A1*zeta2^2*B2*lqr*C1
       + 1/5*A1*zeta2^2*B1*F2 + 1/5*A1*zeta2^2*B1*Phic21 - 7/10*A1*
      zeta2^2*B1*Phic10*bt0 + 2/5*A1*zeta2^2*B1*Gsv1*F1 + 2/5*A1*
      zeta2^2*B1*Gsv1*Phic11 + 2/5*A1*zeta2^2*B1*g11*F1 + 2/5*A1*
      zeta2^2*B1*g11*Phic11 + 2/5*A1*zeta2^2*B1*lfr*F1*bt0 - 1/5*A1*
      zeta2^2*B1*lfr*Phic22 - 2/5*A1*zeta2^2*B1*lfr*C2 - 4/5*A1*zeta2^2
      *B1*lfr*C1*Gsv1 - 4/5*A1*zeta2^2*B1*lfr*g11*C1 + 8/5*A1*zeta2^2*
      B1*lfr^2*C1*bt0 - A1*zeta2^2*B1*lqr*F1*bt0 - 2/5*A1*zeta2^2*B1*
      lqr*gm0*F1 + 1/5*A1*zeta2^2*B1*lqr*Phic22 - 3/5*A1*zeta2^2*B1*lqr
      *Phic11*bt0 - 2/5*A1*zeta2^2*B1*lqr*Phic11*gm0 + 2/5*A1*zeta2^2*
      B1*lqr*C2 + 4/5*A1*zeta2^2*B1*lqr*C1*Gsv1 + 4/5*A1*zeta2^2*B1*lqr
      *g11*C1 - 2*A1*zeta2^2*B1*lqr*lfr*C1*bt0 + 4/5*A1*zeta2^2*B1*lqr*
      lfr*C1*gm0 + 2/5*A1*zeta2^2*B1*lqr^2*C1*bt0 - 4/5*A1*zeta2^2*B1*
      lqr^2*C1*gm0 - 1/5*A1*zeta2^2*B1*f1*Phic10 - 3/5*A1*zeta2^2*B1*f1
      *lfr*F1 - 4/5*A1*zeta2^2*B1*f1*lfr*Phic11 + 6/5*A1*zeta2^2*B1*f1*
      lfr^2*C1 + 3/5*A1*zeta2^2*B1*f1*lqr*F1 + 4/5*A1*zeta2^2*B1*f1*lqr
      *Phic11 - 12/5*A1*zeta2^2*B1*f1*lqr*lfr*C1 + 6/5*A1*zeta2^2*B1*f1
      *lqr^2*C1 - 1/10*A1*zeta2^2*B1^2*Phic10 - 2/5*A1*zeta2^2*B1^2*lfr
      *F1 - 1/2*A1*zeta2^2*B1^2*lfr*Phic11 + 4/5*A1*zeta2^2*B1^2*lfr^2*
      C1 + 2/5*A1*zeta2^2*B1^2*lqr*F1 + 1/2*A1*zeta2^2*B1^2*lqr*Phic11
       - 8/5*A1*zeta2^2*B1^2*lqr*lfr*C1 + 4/5*A1*zeta2^2*B1^2*lqr^2*C1
       - 213/70*A1*zeta2^3*C1*bt0^2 - 321/70*A1*zeta2^3*f1*C1*bt0 - 109/
      70*A1*zeta2^3*f1^2*C1 - 321/70*A1*zeta2^3*B1*C1*bt0 - 109/35*A1*
      zeta2^3*B1*f1*C1 - 109/70*A1*zeta2^3*B1^2*C1 + A1*A3*lfr^2 - 2*A1
      *A3*lqr*lfr + A1*A3*lqr^2 - A1*A3*zeta2 + 2*A1*A2*lfr^2*Gsv1 + 2*
      A1*A2*lfr^2*g11 - 3/2*A1*A2*lfr^3*bt0 - 4*A1*A2*lqr*lfr*Gsv1 - 4*
      A1*A2*lqr*lfr*g11 + 3/2*A1*A2*lqr*lfr^2*bt0 - 2*A1*A2*lqr*lfr^2*
      gm0 + 2*A1*A2*lqr^2*Gsv1 + 2*A1*A2*lqr^2*g11 + 3/2*A1*A2*lqr^2*
      lfr*bt0 + 4*A1*A2*lqr^2*lfr*gm0 - 3/2*A1*A2*lqr^3*bt0 - 2*A1*A2*
      lqr^3*gm0 - A1*A2*B1*lfr^3 + 3*A1*A2*B1*lqr*lfr^2 - 3*A1*A2*B1*
      lqr^2*lfr + A1*A2*B1*lqr^3 + 6*A1*A2*zeta5*F1 + 6*A1*A2*zeta5*
      Phic11 - 30*A1*A2*zeta5*lfr*C1 + 30*A1*A2*zeta5*lqr*C1 - 3*A1*A2*
      zeta3*bt0 - 2*A1*A2*zeta3*lfr*Phic10 + 4*A1*A2*zeta3*lfr^2*F1 + 2
      *A1*A2*zeta3*lfr^2*Phic11 - 2*A1*A2*zeta3*lfr^3*C1 + 2*A1*A2*
      zeta3*lqr*Phic10 - 8*A1*A2*zeta3*lqr*lfr*F1 - 4*A1*A2*zeta3*lqr*
      lfr*Phic11 + 6*A1*A2*zeta3*lqr*lfr^2*C1 + 4*A1*A2*zeta3*lqr^2*F1
       + 2*A1*A2*zeta3*lqr^2*Phic11 - 6*A1*A2*zeta3*lqr^2*lfr*C1 + 2*A1
      *A2*zeta3*lqr^3*C1 - 4*A1*A2*zeta3*f1 - 4*A1*A2*zeta3*B1 + 10*A1*
      A2*zeta3^2*C1 - 2*A1*A2*zeta2*Gsv1 - 2*A1*A2*zeta2*g11 - A1*A2*
      zeta2*lfr^2*Phic10 + A1*A2*zeta2*lfr^3*F1 + 3*A1*A2*zeta2*lqr*bt0
       + 2*A1*A2*zeta2*lqr*gm0 + 2*A1*A2*zeta2*lqr*lfr*Phic10 - 3*A1*A2
      *zeta2*lqr*lfr^2*F1 - A1*A2*zeta2*lqr^2*Phic10 + 3*A1*A2*zeta2*
      lqr^2*lfr*F1 - A1*A2*zeta2*lqr^3*F1 - 4*A1*A2*zeta2*f1*lfr + 4*A1
      *A2*zeta2*f1*lqr - 3*A1*A2*zeta2*B1*lfr + 3*A1*A2*zeta2*B1*lqr - 
      4*A1*A2*zeta2*zeta3*F1 - 4*A1*A2*zeta2*zeta3*Phic11 + 20*A1*A2*
      zeta2*zeta3*lfr*C1 - 20*A1*A2*zeta2*zeta3*lqr*C1 - 1/10*A1*A2*
      zeta2^2*Phic10 + 1/2*A1*A2*zeta2^2*lfr*F1 + 2/5*A1*A2*zeta2^2*lfr
      *Phic11 - 4/5*A1*A2*zeta2^2*lfr^2*C1 - 1/2*A1*A2*zeta2^2*lqr*F1
       - 2/5*A1*A2*zeta2^2*lqr*Phic11 + 8/5*A1*A2*zeta2^2*lqr*lfr*C1 - 
      4/5*A1*A2*zeta2^2*lqr^2*C1 - 58/35*A1*A2*zeta2^3*C1 + 1/2*A1^2*
      lfr^2*Gsv2 + A1^2*lfr^2*Gsv1^2 + 1/2*A1^2*lfr^2*g21 + A1^2*lfr^2*
      g12*bt0 + 2*A1^2*lfr^2*g11*Gsv1 + A1^2*lfr^2*g11^2 - 1/2*A1^2*
      lfr^3*bt1 - A1^2*lfr^3*Gsv1*bt0 - A1^2*lfr^3*g11*bt0 + 11/24*A1^2
      *lfr^4*bt0^2 - A1^2*lqr*lfr*Gsv2 - 2*A1^2*lqr*lfr*Gsv1^2 - A1^2*
      lqr*lfr*g21 - 2*A1^2*lqr*lfr*g12*bt0 - 4*A1^2*lqr*lfr*g11*Gsv1 - 
      2*A1^2*lqr*lfr*g11^2 + 1/2*A1^2*lqr*lfr^2*bt1 - A1^2*lqr*lfr^2*
      gm1 - 2*A1^2*lqr*lfr^2*Gsv1*gm0 - 2*A1^2*lqr*lfr^2*g11*gm0 - 1/3*
      A1^2*lqr*lfr^3*bt0^2 + A1^2*lqr*lfr^3*gm0*bt0 + 1/2*A1^2*lqr^2*
      Gsv2 + A1^2*lqr^2*Gsv1^2 + 1/2*A1^2*lqr^2*g21 + A1^2*lqr^2*g12*
      bt0 + 2*A1^2*lqr^2*g11*Gsv1 + A1^2*lqr^2*g11^2 + 1/2*A1^2*lqr^2*
      lfr*bt1 + 2*A1^2*lqr^2*lfr*gm1 + 3*A1^2*lqr^2*lfr*Gsv1*bt0 + 4*
      A1^2*lqr^2*lfr*Gsv1*gm0 + 3*A1^2*lqr^2*lfr*g11*bt0 + 4*A1^2*lqr^2
      *lfr*g11*gm0 - 1/4*A1^2*lqr^2*lfr^2*bt0^2 - 1/2*A1^2*lqr^2*lfr^2*
      gm0*bt0 + A1^2*lqr^2*lfr^2*gm0^2 - 1/2*A1^2*lqr^3*bt1 - A1^2*
      lqr^3*gm1 - 2*A1^2*lqr^3*Gsv1*bt0 - 2*A1^2*lqr^3*Gsv1*gm0 - 2*
      A1^2*lqr^3*g11*bt0 - 2*A1^2*lqr^3*g11*gm0 - 1/3*A1^2*lqr^3*lfr*
      bt0^2 - 2*A1^2*lqr^3*lfr*gm0*bt0 - 2*A1^2*lqr^3*lfr*gm0^2 + 11/24
      *A1^2*lqr^4*bt0^2 + 3/2*A1^2*lqr^4*gm0*bt0 + A1^2*lqr^4*gm0^2 - 1/
      2*A1^2*B2*lfr^3 + 3/2*A1^2*B2*lqr*lfr^2 - 3/2*A1^2*B2*lqr^2*lfr
       + 1/2*A1^2*B2*lqr^3 - A1^2*B1*lfr^3*Gsv1 - A1^2*B1*lfr^3*g11 + 3/
      4*A1^2*B1*lfr^4*bt0 + 3*A1^2*B1*lqr*lfr^2*Gsv1 + 3*A1^2*B1*lqr*
      lfr^2*g11 - 3/2*A1^2*B1*lqr*lfr^3*bt0 + A1^2*B1*lqr*lfr^3*gm0 - 3
      *A1^2*B1*lqr^2*lfr*Gsv1 - 3*A1^2*B1*lqr^2*lfr*g11 - 3*A1^2*B1*
      lqr^2*lfr^2*gm0 + A1^2*B1*lqr^3*Gsv1 + A1^2*B1*lqr^3*g11 + 3/2*
      A1^2*B1*lqr^3*lfr*bt0 + 3*A1^2*B1*lqr^3*lfr*gm0 - 3/4*A1^2*B1*
      lqr^4*bt0 - A1^2*B1*lqr^4*gm0 + 1/4*A1^2*B1^2*lfr^4 - A1^2*B1^2*
      lqr*lfr^3 + 3/2*A1^2*B1^2*lqr^2*lfr^2 - A1^2*B1^2*lqr^3*lfr + 1/4
      *A1^2*B1^2*lqr^4 - 105*A1^2*zeta7*C1*bt0 - 90*A1^2*zeta7*f1*C1 - 
      90*A1^2*zeta7*B1*C1 + 3*A1^2*zeta5*F2 + 3*A1^2*zeta5*Phic21 - 5*
      A1^2*zeta5*Phic10*bt0 + 6*A1^2*zeta5*Gsv1*F1 + 6*A1^2*zeta5*Gsv1*
      Phic11 + 6*A1^2*zeta5*g11*F1 + 6*A1^2*zeta5*g11*Phic11 + 12*A1^2*
      zeta5*lfr*F1*bt0 - 12*A1^2*zeta5*lfr*Phic22 + 16*A1^2*zeta5*lfr*
      Phic11*bt0 - 15*A1^2*zeta5*lfr*C2 - 30*A1^2*zeta5*lfr*C1*Gsv1 - 
      30*A1^2*zeta5*lfr*g11*C1 - 5/2*A1^2*zeta5*lfr^2*C1*bt0 - 21*A1^2*
      zeta5*lqr*F1*bt0 - 6*A1^2*zeta5*lqr*gm0*F1 + 12*A1^2*zeta5*lqr*
      Phic22 - 25*A1^2*zeta5*lqr*Phic11*bt0 - 6*A1^2*zeta5*lqr*Phic11*
      gm0 + 15*A1^2*zeta5*lqr*C2 + 30*A1^2*zeta5*lqr*C1*Gsv1 + 30*A1^2*
      zeta5*lqr*g11*C1 + 50*A1^2*zeta5*lqr*lfr*C1*bt0 + 30*A1^2*zeta5*
      lqr*lfr*C1*gm0 - 95/2*A1^2*zeta5*lqr^2*C1*bt0 - 30*A1^2*zeta5*
      lqr^2*C1*gm0 - 3*A1^2*zeta5*f1*Phic10 + 15*A1^2*zeta5*f1*lfr*F1
       + 12*A1^2*zeta5*f1*lfr*Phic11 - 24*A1^2*zeta5*f1*lfr^2*C1 - 15*
      A1^2*zeta5*f1*lqr*F1 - 12*A1^2*zeta5*f1*lqr*Phic11 + 48*A1^2*
      zeta5*f1*lqr*lfr*C1 - 24*A1^2*zeta5*f1*lqr^2*C1 - 3*A1^2*zeta5*B1
      *Phic10 + 12*A1^2*zeta5*B1*lfr*F1 + 9*A1^2*zeta5*B1*lfr*Phic11 - 
      9*A1^2*zeta5*B1*lfr^2*C1 - 12*A1^2*zeta5*B1*lqr*F1 - 9*A1^2*zeta5
      *B1*lqr*Phic11 + 18*A1^2*zeta5*B1*lqr*lfr*C1 - 9*A1^2*zeta5*B1*
      lqr^2*C1 - A1^2*zeta3*bt1 - 6*A1^2*zeta3*Gsv1*bt0 - 2*A1^2*zeta3*
      g11*bt0 - A1^2*zeta3*lfr*Phic20 - 2*A1^2*zeta3*lfr*Gsv1*Phic10 - 
      2*A1^2*zeta3*lfr*g11*Phic10 + 2*A1^2*zeta3*lfr^2*F2 + A1^2*zeta3*
      lfr^2*Phic21 - 1/2*A1^2*zeta3*lfr^2*Phic10*bt0 + 4*A1^2*zeta3*
      lfr^2*Gsv1*F1 + 2*A1^2*zeta3*lfr^2*Gsv1*Phic11 + 4*A1^2*zeta3*
      lfr^2*g11*F1 + 2*A1^2*zeta3*lfr^2*g11*Phic11 - 2*A1^2*zeta3*lfr^3
      *F1*bt0 - A1^2*zeta3*lfr^3*Phic11*bt0 - A1^2*zeta3*lfr^3*C2 - 2*
      A1^2*zeta3*lfr^3*C1*Gsv1 - 2*A1^2*zeta3*lfr^3*g11*C1 + 3/2*A1^2*
      zeta3*lfr^4*C1*bt0 + 3*A1^2*zeta3*lqr*bt0^2 + 2*A1^2*zeta3*lqr*
      gm0*bt0 + A1^2*zeta3*lqr*Phic20 + 2*A1^2*zeta3*lqr*Gsv1*Phic10 + 
      2*A1^2*zeta3*lqr*g11*Phic10 - 4*A1^2*zeta3*lqr*lfr*F2 - 2*A1^2*
      zeta3*lqr*lfr*Phic21 + 4*A1^2*zeta3*lqr*lfr*Phic10*bt0 + 2*A1^2*
      zeta3*lqr*lfr*Phic10*gm0 - 8*A1^2*zeta3*lqr*lfr*Gsv1*F1 - 4*A1^2*
      zeta3*lqr*lfr*Gsv1*Phic11 - 8*A1^2*zeta3*lqr*lfr*g11*F1 - 4*A1^2*
      zeta3*lqr*lfr*g11*Phic11 - 4*A1^2*zeta3*lqr*lfr^2*gm0*F1 - 2*A1^2
      *zeta3*lqr*lfr^2*Phic11*gm0 + 3*A1^2*zeta3*lqr*lfr^2*C2 + 6*A1^2*
      zeta3*lqr*lfr^2*C1*Gsv1 + 6*A1^2*zeta3*lqr*lfr^2*g11*C1 - 3*A1^2*
      zeta3*lqr*lfr^3*C1*bt0 + 2*A1^2*zeta3*lqr*lfr^3*C1*gm0 + 2*A1^2*
      zeta3*lqr^2*F2 + A1^2*zeta3*lqr^2*Phic21 - 7/2*A1^2*zeta3*lqr^2*
      Phic10*bt0 - 2*A1^2*zeta3*lqr^2*Phic10*gm0 + 4*A1^2*zeta3*lqr^2*
      Gsv1*F1 + 2*A1^2*zeta3*lqr^2*Gsv1*Phic11 + 4*A1^2*zeta3*lqr^2*g11
      *F1 + 2*A1^2*zeta3*lqr^2*g11*Phic11 + 6*A1^2*zeta3*lqr^2*lfr*F1*
      bt0 + 8*A1^2*zeta3*lqr^2*lfr*gm0*F1 + 3*A1^2*zeta3*lqr^2*lfr*
      Phic11*bt0 + 4*A1^2*zeta3*lqr^2*lfr*Phic11*gm0 - 3*A1^2*zeta3*
      lqr^2*lfr*C2 - 6*A1^2*zeta3*lqr^2*lfr*C1*Gsv1 - 6*A1^2*zeta3*
      lqr^2*lfr*g11*C1 - 6*A1^2*zeta3*lqr^2*lfr^2*C1*gm0 - 4*A1^2*zeta3
      *lqr^3*F1*bt0 - 4*A1^2*zeta3*lqr^3*gm0*F1 - 2*A1^2*zeta3*lqr^3*
      Phic11*bt0 - 2*A1^2*zeta3*lqr^3*Phic11*gm0 + A1^2*zeta3*lqr^3*C2
       + 2*A1^2*zeta3*lqr^3*C1*Gsv1 + 2*A1^2*zeta3*lqr^3*g11*C1 + 3*
      A1^2*zeta3*lqr^3*lfr*C1*bt0 + 6*A1^2*zeta3*lqr^3*lfr*C1*gm0 - 3/2
      *A1^2*zeta3*lqr^4*C1*bt0 - 2*A1^2*zeta3*lqr^4*C1*gm0 - 2*A1^2*
      zeta3*f2 - 4*A1^2*zeta3*f1*Gsv1 - 4*A1^2*zeta3*f1*g11 - 6*A1^2*
      zeta3*f1*lfr*bt0 - A1^2*zeta3*f1*lfr^2*Phic10 + A1^2*zeta3*f1*
      lfr^3*F1 + 12*A1^2*zeta3*f1*lqr*bt0 + 4*A1^2*zeta3*f1*lqr*gm0 + 2
      *A1^2*zeta3*f1*lqr*lfr*Phic10 - 3*A1^2*zeta3*f1*lqr*lfr^2*F1 - 
      A1^2*zeta3*f1*lqr^2*Phic10 + 3*A1^2*zeta3*f1*lqr^2*lfr*F1 - A1^2*
      zeta3*f1*lqr^3*F1 - 9/2*A1^2*zeta3*f1^2*lfr + 9/2*A1^2*zeta3*f1^2
      *lqr - 2*A1^2*zeta3*B2 - 4*A1^2*zeta3*B1*Gsv1 - 4*A1^2*zeta3*B1*
      g11 - 5*A1^2*zeta3*B1*lfr*bt0 - A1^2*zeta3*B1*lfr^3*F1 - A1^2*
      zeta3*B1*lfr^3*Phic11 + A1^2*zeta3*B1*lfr^4*C1 + 11*A1^2*zeta3*B1
      *lqr*bt0 + 4*A1^2*zeta3*B1*lqr*gm0 + 3*A1^2*zeta3*B1*lqr*lfr^2*F1
       + 3*A1^2*zeta3*B1*lqr*lfr^2*Phic11 - 4*A1^2*zeta3*B1*lqr*lfr^3*
      C1 - 3*A1^2*zeta3*B1*lqr^2*lfr*F1 - 3*A1^2*zeta3*B1*lqr^2*lfr*
      Phic11 + 6*A1^2*zeta3*B1*lqr^2*lfr^2*C1 + A1^2*zeta3*B1*lqr^3*F1
       + A1^2*zeta3*B1*lqr^3*Phic11 - 4*A1^2*zeta3*B1*lqr^3*lfr*C1 + 
      A1^2*zeta3*B1*lqr^4*C1 - 7*A1^2*zeta3*B1*f1*lfr + 7*A1^2*zeta3*B1
      *f1*lqr - 5/2*A1^2*zeta3*B1^2*lfr + 5/2*A1^2*zeta3*B1^2*lqr - 11/
      2*A1^2*zeta3^2*F1*bt0 + 5*A1^2*zeta3^2*Phic22 - 8*A1^2*zeta3^2*
      Phic11*bt0 + 5*A1^2*zeta3^2*C2 + 10*A1^2*zeta3^2*C1*Gsv1 + 10*
      A1^2*zeta3^2*g11*C1 + 18*A1^2*zeta3^2*lfr*C1*bt0 - 33*A1^2*
      zeta3^2*lqr*C1*bt0 - 10*A1^2*zeta3^2*lqr*C1*gm0 - 5*A1^2*zeta3^2*
      f1*F1 - 5*A1^2*zeta3^2*f1*Phic11 + 25*A1^2*zeta3^2*f1*lfr*C1 - 25
      *A1^2*zeta3^2*f1*lqr*C1 - 5*A1^2*zeta3^2*B1*F1 - 5*A1^2*zeta3^2*
      B1*Phic11 + 20*A1^2*zeta3^2*B1*lfr*C1 - 20*A1^2*zeta3^2*B1*lqr*C1
       - 1/2*A1^2*zeta2*Gsv2 - A1^2*zeta2*Gsv1^2 - 1/2*A1^2*zeta2*g21
       - A1^2*zeta2*g12*bt0 - 2*A1^2*zeta2*g11*Gsv1 - A1^2*zeta2*g11^2
       - 4*A1^2*zeta2*lfr*Gsv1*bt0 - 1/2*A1^2*zeta2*lfr^2*Phic20 - A1^2
      *zeta2*lfr^2*Gsv1*Phic10 - A1^2*zeta2*lfr^2*g11*Phic10 + 1/2*A1^2
      *zeta2*lfr^3*F2 + 1/2*A1^2*zeta2*lfr^3*Phic10*bt0 + A1^2*zeta2*
      lfr^3*Gsv1*F1 + A1^2*zeta2*lfr^3*g11*F1 - 3/4*A1^2*zeta2*lfr^4*F1
      *bt0 + A1^2*zeta2*lqr*bt1 + A1^2*zeta2*lqr*gm1 + 7*A1^2*zeta2*lqr
      *Gsv1*bt0 + 2*A1^2*zeta2*lqr*Gsv1*gm0 + 3*A1^2*zeta2*lqr*g11*bt0
       + 2*A1^2*zeta2*lqr*g11*gm0 + A1^2*zeta2*lqr*lfr*Phic20 + 2*A1^2*
      zeta2*lqr*lfr*Gsv1*Phic10 + 2*A1^2*zeta2*lqr*lfr*g11*Phic10 - 3/2
      *A1^2*zeta2*lqr*lfr^2*F2 + A1^2*zeta2*lqr*lfr^2*Phic10*gm0 - 3*
      A1^2*zeta2*lqr*lfr^2*Gsv1*F1 - 3*A1^2*zeta2*lqr*lfr^2*g11*F1 + 3/
      2*A1^2*zeta2*lqr*lfr^3*F1*bt0 - A1^2*zeta2*lqr*lfr^3*gm0*F1 - 3/2
      *A1^2*zeta2*lqr^2*bt0^2 - 5/2*A1^2*zeta2*lqr^2*gm0*bt0 - A1^2*
      zeta2*lqr^2*gm0^2 - 1/2*A1^2*zeta2*lqr^2*Phic20 - A1^2*zeta2*
      lqr^2*Gsv1*Phic10 - A1^2*zeta2*lqr^2*g11*Phic10 + 3/2*A1^2*zeta2*
      lqr^2*lfr*F2 - 3/2*A1^2*zeta2*lqr^2*lfr*Phic10*bt0 - 2*A1^2*zeta2
      *lqr^2*lfr*Phic10*gm0 + 3*A1^2*zeta2*lqr^2*lfr*Gsv1*F1 + 3*A1^2*
      zeta2*lqr^2*lfr*g11*F1 + 3*A1^2*zeta2*lqr^2*lfr^2*gm0*F1 - 1/2*
      A1^2*zeta2*lqr^3*F2 + A1^2*zeta2*lqr^3*Phic10*bt0 + A1^2*zeta2*
      lqr^3*Phic10*gm0 - A1^2*zeta2*lqr^3*Gsv1*F1 - A1^2*zeta2*lqr^3*
      g11*F1 - 3/2*A1^2*zeta2*lqr^3*lfr*F1*bt0 - 3*A1^2*zeta2*lqr^3*lfr
      *gm0*F1 + 3/4*A1^2*zeta2*lqr^4*F1*bt0 + A1^2*zeta2*lqr^4*gm0*F1
       - 2*A1^2*zeta2*f2*lfr + 2*A1^2*zeta2*f2*lqr - 4*A1^2*zeta2*f1*
      lfr*Gsv1 - 4*A1^2*zeta2*f1*lfr*g11 + 4*A1^2*zeta2*f1*lqr*Gsv1 + 4
      *A1^2*zeta2*f1*lqr*g11 + 6*A1^2*zeta2*f1*lqr*lfr*bt0 + 4*A1^2*
      zeta2*f1*lqr*lfr*gm0 - 6*A1^2*zeta2*f1*lqr^2*bt0 - 4*A1^2*zeta2*
      f1*lqr^2*gm0 - 3/2*A1^2*zeta2*f1^2*lfr^2 + 3*A1^2*zeta2*f1^2*lqr*
      lfr - 3/2*A1^2*zeta2*f1^2*lqr^2 - 3/2*A1^2*zeta2*B2*lfr + 3/2*
      A1^2*zeta2*B2*lqr - 3*A1^2*zeta2*B1*lfr*Gsv1 - 3*A1^2*zeta2*B1*
      lfr*g11 - 1/4*A1^2*zeta2*B1*lfr^2*bt0 + 1/2*A1^2*zeta2*B1*lfr^3*
      Phic10 - 1/2*A1^2*zeta2*B1*lfr^4*F1 + 3*A1^2*zeta2*B1*lqr*Gsv1 + 
      3*A1^2*zeta2*B1*lqr*g11 + 5*A1^2*zeta2*B1*lqr*lfr*bt0 + 3*A1^2*
      zeta2*B1*lqr*lfr*gm0 - 3/2*A1^2*zeta2*B1*lqr*lfr^2*Phic10 + 2*
      A1^2*zeta2*B1*lqr*lfr^3*F1 - 19/4*A1^2*zeta2*B1*lqr^2*bt0 - 3*
      A1^2*zeta2*B1*lqr^2*gm0 + 3/2*A1^2*zeta2*B1*lqr^2*lfr*Phic10 - 3*
      A1^2*zeta2*B1*lqr^2*lfr^2*F1 - 1/2*A1^2*zeta2*B1*lqr^3*Phic10 + 2
      *A1^2*zeta2*B1*lqr^3*lfr*F1 - 1/2*A1^2*zeta2*B1*lqr^4*F1 - A1^2*
      zeta2*B1*f1*lfr^2 + 2*A1^2*zeta2*B1*f1*lqr*lfr - A1^2*zeta2*B1*f1
      *lqr^2 + 1/4*A1^2*zeta2*B1^2*lfr^2 - 1/2*A1^2*zeta2*B1^2*lqr*lfr
       + 1/4*A1^2*zeta2*B1^2*lqr^2 + 56*A1^2*zeta2*zeta5*C1*bt0 + 54*
      A1^2*zeta2*zeta5*f1*C1 + 54*A1^2*zeta2*zeta5*B1*C1 - 2*A1^2*zeta2
      *zeta3*F2 - 2*A1^2*zeta2*zeta3*Phic21 + 3*A1^2*zeta2*zeta3*Phic10
      *bt0 - 4*A1^2*zeta2*zeta3*Gsv1*F1 - 4*A1^2*zeta2*zeta3*Gsv1*
      Phic11 - 4*A1^2*zeta2*zeta3*g11*F1 - 4*A1^2*zeta2*zeta3*g11*
      Phic11 - 7*A1^2*zeta2*zeta3*lfr*F1*bt0 + 8*A1^2*zeta2*zeta3*lfr*
      Phic22 - 10*A1^2*zeta2*zeta3*lfr*Phic11*bt0 + 10*A1^2*zeta2*zeta3
      *lfr*C2 + 20*A1^2*zeta2*zeta3*lfr*C1*Gsv1 + 20*A1^2*zeta2*zeta3*
      lfr*g11*C1 + 13*A1^2*zeta2*zeta3*lqr*F1*bt0 + 4*A1^2*zeta2*zeta3*
      lqr*gm0*F1 - 8*A1^2*zeta2*zeta3*lqr*Phic22 + 16*A1^2*zeta2*zeta3*
      lqr*Phic11*bt0 + 4*A1^2*zeta2*zeta3*lqr*Phic11*gm0 - 10*A1^2*
      zeta2*zeta3*lqr*C2 - 20*A1^2*zeta2*zeta3*lqr*C1*Gsv1 - 20*A1^2*
      zeta2*zeta3*lqr*g11*C1 - 30*A1^2*zeta2*zeta3*lqr*lfr*C1*bt0 - 20*
      A1^2*zeta2*zeta3*lqr*lfr*C1*gm0 + 30*A1^2*zeta2*zeta3*lqr^2*C1*
      bt0 + 20*A1^2*zeta2*zeta3*lqr^2*C1*gm0 + 2*A1^2*zeta2*zeta3*f1*
      Phic10 - 11*A1^2*zeta2*zeta3*f1*lfr*F1 - 9*A1^2*zeta2*zeta3*f1*
      lfr*Phic11 + 18*A1^2*zeta2*zeta3*f1*lfr^2*C1 + 11*A1^2*zeta2*
      zeta3*f1*lqr*F1 + 9*A1^2*zeta2*zeta3*f1*lqr*Phic11 - 36*A1^2*
      zeta2*zeta3*f1*lqr*lfr*C1 + 18*A1^2*zeta2*zeta3*f1*lqr^2*C1 + 2*
      A1^2*zeta2*zeta3*B1*Phic10 - 9*A1^2*zeta2*zeta3*B1*lfr*F1 - 7*
      A1^2*zeta2*zeta3*B1*lfr*Phic11 + 8*A1^2*zeta2*zeta3*B1*lfr^2*C1
       + 9*A1^2*zeta2*zeta3*B1*lqr*F1 + 7*A1^2*zeta2*zeta3*B1*lqr*
      Phic11 - 16*A1^2*zeta2*zeta3*B1*lqr*lfr*C1 + 8*A1^2*zeta2*zeta3*
      B1*lqr^2*C1 - 17/20*A1^2*zeta2^2*bt0^2 - 1/20*A1^2*zeta2^2*Phic20
       - 1/10*A1^2*zeta2^2*Gsv1*Phic10 - 1/10*A1^2*zeta2^2*g11*Phic10
       + 1/4*A1^2*zeta2^2*lfr*F2 + 1/5*A1^2*zeta2^2*lfr*Phic21 - 3/5*
      A1^2*zeta2^2*lfr*Phic10*bt0 + 1/2*A1^2*zeta2^2*lfr*Gsv1*F1 + 2/5*
      A1^2*zeta2^2*lfr*Gsv1*Phic11 + 1/2*A1^2*zeta2^2*lfr*g11*F1 + 2/5*
      A1^2*zeta2^2*lfr*g11*Phic11 + 3/8*A1^2*zeta2^2*lfr^2*F1*bt0 - 1/5
      *A1^2*zeta2^2*lfr^2*Phic22 + 1/10*A1^2*zeta2^2*lfr^2*Phic11*bt0
       - 2/5*A1^2*zeta2^2*lfr^2*C2 - 4/5*A1^2*zeta2^2*lfr^2*C1*Gsv1 - 4/
      5*A1^2*zeta2^2*lfr^2*g11*C1 + 2/5*A1^2*zeta2^2*lfr^3*C1*bt0 - 1/4
      *A1^2*zeta2^2*lqr*F2 - 1/5*A1^2*zeta2^2*lqr*Phic21 + 3/4*A1^2*
      zeta2^2*lqr*Phic10*bt0 + 1/10*A1^2*zeta2^2*lqr*Phic10*gm0 - 1/2*
      A1^2*zeta2^2*lqr*Gsv1*F1 - 2/5*A1^2*zeta2^2*lqr*Gsv1*Phic11 - 1/2
      *A1^2*zeta2^2*lqr*g11*F1 - 2/5*A1^2*zeta2^2*lqr*g11*Phic11 - 3/2*
      A1^2*zeta2^2*lqr*lfr*F1*bt0 - 1/2*A1^2*zeta2^2*lqr*lfr*gm0*F1 + 2/
      5*A1^2*zeta2^2*lqr*lfr*Phic22 - 4/5*A1^2*zeta2^2*lqr*lfr*Phic11*
      bt0 - 2/5*A1^2*zeta2^2*lqr*lfr*Phic11*gm0 + 4/5*A1^2*zeta2^2*lqr*
      lfr*C2 + 8/5*A1^2*zeta2^2*lqr*lfr*C1*Gsv1 + 8/5*A1^2*zeta2^2*lqr*
      lfr*g11*C1 + 4/5*A1^2*zeta2^2*lqr*lfr^2*C1*gm0 + 9/8*A1^2*zeta2^2
      *lqr^2*F1*bt0 + 1/2*A1^2*zeta2^2*lqr^2*gm0*F1 - 1/5*A1^2*zeta2^2*
      lqr^2*Phic22 + 7/10*A1^2*zeta2^2*lqr^2*Phic11*bt0 + 2/5*A1^2*
      zeta2^2*lqr^2*Phic11*gm0 - 2/5*A1^2*zeta2^2*lqr^2*C2 - 4/5*A1^2*
      zeta2^2*lqr^2*C1*Gsv1 - 4/5*A1^2*zeta2^2*lqr^2*g11*C1 - 6/5*A1^2*
      zeta2^2*lqr^2*lfr*C1*bt0 - 8/5*A1^2*zeta2^2*lqr^2*lfr*C1*gm0 + 4/
      5*A1^2*zeta2^2*lqr^3*C1*bt0 + 4/5*A1^2*zeta2^2*lqr^3*C1*gm0 - 
      A1^2*zeta2^2*f1*bt0 - 1/5*A1^2*zeta2^2*f1*lfr*Phic10 - 1/10*A1^2*
      zeta2^2*f1*lfr^2*F1 - 3/10*A1^2*zeta2^2*f1*lfr^2*Phic11 + 3/10*
      A1^2*zeta2^2*f1*lfr^3*C1 + 1/5*A1^2*zeta2^2*f1*lqr*Phic10 + 1/5*
      A1^2*zeta2^2*f1*lqr*lfr*F1 + 3/5*A1^2*zeta2^2*f1*lqr*lfr*Phic11
       - 9/10*A1^2*zeta2^2*f1*lqr*lfr^2*C1 - 1/10*A1^2*zeta2^2*f1*lqr^2
      *F1 - 3/10*A1^2*zeta2^2*f1*lqr^2*Phic11 + 9/10*A1^2*zeta2^2*f1*
      lqr^2*lfr*C1 - 3/10*A1^2*zeta2^2*f1*lqr^3*C1 - 3/40*A1^2*zeta2^2*
      f1^2 - A1^2*zeta2^2*B1*bt0 - 3/20*A1^2*zeta2^2*B1*lfr*Phic10 - 7/
      20*A1^2*zeta2^2*B1*lfr^2*F1 - 1/2*A1^2*zeta2^2*B1*lfr^2*Phic11 + 
      7/10*A1^2*zeta2^2*B1*lfr^3*C1 + 3/20*A1^2*zeta2^2*B1*lqr*Phic10
       + 7/10*A1^2*zeta2^2*B1*lqr*lfr*F1 + A1^2*zeta2^2*B1*lqr*lfr*
      Phic11 - 21/10*A1^2*zeta2^2*B1*lqr*lfr^2*C1 - 7/20*A1^2*zeta2^2*
      B1*lqr^2*F1 - 1/2*A1^2*zeta2^2*B1*lqr^2*Phic11 + 21/10*A1^2*
      zeta2^2*B1*lqr^2*lfr*C1 - 7/10*A1^2*zeta2^2*B1*lqr^3*C1 - 3/20*
      A1^2*zeta2^2*B1*f1 - 3/40*A1^2*zeta2^2*B1^2 + 63/10*A1^2*zeta2^2*
      zeta3*C1*bt0 + 3/2*A1^2*zeta2^2*zeta3*f1*C1 + 3/2*A1^2*zeta2^2*
      zeta3*B1*C1 + A1^2*zeta2^3*F1*bt0 - 29/35*A1^2*zeta2^3*Phic22 + 
      99/70*A1^2*zeta2^3*Phic11*bt0 - 29/35*A1^2*zeta2^3*C2 - 58/35*
      A1^2*zeta2^3*C1*Gsv1 - 58/35*A1^2*zeta2^3*g11*C1 - 123/35*A1^2*
      zeta2^3*lfr*C1*bt0 + 6*A1^2*zeta2^3*lqr*C1*bt0 + 58/35*A1^2*
      zeta2^3*lqr*C1*gm0 + 109/140*A1^2*zeta2^3*f1*F1 + 109/140*A1^2*
      zeta2^3*f1*Phic11 - 109/28*A1^2*zeta2^3*f1*lfr*C1 + 109/28*A1^2*
      zeta2^3*f1*lqr*C1 + 109/140*A1^2*zeta2^3*B1*F1 + 109/140*A1^2*
      zeta2^3*B1*Phic11 - 429/140*A1^2*zeta2^3*B1*lfr*C1 + 429/140*A1^2
      *zeta2^3*B1*lqr*C1 - 6*A1^2*A2*zeta3*lfr + 6*A1^2*A2*zeta3*lqr - 
      3*A1^2*A2*zeta2*lfr^2 + 6*A1^2*A2*zeta2*lqr*lfr - 3*A1^2*A2*zeta2
      *lqr^2 - 3/10*A1^2*A2*zeta2^2 + 15*A1^3*zeta7*F1 + 15*A1^3*zeta7*
      Phic11 - 105*A1^3*zeta7*lfr*C1 + 105*A1^3*zeta7*lqr*C1 - 8*A1^3*
      zeta5*bt0 - 3*A1^3*zeta5*lfr*Phic10 + 9*A1^3*zeta5*lfr^2*F1 + 6*
      A1^3*zeta5*lfr^2*Phic11 - 10*A1^3*zeta5*lfr^3*C1 + 3*A1^3*zeta5*
      lqr*Phic10 - 18*A1^3*zeta5*lqr*lfr*F1 - 12*A1^3*zeta5*lqr*lfr*
      Phic11 + 30*A1^3*zeta5*lqr*lfr^2*C1 + 9*A1^3*zeta5*lqr^2*F1 + 6*
      A1^3*zeta5*lqr^2*Phic11 - 30*A1^3*zeta5*lqr^2*lfr*C1 + 10*A1^3*
      zeta5*lqr^3*C1 - 9*A1^3*zeta5*f1 - 9*A1^3*zeta5*B1 - 4*A1^3*zeta3
      *lfr*Gsv1 - 4*A1^3*zeta3*lfr*g11 - 1/3*A1^3*zeta3*lfr^3*Phic10 + 
      1/3*A1^3*zeta3*lfr^4*F1 + 4*A1^3*zeta3*lqr*Gsv1 + 4*A1^3*zeta3*
      lqr*g11 + 6*A1^3*zeta3*lqr*lfr*bt0 + 4*A1^3*zeta3*lqr*lfr*gm0 + 
      A1^3*zeta3*lqr*lfr^2*Phic10 - 4/3*A1^3*zeta3*lqr*lfr^3*F1 - 6*
      A1^3*zeta3*lqr^2*bt0 - 4*A1^3*zeta3*lqr^2*gm0 - A1^3*zeta3*lqr^2*
      lfr*Phic10 + 2*A1^3*zeta3*lqr^2*lfr^2*F1 + 1/3*A1^3*zeta3*lqr^3*
      Phic10 - 4/3*A1^3*zeta3*lqr^3*lfr*F1 + 1/3*A1^3*zeta3*lqr^4*F1 - 
      9/2*A1^3*zeta3*f1*lfr^2 + 9*A1^3*zeta3*f1*lqr*lfr - 9/2*A1^3*
      zeta3*f1*lqr^2 - 5/2*A1^3*zeta3*B1*lfr^2 + 5*A1^3*zeta3*B1*lqr*
      lfr - 5/2*A1^3*zeta3*B1*lqr^2 + 56*A1^3*zeta3*zeta5*C1 + 5/6*A1^3
      *zeta3^2*Phic10 - 35/6*A1^3*zeta3^2*lfr*F1 - 5*A1^3*zeta3^2*lfr*
      Phic11 + 15*A1^3*zeta3^2*lfr^2*C1 + 35/6*A1^3*zeta3^2*lqr*F1 + 5*
      A1^3*zeta3^2*lqr*Phic11 - 30*A1^3*zeta3^2*lqr*lfr*C1 + 15*A1^3*
      zeta3^2*lqr^2*C1 - 2*A1^3*zeta2*lfr^2*Gsv1 - 2*A1^3*zeta2*lfr^2*
      g11 + A1^3*zeta2*lfr^3*bt0 + 4*A1^3*zeta2*lqr*lfr*Gsv1 + 4*A1^3*
      zeta2*lqr*lfr*g11 + 2*A1^3*zeta2*lqr*lfr^2*gm0 - 2*A1^3*zeta2*
      lqr^2*Gsv1 - 2*A1^3*zeta2*lqr^2*g11 - 3*A1^3*zeta2*lqr^2*lfr*bt0
       - 4*A1^3*zeta2*lqr^2*lfr*gm0 + 2*A1^3*zeta2*lqr^3*bt0 + 2*A1^3*
      zeta2*lqr^3*gm0 - A1^3*zeta2*f1*lfr^3 + 3*A1^3*zeta2*f1*lqr*lfr^2
       - 3*A1^3*zeta2*f1*lqr^2*lfr + A1^3*zeta2*f1*lqr^3 - 9*A1^3*zeta2
      *zeta5*F1 - 9*A1^3*zeta2*zeta5*Phic11 + 63*A1^3*zeta2*zeta5*lfr*
      C1 - 63*A1^3*zeta2*zeta5*lqr*C1 + 5*A1^3*zeta2*zeta3*bt0 + 2*A1^3
      *zeta2*zeta3*lfr*Phic10 - 13/2*A1^3*zeta2*zeta3*lfr^2*F1 - 9/2*
      A1^3*zeta2*zeta3*lfr^2*Phic11 + 15/2*A1^3*zeta2*zeta3*lfr^3*C1 - 
      2*A1^3*zeta2*zeta3*lqr*Phic10 + 13*A1^3*zeta2*zeta3*lqr*lfr*F1 + 
      9*A1^3*zeta2*zeta3*lqr*lfr*Phic11 - 45/2*A1^3*zeta2*zeta3*lqr*
      lfr^2*C1 - 13/2*A1^3*zeta2*zeta3*lqr^2*F1 - 9/2*A1^3*zeta2*zeta3*
      lqr^2*Phic11 + 45/2*A1^3*zeta2*zeta3*lqr^2*lfr*C1 - 15/2*A1^3*
      zeta2*zeta3*lqr^3*C1 + 13/2*A1^3*zeta2*zeta3*f1 + 13/2*A1^3*zeta2
      *zeta3*B1 - 20*A1^3*zeta2*zeta3^2*C1 - 1/5*A1^3*zeta2^2*Gsv1 - 1/
      5*A1^3*zeta2^2*g11 - 7/10*A1^3*zeta2^2*lfr*bt0 - 1/10*A1^3*
      zeta2^2*lfr^2*Phic10 - 1/10*A1^3*zeta2^2*lfr^3*Phic11 + 1/10*A1^3
      *zeta2^2*lfr^4*C1 + A1^3*zeta2^2*lqr*bt0 + 1/5*A1^3*zeta2^2*lqr*
      gm0 + 1/5*A1^3*zeta2^2*lqr*lfr*Phic10 + 3/10*A1^3*zeta2^2*lqr*
      lfr^2*Phic11 - 2/5*A1^3*zeta2^2*lqr*lfr^3*C1 - 1/10*A1^3*zeta2^2*
      lqr^2*Phic10 - 3/10*A1^3*zeta2^2*lqr^2*lfr*Phic11 + 3/5*A1^3*
      zeta2^2*lqr^2*lfr^2*C1 + 1/10*A1^3*zeta2^2*lqr^3*Phic11 - 2/5*
      A1^3*zeta2^2*lqr^3*lfr*C1 + 1/10*A1^3*zeta2^2*lqr^4*C1 - 3/20*
      A1^3*zeta2^2*f1*lfr + 3/20*A1^3*zeta2^2*f1*lqr - 1/20*A1^3*
      zeta2^2*B1*lfr + 1/20*A1^3*zeta2^2*B1*lqr - 1/4*A1^3*zeta2^2*
      zeta3*F1 - 1/4*A1^3*zeta2^2*zeta3*Phic11 + 7/4*A1^3*zeta2^2*zeta3
      *lfr*C1 - 7/4*A1^3*zeta2^2*zeta3*lqr*C1 - 29/210*A1^3*zeta2^3*
      Phic10 + 11/12*A1^3*zeta2^3*lfr*F1 + 109/140*A1^3*zeta2^3*lfr*
      Phic11 - 327/140*A1^3*zeta2^3*lfr^2*C1 - 11/12*A1^3*zeta2^3*lqr*
      F1 - 109/140*A1^3*zeta2^3*lqr*Phic11 + 327/70*A1^3*zeta2^3*lqr*
      lfr*C1 - 327/140*A1^3*zeta2^3*lqr^2*C1 - 85/28*A1^3*zeta2^4*C1 - 
      9*A1^4*zeta5*lfr + 9*A1^4*zeta5*lqr - 3/2*A1^4*zeta3*lfr^3 + 9/2*
      A1^4*zeta3*lqr*lfr^2 - 9/2*A1^4*zeta3*lqr^2*lfr + 3/2*A1^4*zeta3*
      lqr^3 + 5/2*A1^4*zeta3^2 - 1/4*A1^4*zeta2*lfr^4 + A1^4*zeta2*lqr*
      lfr^3 - 3/2*A1^4*zeta2*lqr^2*lfr^2 + A1^4*zeta2*lqr^3*lfr - 1/4*
      A1^4*zeta2*lqr^4 + 13/2*A1^4*zeta2*zeta3*lfr - 13/2*A1^4*zeta2*
      zeta3*lqr - 3/40*A1^4*zeta2^2*lfr^2 + 3/20*A1^4*zeta2^2*lqr*lfr
       - 3/40*A1^4*zeta2^2*lqr^2 - 109/280*A1^4*zeta2^3),



Delta41 ->
      (F4 + Phic41 - 3*Phic30*bt0 - 2*Phic20*bt1 - Phic10*bt2 + Gsv3*F1
       + Gsv3*Phic11 + Gsv2*F2 + Gsv2*Phic21 - 3*Gsv2*Phic10*bt0 + 2*
      Gsv1*F3 + 2*Gsv1*Phic31 - 6*Gsv1*Phic20*bt0 - 4*Gsv1*Phic10*bt1
       + 2*Gsv1*Gsv2*F1 + 2*Gsv1*Gsv2*Phic11 + 2*Gsv1^2*F2 + 2*Gsv1^2*
      Phic21 - 6*Gsv1^2*Phic10*bt0 + 4/3*Gsv1^3*F1 + 4/3*Gsv1^3*Phic11
       + 2/3*g31*F1 + 2/3*g31*Phic11 + 4/3*g22*F1*bt0 + 4/3*g22*Phic11*
      bt0 + g21*F2 + g21*Phic21 - g21*Phic10*bt0 + 2*g21*Gsv1*F1 + 2*
      g21*Gsv1*Phic11 + 8/3*g13*F1*bt0^2 + 8/3*g13*Phic11*bt0^2 + 2*g12
      *F2*bt0 + 4/3*g12*F1*bt1 + 2*g12*Phic21*bt0 + 4/3*g12*Phic11*bt1
       - 2*g12*Phic10*bt0^2 + 4*g12*Gsv1*F1*bt0 + 4*g12*Gsv1*Phic11*bt0
       + 2*g11*F3 + 2*g11*Phic31 - 4*g11*Phic20*bt0 - 2*g11*Phic10*bt1
       + 2*g11*Gsv2*F1 + 2*g11*Gsv2*Phic11 + 4*g11*Gsv1*F2 + 4*g11*Gsv1
      *Phic21 - 8*g11*Gsv1*Phic10*bt0 + 4*g11*Gsv1^2*F1 + 4*g11*Gsv1^2*
      Phic11 + 2*g11*g21*F1 + 2*g11*g21*Phic11 + 4*g11*g12*F1*bt0 + 4*
      g11*g12*Phic11*bt0 + 2*g11^2*F2 + 2*g11^2*Phic21 - 2*g11^2*Phic10
      *bt0 + 4*g11^2*Gsv1*F1 + 4*g11^2*Gsv1*Phic11 + 4/3*g11^3*F1 + 4/3
      *g11^3*Phic11 + 2*lfr*Gsv2*F1*bt0 + 2*lfr*Gsv1*F2*bt0 + 2*lfr*
      Gsv1*F1*bt1 + 4*lfr*Gsv1^2*F1*bt0 - lfr*C4 - 2*lfr*C3*Gsv1 - lfr*
      C2*Gsv2 - 2*lfr*C2*Gsv1^2 - lfr*C1*Gsv3 - 2*lfr*C1*Gsv1*Gsv2 - 4/
      3*lfr*C1*Gsv1^3 - 2/3*lfr*g31*C1 - 4/3*lfr*g22*C1*bt0 - lfr*g21*
      C2 - 2*lfr*g21*C1*Gsv1 - 8/3*lfr*g13*C1*bt0^2 - 2*lfr*g12*C2*bt0
       - 4/3*lfr*g12*C1*bt1 - 4*lfr*g12*C1*Gsv1*bt0 + 4*lfr*g11*Gsv1*F1
      *bt0 - 2*lfr*g11*C3 - 4*lfr*g11*C2*Gsv1 - 2*lfr*g11*C1*Gsv2 - 4*
      lfr*g11*C1*Gsv1^2 - 2*lfr*g11*g21*C1 - 4*lfr*g11*g12*C1*bt0 - 2*
      lfr*g11^2*C2 - 4*lfr*g11^2*C1*Gsv1 - 4/3*lfr*g11^3*C1 - lfr^2*
      Gsv1*F1*bt0^2 + 3/2*lfr^2*C3*bt0 + lfr^2*C2*bt1 + 2*lfr^2*C2*Gsv1
      *bt0 + 1/2*lfr^2*C1*bt2 + 1/2*lfr^2*C1*Gsv2*bt0 + lfr^2*C1*Gsv1*
      bt1 + lfr^2*C1*Gsv1^2*bt0 + 1/2*lfr^2*g21*C1*bt0 + lfr^2*g12*C1*
      bt0^2 + 2*lfr^2*g11*C2*bt0 + lfr^2*g11*C1*bt1 + 2*lfr^2*g11*C1*
      Gsv1*bt0 + lfr^2*g11^2*C1*bt0 - lfr^3*C2*bt0^2 - 5/6*lfr^3*C1*bt0
      *bt1 - 2/3*lfr^3*C1*Gsv1*bt0^2 - 2/3*lfr^3*g11*C1*bt0^2 + 1/4*
      lfr^4*C1*bt0^3 - 3*lqr*F3*bt0 - 2*lqr*F2*bt1 - lqr*F1*bt2 - 2*lqr
      *gm2*F1 - 2*lqr*gm1*F2 - 2*lqr*gm0*F3 - 3*lqr*Phic31*bt0 - 2*lqr*
      Phic31*gm0 - 2*lqr*Phic21*bt1 - 2*lqr*Phic21*gm1 + 6*lqr*Phic20*
      bt0^2 + 4*lqr*Phic20*gm0*bt0 - lqr*Phic11*bt2 - 2*lqr*Phic11*gm2
       + 5*lqr*Phic10*bt0*bt1 + 2*lqr*Phic10*gm1*bt0 + 2*lqr*Phic10*gm0
      *bt1 - 5*lqr*Gsv2*F1*bt0 - 2*lqr*Gsv2*gm0*F1 - 3*lqr*Gsv2*Phic11*
      bt0 - 2*lqr*Gsv2*Phic11*gm0 - 8*lqr*Gsv1*F2*bt0 - 6*lqr*Gsv1*F1*
      bt1 - 4*lqr*Gsv1*gm1*F1 - 4*lqr*Gsv1*gm0*F2 - 6*lqr*Gsv1*Phic21*
      bt0 - 4*lqr*Gsv1*Phic21*gm0 - 4*lqr*Gsv1*Phic11*bt1 - 4*lqr*Gsv1*
      Phic11*gm1 + 12*lqr*Gsv1*Phic10*bt0^2 + 8*lqr*Gsv1*Phic10*gm0*bt0
       - 10*lqr*Gsv1^2*F1*bt0 - 4*lqr*Gsv1^2*gm0*F1 - 6*lqr*Gsv1^2*
      Phic11*bt0 - 4*lqr*Gsv1^2*Phic11*gm0 + lqr*C4 + 2*lqr*C3*Gsv1 + 
      lqr*C2*Gsv2 + 2*lqr*C2*Gsv1^2 + lqr*C1*Gsv3 + 2*lqr*C1*Gsv1*Gsv2
       + 4/3*lqr*C1*Gsv1^3 + 2/3*lqr*g31*C1 + 4/3*lqr*g22*C1*bt0 - 3*
      lqr*g21*F1*bt0 - 2*lqr*g21*gm0*F1 - 3*lqr*g21*Phic11*bt0 - 2*lqr*
      g21*Phic11*gm0 + lqr*g21*C2 + 2*lqr*g21*C1*Gsv1 + 8/3*lqr*g13*C1*
      bt0^2 - 6*lqr*g12*F1*bt0^2 - 4*lqr*g12*gm0*F1*bt0 - 6*lqr*g12*
      Phic11*bt0^2 - 4*lqr*g12*Phic11*gm0*bt0 + 2*lqr*g12*C2*bt0 + 4/3*
      lqr*g12*C1*bt1 + 4*lqr*g12*C1*Gsv1*bt0 - 6*lqr*g11*F2*bt0 - 4*lqr
      *g11*F1*bt1 - 4*lqr*g11*gm1*F1 - 4*lqr*g11*gm0*F2 - 6*lqr*g11*
      Phic21*bt0 - 4*lqr*g11*Phic21*gm0 - 4*lqr*g11*Phic11*bt1 - 4*lqr*
      g11*Phic11*gm1 + 6*lqr*g11*Phic10*bt0^2 + 4*lqr*g11*Phic10*gm0*
      bt0 - 16*lqr*g11*Gsv1*F1*bt0 - 8*lqr*g11*Gsv1*gm0*F1 - 12*lqr*g11
      *Gsv1*Phic11*bt0 - 8*lqr*g11*Gsv1*Phic11*gm0 + 2*lqr*g11*C3 + 4*
      lqr*g11*C2*Gsv1 + 2*lqr*g11*C1*Gsv2 + 4*lqr*g11*C1*Gsv1^2 + 2*lqr
      *g11*g21*C1 + 4*lqr*g11*g12*C1*bt0 - 6*lqr*g11^2*F1*bt0 - 4*lqr*
      g11^2*gm0*F1 - 6*lqr*g11^2*Phic11*bt0 - 4*lqr*g11^2*Phic11*gm0 + 
      2*lqr*g11^2*C2 + 4*lqr*g11^2*C1*Gsv1 + 4/3*lqr*g11^3*C1 - 4*lqr*
      lfr*Gsv1*F1*bt0^2 - 4*lqr*lfr*Gsv1*gm0*F1*bt0 + 2*lqr*lfr*C3*gm0
       + 2*lqr*lfr*C2*gm1 + 2*lqr*lfr*C2*Gsv1*bt0 + 4*lqr*lfr*C2*Gsv1*
      gm0 + 2*lqr*lfr*C1*gm2 + 2*lqr*lfr*C1*Gsv2*bt0 + 2*lqr*lfr*C1*
      Gsv2*gm0 + 2*lqr*lfr*C1*Gsv1*bt1 + 4*lqr*lfr*C1*Gsv1*gm1 + 4*lqr*
      lfr*C1*Gsv1^2*bt0 + 4*lqr*lfr*C1*Gsv1^2*gm0 + 2*lqr*lfr*g21*C1*
      bt0 + 2*lqr*lfr*g21*C1*gm0 + 4*lqr*lfr*g12*C1*bt0^2 + 4*lqr*lfr*
      g12*C1*gm0*bt0 + 2*lqr*lfr*g11*C2*bt0 + 4*lqr*lfr*g11*C2*gm0 + 2*
      lqr*lfr*g11*C1*bt1 + 4*lqr*lfr*g11*C1*gm1 + 8*lqr*lfr*g11*C1*Gsv1
      *bt0 + 8*lqr*lfr*g11*C1*Gsv1*gm0 + 4*lqr*lfr*g11^2*C1*bt0 + 4*lqr
      *lfr*g11^2*C1*gm0 - 2*lqr*lfr^2*C2*gm0*bt0 - lqr*lfr^2*C1*gm1*bt0
       - lqr*lfr^2*C1*gm0*bt1 - lqr*lfr^2*C1*Gsv1*bt0^2 - 2*lqr*lfr^2*
      C1*Gsv1*gm0*bt0 - lqr*lfr^2*g11*C1*bt0^2 - 2*lqr*lfr^2*g11*C1*gm0
      *bt0 + 2/3*lqr*lfr^3*C1*gm0*bt0^2 + 3*lqr^2*F2*bt0^2 + 5/2*lqr^2*
      F1*bt0*bt1 + 4*lqr^2*gm1*F1*bt0 + 5*lqr^2*gm0*F2*bt0 + 3*lqr^2*
      gm0*F1*bt1 + 4*lqr^2*gm0*gm1*F1 + 2*lqr^2*gm0^2*F2 + 3*lqr^2*
      Phic21*bt0^2 + 5*lqr^2*Phic21*gm0*bt0 + 2*lqr^2*Phic21*gm0^2 + 5/
      2*lqr^2*Phic11*bt0*bt1 + 4*lqr^2*Phic11*gm1*bt0 + 3*lqr^2*Phic11*
      gm0*bt1 + 4*lqr^2*Phic11*gm0*gm1 - 3*lqr^2*Phic10*bt0^3 - 5*lqr^2
      *Phic10*gm0*bt0^2 - 2*lqr^2*Phic10*gm0^2*bt0 + 11*lqr^2*Gsv1*F1*
      bt0^2 + 14*lqr^2*Gsv1*gm0*F1*bt0 + 4*lqr^2*Gsv1*gm0^2*F1 + 6*
      lqr^2*Gsv1*Phic11*bt0^2 + 10*lqr^2*Gsv1*Phic11*gm0*bt0 + 4*lqr^2*
      Gsv1*Phic11*gm0^2 - 3/2*lqr^2*C3*bt0 - 2*lqr^2*C3*gm0 - lqr^2*C2*
      bt1 - 2*lqr^2*C2*gm1 - 4*lqr^2*C2*Gsv1*bt0 - 4*lqr^2*C2*Gsv1*gm0
       - 1/2*lqr^2*C1*bt2 - 2*lqr^2*C1*gm2 - 5/2*lqr^2*C1*Gsv2*bt0 - 2*
      lqr^2*C1*Gsv2*gm0 - 3*lqr^2*C1*Gsv1*bt1 - 4*lqr^2*C1*Gsv1*gm1 - 5
      *lqr^2*C1*Gsv1^2*bt0 - 4*lqr^2*C1*Gsv1^2*gm0 - 5/2*lqr^2*g21*C1*
      bt0 - 2*lqr^2*g21*C1*gm0 - 5*lqr^2*g12*C1*bt0^2 - 4*lqr^2*g12*C1*
      gm0*bt0 + 6*lqr^2*g11*F1*bt0^2 + 10*lqr^2*g11*gm0*F1*bt0 + 4*
      lqr^2*g11*gm0^2*F1 + 6*lqr^2*g11*Phic11*bt0^2 + 10*lqr^2*g11*
      Phic11*gm0*bt0 + 4*lqr^2*g11*Phic11*gm0^2 - 4*lqr^2*g11*C2*bt0 - 
      4*lqr^2*g11*C2*gm0 - 3*lqr^2*g11*C1*bt1 - 4*lqr^2*g11*C1*gm1 - 10
      *lqr^2*g11*C1*Gsv1*bt0 - 8*lqr^2*g11*C1*Gsv1*gm0 - 5*lqr^2*g11^2*
      C1*bt0 - 4*lqr^2*g11^2*C1*gm0 - lqr^2*lfr*C2*gm0*bt0 - 2*lqr^2*
      lfr*C2*gm0^2 - 2*lqr^2*lfr*C1*gm1*bt0 - lqr^2*lfr*C1*gm0*bt1 - 4*
      lqr^2*lfr*C1*gm0*gm1 - 2*lqr^2*lfr*C1*Gsv1*bt0^2 - 6*lqr^2*lfr*C1
      *Gsv1*gm0*bt0 - 4*lqr^2*lfr*C1*Gsv1*gm0^2 - 2*lqr^2*lfr*g11*C1*
      bt0^2 - 6*lqr^2*lfr*g11*C1*gm0*bt0 - 4*lqr^2*lfr*g11*C1*gm0^2 + 1/
      2*lqr^2*lfr^2*C1*gm0*bt0^2 + lqr^2*lfr^2*C1*gm0^2*bt0 - lqr^3*F1*
      bt0^3 - 11/3*lqr^3*gm0*F1*bt0^2 - 4*lqr^3*gm0^2*F1*bt0 - 4/3*
      lqr^3*gm0^3*F1 - lqr^3*Phic11*bt0^3 - 11/3*lqr^3*Phic11*gm0*bt0^2
       - 4*lqr^3*Phic11*gm0^2*bt0 - 4/3*lqr^3*Phic11*gm0^3 + lqr^3*C2*
      bt0^2 + 3*lqr^3*C2*gm0*bt0 + 2*lqr^3*C2*gm0^2 + 5/6*lqr^3*C1*bt0*
      bt1 + 3*lqr^3*C1*gm1*bt0 + 2*lqr^3*C1*gm0*bt1 + 4*lqr^3*C1*gm0*
      gm1 + 11/3*lqr^3*C1*Gsv1*bt0^2 + 8*lqr^3*C1*Gsv1*gm0*bt0 + 4*
      lqr^3*C1*Gsv1*gm0^2 + 11/3*lqr^3*g11*C1*bt0^2 + 8*lqr^3*g11*C1*
      gm0*bt0 + 4*lqr^3*g11*C1*gm0^2 + 2/3*lqr^3*lfr*C1*gm0*bt0^2 + 2*
      lqr^3*lfr*C1*gm0^2*bt0 + 4/3*lqr^3*lfr*C1*gm0^3 - 1/4*lqr^4*C1*
      bt0^3 - 11/6*lqr^4*C1*gm0*bt0^2 - 3*lqr^4*C1*gm0^2*bt0 - 4/3*
      lqr^4*C1*gm0^3 - f3*Phic10 + f3*lfr*F1 - f3*lqr*F1 - f2*Phic20 - 
      2*f2*Gsv1*Phic10 - 2*f2*g11*Phic10 + f2*lfr*F2 + 2*f2*lfr*Gsv1*F1
       + 2*f2*lfr*g11*F1 - 1/2*f2*lfr^2*F1*bt0 - f2*lqr*F2 + 3*f2*lqr*
      Phic10*bt0 + 2*f2*lqr*Phic10*gm0 - 2*f2*lqr*Gsv1*F1 - 2*f2*lqr*
      g11*F1 - 2*f2*lqr*lfr*F1*bt0 - 2*f2*lqr*lfr*gm0*F1 + 5/2*f2*lqr^2
      *F1*bt0 + 2*f2*lqr^2*gm0*F1 - f1*Phic30 - f1*Gsv2*Phic10 - 6*f1*
      Gsv1*bt0^2 - 2*f1*Gsv1*Phic20 - 2*f1*Gsv1^2*Phic10 - f1*g21*
      Phic10 - 2*f1*g12*Phic10*bt0 - 2*f1*g11*Phic20 - 4*f1*g11*Gsv1*
      Phic10 - 2*f1*g11^2*Phic10 + f1*lfr*F3 + f1*lfr*Gsv2*F1 + 2*f1*
      lfr*Gsv1*F2 + 2*f1*lfr*Gsv1^2*F1 + f1*lfr*g21*F1 + 2*f1*lfr*g12*
      F1*bt0 + 2*f1*lfr*g11*F2 + 4*f1*lfr*g11*Gsv1*F1 + 2*f1*lfr*g11^2*
      F1 - f1*lfr^2*F2*bt0 - 1/2*f1*lfr^2*F1*bt1 - f1*lfr^2*Gsv1*F1*bt0
       - f1*lfr^2*g11*F1*bt0 + 1/3*f1*lfr^3*F1*bt0^2 - f1*lqr*F3 + 3*f1
      *lqr*Phic20*bt0 + 2*f1*lqr*Phic20*gm0 + 2*f1*lqr*Phic10*bt1 + 2*
      f1*lqr*Phic10*gm1 - f1*lqr*Gsv2*F1 - 2*f1*lqr*Gsv1*F2 + 6*f1*lqr*
      Gsv1*Phic10*bt0 + 4*f1*lqr*Gsv1*Phic10*gm0 - 2*f1*lqr*Gsv1^2*F1
       - f1*lqr*g21*F1 - 2*f1*lqr*g12*F1*bt0 - 2*f1*lqr*g11*F2 + 6*f1*
      lqr*g11*Phic10*bt0 + 4*f1*lqr*g11*Phic10*gm0 - 4*f1*lqr*g11*Gsv1*
      F1 - 2*f1*lqr*g11^2*F1 - f1*lqr*lfr*F2*bt0 - f1*lqr*lfr*F1*bt1 - 
      2*f1*lqr*lfr*gm1*F1 - 2*f1*lqr*lfr*gm0*F2 - 4*f1*lqr*lfr*Gsv1*F1*
      bt0 - 4*f1*lqr*lfr*Gsv1*gm0*F1 - 4*f1*lqr*lfr*g11*F1*bt0 - 4*f1*
      lqr*lfr*g11*gm0*F1 + 1/2*f1*lqr*lfr^2*F1*bt0^2 + f1*lqr*lfr^2*gm0
      *F1*bt0 + 2*f1*lqr^2*F2*bt0 + 3/2*f1*lqr^2*F1*bt1 + 2*f1*lqr^2*
      gm1*F1 + 2*f1*lqr^2*gm0*F2 - 3*f1*lqr^2*Phic10*bt0^2 - 5*f1*lqr^2
      *Phic10*gm0*bt0 - 2*f1*lqr^2*Phic10*gm0^2 + 5*f1*lqr^2*Gsv1*F1*
      bt0 + 4*f1*lqr^2*Gsv1*gm0*F1 + 5*f1*lqr^2*g11*F1*bt0 + 4*f1*lqr^2
      *g11*gm0*F1 + f1*lqr^2*lfr*F1*bt0^2 + 3*f1*lqr^2*lfr*gm0*F1*bt0
       + 2*f1*lqr^2*lfr*gm0^2*F1 - 11/6*f1*lqr^3*F1*bt0^2 - 4*f1*lqr^3*
      gm0*F1*bt0 - 2*f1*lqr^3*gm0^2*F1 - 3*f1*f2*bt0 - f1^2*bt1 - 5*
      f1^2*Gsv1*bt0 - 2*f1^2*g11*bt0 + 3*f1^2*lqr*bt0^2 + 2*f1^2*lqr*
      gm0*bt0 - 3/2*f1^2*f2 - f1^3*Gsv1 - f1^3*g11 + 3/2*f1^3*lqr*bt0
       + f1^3*lqr*gm0 - B3*Phic10 - B3*lfr*Phic11 + B3*lfr^2*C1 + B3*
      lqr*Phic11 - 2*B3*lqr*lfr*C1 + B3*lqr^2*C1 - B2*Phic20 - 2*B2*
      Gsv1*Phic10 - 2*B2*g11*Phic10 - B2*lfr*Phic21 + B2*lfr*Phic10*bt0
       - 2*B2*lfr*Gsv1*Phic11 - 2*B2*lfr*g11*Phic11 + 1/2*B2*lfr^2*F1*
      bt0 + B2*lfr^2*Phic11*bt0 + B2*lfr^2*C2 + 2*B2*lfr^2*C1*Gsv1 + 2*
      B2*lfr^2*g11*C1 - 3/2*B2*lfr^3*C1*bt0 + B2*lqr*Phic21 + 2*B2*lqr*
      Phic10*bt0 + 2*B2*lqr*Phic10*gm0 + 2*B2*lqr*Gsv1*Phic11 + 2*B2*
      lqr*g11*Phic11 - B2*lqr*lfr*F1*bt0 + B2*lqr*lfr*Phic11*bt0 + 2*B2
      *lqr*lfr*Phic11*gm0 - 2*B2*lqr*lfr*C2 - 4*B2*lqr*lfr*C1*Gsv1 - 4*
      B2*lqr*lfr*g11*C1 + 3/2*B2*lqr*lfr^2*C1*bt0 - 2*B2*lqr*lfr^2*C1*
      gm0 + 1/2*B2*lqr^2*F1*bt0 - 2*B2*lqr^2*Phic11*bt0 - 2*B2*lqr^2*
      Phic11*gm0 + B2*lqr^2*C2 + 2*B2*lqr^2*C1*Gsv1 + 2*B2*lqr^2*g11*C1
       + 3/2*B2*lqr^2*lfr*C1*bt0 + 4*B2*lqr^2*lfr*C1*gm0 - 3/2*B2*lqr^3
      *C1*bt0 - 2*B2*lqr^3*C1*gm0 - 3*B2*f1*bt0 + B2*f1*lfr*Phic10 - B2
      *f1*lfr^2*F1 - B2*f1*lqr*Phic10 + 2*B2*f1*lqr*lfr*F1 - B2*f1*
      lqr^2*F1 - 3/2*B2*f1^2 - B1*Phic30 - B1*Gsv2*Phic10 - 6*B1*Gsv1*
      bt0^2 - 2*B1*Gsv1*Phic20 - 2*B1*Gsv1^2*Phic10 - B1*g21*Phic10 - 2
      *B1*g12*Phic10*bt0 - 2*B1*g11*Phic20 - 4*B1*g11*Gsv1*Phic10 - 2*
      B1*g11^2*Phic10 - B1*lfr*Phic31 + 2*B1*lfr*Phic20*bt0 + B1*lfr*
      Phic10*bt1 - B1*lfr*Gsv2*Phic11 - 2*B1*lfr*Gsv1*Phic21 + 4*B1*lfr
      *Gsv1*Phic10*bt0 - 2*B1*lfr*Gsv1^2*Phic11 - B1*lfr*g21*Phic11 - 2
      *B1*lfr*g12*Phic11*bt0 - 2*B1*lfr*g11*Phic21 + 2*B1*lfr*g11*
      Phic10*bt0 - 4*B1*lfr*g11*Gsv1*Phic11 - 2*B1*lfr*g11^2*Phic11 - 1/
      2*B1*lfr^2*F2*bt0 + 1/2*B1*lfr^2*Phic21*bt0 + 1/2*B1*lfr^2*Phic11
      *bt1 - 1/2*B1*lfr^2*Phic10*bt0^2 - 2*B1*lfr^2*Gsv1*F1*bt0 + B1*
      lfr^2*Gsv1*Phic11*bt0 + B1*lfr^2*C3 + 2*B1*lfr^2*C2*Gsv1 + B1*
      lfr^2*C1*Gsv2 + 2*B1*lfr^2*C1*Gsv1^2 + B1*lfr^2*g21*C1 + 2*B1*
      lfr^2*g12*C1*bt0 + B1*lfr^2*g11*Phic11*bt0 + 2*B1*lfr^2*g11*C2 + 
      4*B1*lfr^2*g11*C1*Gsv1 + 2*B1*lfr^2*g11^2*C1 - 1/3*B1*lfr^3*
      Phic11*bt0^2 - 3/2*B1*lfr^3*C2*bt0 - B1*lfr^3*C1*bt1 - 2*B1*lfr^3
      *C1*Gsv1*bt0 - 2*B1*lfr^3*g11*C1*bt0 + 11/12*B1*lfr^4*C1*bt0^2 + 
      B1*lqr*Phic31 + B1*lqr*Phic20*bt0 + 2*B1*lqr*Phic20*gm0 + B1*lqr*
      Phic10*bt1 + 2*B1*lqr*Phic10*gm1 + B1*lqr*Gsv2*Phic11 + 2*B1*lqr*
      Gsv1*Phic21 + 2*B1*lqr*Gsv1*Phic10*bt0 + 4*B1*lqr*Gsv1*Phic10*gm0
       + 2*B1*lqr*Gsv1^2*Phic11 + B1*lqr*g21*Phic11 + 2*B1*lqr*g12*
      Phic11*bt0 + 2*B1*lqr*g11*Phic21 + 4*B1*lqr*g11*Phic10*bt0 + 4*B1
      *lqr*g11*Phic10*gm0 + 4*B1*lqr*g11*Gsv1*Phic11 + 2*B1*lqr*g11^2*
      Phic11 + B1*lqr*lfr*F2*bt0 + 2*B1*lqr*lfr*Phic21*bt0 + 2*B1*lqr*
      lfr*Phic21*gm0 + B1*lqr*lfr*Phic11*bt1 + 2*B1*lqr*lfr*Phic11*gm1
       - 2*B1*lqr*lfr*Phic10*bt0^2 - 2*B1*lqr*lfr*Phic10*gm0*bt0 + 4*B1
      *lqr*lfr*Gsv1*F1*bt0 + 4*B1*lqr*lfr*Gsv1*Phic11*bt0 + 4*B1*lqr*
      lfr*Gsv1*Phic11*gm0 - 2*B1*lqr*lfr*C3 - 4*B1*lqr*lfr*C2*Gsv1 - 2*
      B1*lqr*lfr*C1*Gsv2 - 4*B1*lqr*lfr*C1*Gsv1^2 - 2*B1*lqr*lfr*g21*C1
       - 4*B1*lqr*lfr*g12*C1*bt0 + 4*B1*lqr*lfr*g11*Phic11*bt0 + 4*B1*
      lqr*lfr*g11*Phic11*gm0 - 4*B1*lqr*lfr*g11*C2 - 8*B1*lqr*lfr*g11*
      C1*Gsv1 - 4*B1*lqr*lfr*g11^2*C1 - 1/2*B1*lqr*lfr^2*Phic11*bt0^2
       - B1*lqr*lfr^2*Phic11*gm0*bt0 + 3/2*B1*lqr*lfr^2*C2*bt0 - 2*B1*
      lqr*lfr^2*C2*gm0 + B1*lqr*lfr^2*C1*bt1 - 2*B1*lqr*lfr^2*C1*gm1 - 
      4*B1*lqr*lfr^2*C1*Gsv1*gm0 - 4*B1*lqr*lfr^2*g11*C1*gm0 - 2/3*B1*
      lqr*lfr^3*C1*bt0^2 + 2*B1*lqr*lfr^3*C1*gm0*bt0 - 1/2*B1*lqr^2*F2*
      bt0 - 5/2*B1*lqr^2*Phic21*bt0 - 2*B1*lqr^2*Phic21*gm0 - 3/2*B1*
      lqr^2*Phic11*bt1 - 2*B1*lqr^2*Phic11*gm1 - 1/2*B1*lqr^2*Phic10*
      bt0^2 - 3*B1*lqr^2*Phic10*gm0*bt0 - 2*B1*lqr^2*Phic10*gm0^2 - 2*
      B1*lqr^2*Gsv1*F1*bt0 - 5*B1*lqr^2*Gsv1*Phic11*bt0 - 4*B1*lqr^2*
      Gsv1*Phic11*gm0 + B1*lqr^2*C3 + 2*B1*lqr^2*C2*Gsv1 + B1*lqr^2*C1*
      Gsv2 + 2*B1*lqr^2*C1*Gsv1^2 + B1*lqr^2*g21*C1 + 2*B1*lqr^2*g12*C1
      *bt0 - 5*B1*lqr^2*g11*Phic11*bt0 - 4*B1*lqr^2*g11*Phic11*gm0 + 2*
      B1*lqr^2*g11*C2 + 4*B1*lqr^2*g11*C1*Gsv1 + 2*B1*lqr^2*g11^2*C1 - 
      B1*lqr^2*lfr*Phic11*bt0^2 - 3*B1*lqr^2*lfr*Phic11*gm0*bt0 - 2*B1*
      lqr^2*lfr*Phic11*gm0^2 + 3/2*B1*lqr^2*lfr*C2*bt0 + 4*B1*lqr^2*lfr
      *C2*gm0 + B1*lqr^2*lfr*C1*bt1 + 4*B1*lqr^2*lfr*C1*gm1 + 6*B1*
      lqr^2*lfr*C1*Gsv1*bt0 + 8*B1*lqr^2*lfr*C1*Gsv1*gm0 + 6*B1*lqr^2*
      lfr*g11*C1*bt0 + 8*B1*lqr^2*lfr*g11*C1*gm0 - 1/2*B1*lqr^2*lfr^2*
      C1*bt0^2 - B1*lqr^2*lfr^2*C1*gm0*bt0 + 2*B1*lqr^2*lfr^2*C1*gm0^2
       + 11/6*B1*lqr^3*Phic11*bt0^2 + 4*B1*lqr^3*Phic11*gm0*bt0 + 2*B1*
      lqr^3*Phic11*gm0^2 - 3/2*B1*lqr^3*C2*bt0 - 2*B1*lqr^3*C2*gm0 - B1
      *lqr^3*C1*bt1 - 2*B1*lqr^3*C1*gm1 - 4*B1*lqr^3*C1*Gsv1*bt0 - 4*B1
      *lqr^3*C1*Gsv1*gm0 - 4*B1*lqr^3*g11*C1*bt0 - 4*B1*lqr^3*g11*C1*
      gm0 - 2/3*B1*lqr^3*lfr*C1*bt0^2 - 4*B1*lqr^3*lfr*C1*gm0*bt0 - 4*
      B1*lqr^3*lfr*C1*gm0^2 + 11/12*B1*lqr^4*C1*bt0^2 + 3*B1*lqr^4*C1*
      gm0*bt0 + 2*B1*lqr^4*C1*gm0^2 - 3*B1*f2*bt0 + B1*f2*lfr*Phic10 - 
      B1*f2*lfr^2*F1 - B1*f2*lqr*Phic10 + 2*B1*f2*lqr*lfr*F1 - B1*f2*
      lqr^2*F1 - 2*B1*f1*bt1 - 10*B1*f1*Gsv1*bt0 - 4*B1*f1*g11*bt0 + B1
      *f1*lfr*Phic20 + 2*B1*f1*lfr*Gsv1*Phic10 + 2*B1*f1*lfr*g11*Phic10
       - B1*f1*lfr^2*F2 - 1/2*B1*f1*lfr^2*Phic10*bt0 - 2*B1*f1*lfr^2*
      Gsv1*F1 - 2*B1*f1*lfr^2*g11*F1 + B1*f1*lfr^3*F1*bt0 + 6*B1*f1*lqr
      *bt0^2 + 4*B1*f1*lqr*gm0*bt0 - B1*f1*lqr*Phic20 - 2*B1*f1*lqr*
      Gsv1*Phic10 - 2*B1*f1*lqr*g11*Phic10 + 2*B1*f1*lqr*lfr*F2 - 2*B1*
      f1*lqr*lfr*Phic10*bt0 - 2*B1*f1*lqr*lfr*Phic10*gm0 + 4*B1*f1*lqr*
      lfr*Gsv1*F1 + 4*B1*f1*lqr*lfr*g11*F1 + 2*B1*f1*lqr*lfr^2*gm0*F1
       - B1*f1*lqr^2*F2 + 5/2*B1*f1*lqr^2*Phic10*bt0 + 2*B1*f1*lqr^2*
      Phic10*gm0 - 2*B1*f1*lqr^2*Gsv1*F1 - 2*B1*f1*lqr^2*g11*F1 - 3*B1*
      f1*lqr^2*lfr*F1*bt0 - 4*B1*f1*lqr^2*lfr*gm0*F1 + 2*B1*f1*lqr^3*F1
      *bt0 + 2*B1*f1*lqr^3*gm0*F1 - 3*B1*f1*f2 - 3*B1*f1^2*Gsv1 - 3*B1*
      f1^2*g11 + B1*f1^2*lfr*bt0 + 7/2*B1*f1^2*lqr*bt0 + 3*B1*f1^2*lqr*
      gm0 + 1/2*B1*f1^3*lfr - 1/2*B1*f1^3*lqr - 3*B1*B2*bt0 + 2*B1*B2*
      lfr*Phic10 - B1*B2*lfr^2*F1 + B1*B2*lfr^2*Phic11 - B1*B2*lfr^3*C1
       - 2*B1*B2*lqr*Phic10 + 2*B1*B2*lqr*lfr*F1 - 2*B1*B2*lqr*lfr*
      Phic11 + 3*B1*B2*lqr*lfr^2*C1 - B1*B2*lqr^2*F1 + B1*B2*lqr^2*
      Phic11 - 3*B1*B2*lqr^2*lfr*C1 + B1*B2*lqr^3*C1 - 3*B1*B2*f1 - 
      B1^2*bt1 - 5*B1^2*Gsv1*bt0 - 2*B1^2*g11*bt0 + B1^2*lfr*Phic20 + 2
      *B1^2*lfr*Gsv1*Phic10 + 2*B1^2*lfr*g11*Phic10 - 1/2*B1^2*lfr^2*F2
       + 1/2*B1^2*lfr^2*Phic21 - B1^2*lfr^2*Phic10*bt0 - B1^2*lfr^2*
      Gsv1*F1 + B1^2*lfr^2*Gsv1*Phic11 - B1^2*lfr^2*g11*F1 + B1^2*lfr^2
      *g11*Phic11 + 1/2*B1^2*lfr^3*F1*bt0 - 1/2*B1^2*lfr^3*Phic11*bt0
       - 1/2*B1^2*lfr^3*C2 - B1^2*lfr^3*C1*Gsv1 - B1^2*lfr^3*g11*C1 + 3/
      4*B1^2*lfr^4*C1*bt0 + 3*B1^2*lqr*bt0^2 + 2*B1^2*lqr*gm0*bt0 - 
      B1^2*lqr*Phic20 - 2*B1^2*lqr*Gsv1*Phic10 - 2*B1^2*lqr*g11*Phic10
       + B1^2*lqr*lfr*F2 - B1^2*lqr*lfr*Phic21 - B1^2*lqr*lfr*Phic10*
      bt0 - 2*B1^2*lqr*lfr*Phic10*gm0 + 2*B1^2*lqr*lfr*Gsv1*F1 - 2*B1^2
      *lqr*lfr*Gsv1*Phic11 + 2*B1^2*lqr*lfr*g11*F1 - 2*B1^2*lqr*lfr*g11
      *Phic11 + B1^2*lqr*lfr^2*gm0*F1 - B1^2*lqr*lfr^2*Phic11*gm0 + 3/2
      *B1^2*lqr*lfr^2*C2 + 3*B1^2*lqr*lfr^2*C1*Gsv1 + 3*B1^2*lqr*lfr^2*
      g11*C1 - 3/2*B1^2*lqr*lfr^3*C1*bt0 + B1^2*lqr*lfr^3*C1*gm0 - 1/2*
      B1^2*lqr^2*F2 + 1/2*B1^2*lqr^2*Phic21 + 2*B1^2*lqr^2*Phic10*bt0
       + 2*B1^2*lqr^2*Phic10*gm0 - B1^2*lqr^2*Gsv1*F1 + B1^2*lqr^2*Gsv1
      *Phic11 - B1^2*lqr^2*g11*F1 + B1^2*lqr^2*g11*Phic11 - 3/2*B1^2*
      lqr^2*lfr*F1*bt0 - 2*B1^2*lqr^2*lfr*gm0*F1 + 3/2*B1^2*lqr^2*lfr*
      Phic11*bt0 + 2*B1^2*lqr^2*lfr*Phic11*gm0 - 3/2*B1^2*lqr^2*lfr*C2
       - 3*B1^2*lqr^2*lfr*C1*Gsv1 - 3*B1^2*lqr^2*lfr*g11*C1 - 3*B1^2*
      lqr^2*lfr^2*C1*gm0 + B1^2*lqr^3*F1*bt0 + B1^2*lqr^3*gm0*F1 - B1^2
      *lqr^3*Phic11*bt0 - B1^2*lqr^3*Phic11*gm0 + 1/2*B1^2*lqr^3*C2 + 
      B1^2*lqr^3*C1*Gsv1 + B1^2*lqr^3*g11*C1 + 3/2*B1^2*lqr^3*lfr*C1*
      bt0 + 3*B1^2*lqr^3*lfr*C1*gm0 - 3/4*B1^2*lqr^4*C1*bt0 - B1^2*
      lqr^4*C1*gm0 - 3/2*B1^2*f2 - 3*B1^2*f1*Gsv1 - 3*B1^2*f1*g11 + 2*
      B1^2*f1*lfr*bt0 - 1/2*B1^2*f1*lfr^2*Phic10 + 1/2*B1^2*f1*lfr^3*F1
       + 5/2*B1^2*f1*lqr*bt0 + 3*B1^2*f1*lqr*gm0 + B1^2*f1*lqr*lfr*
      Phic10 - 3/2*B1^2*f1*lqr*lfr^2*F1 - 1/2*B1^2*f1*lqr^2*Phic10 + 3/
      2*B1^2*f1*lqr^2*lfr*F1 - 1/2*B1^2*f1*lqr^3*F1 + 3/2*B1^2*f1^2*lfr
       - 3/2*B1^2*f1^2*lqr - 3/2*B1^2*B2 - B1^3*Gsv1 - B1^3*g11 + B1^3*
      lfr*bt0 - 1/2*B1^3*lfr^2*Phic10 + 1/3*B1^3*lfr^3*F1 - 1/6*B1^3*
      lfr^3*Phic11 + 1/6*B1^3*lfr^4*C1 + 1/2*B1^3*lqr*bt0 + B1^3*lqr*
      gm0 + B1^3*lqr*lfr*Phic10 - B1^3*lqr*lfr^2*F1 + 1/2*B1^3*lqr*
      lfr^2*Phic11 - 2/3*B1^3*lqr*lfr^3*C1 - 1/2*B1^3*lqr^2*Phic10 + 
      B1^3*lqr^2*lfr*F1 - 1/2*B1^3*lqr^2*lfr*Phic11 + B1^3*lqr^2*lfr^2*
      C1 - 1/3*B1^3*lqr^3*F1 + 1/6*B1^3*lqr^3*Phic11 - 2/3*B1^3*lqr^3*
      lfr*C1 + 1/6*B1^3*lqr^4*C1 + 3/2*B1^3*f1*lfr - 3/2*B1^3*f1*lqr + 
      1/2*B1^4*lfr - 1/2*B1^4*lqr + 22*zeta3*C1*Gsv1*bt0^2 + 11*zeta3*
      f2*C1*bt0 - 6*zeta3*f1*F1*bt0^2 - 6*zeta3*f1*Phic33 + 16*zeta3*f1
      *Phic22*bt0 - 12*zeta3*f1*Phic11*bt0^2 + 10*zeta3*f1*C2*bt0 + 7*
      zeta3*f1*C1*bt1 + 30*zeta3*f1*C1*Gsv1*bt0 + 14*zeta3*f1*g11*C1*
      bt0 + 2*zeta3*f1*lfr*C1*bt0^2 - 23*zeta3*f1*lqr*C1*bt0^2 - 14*
      zeta3*f1*lqr*C1*gm0*bt0 + 8*zeta3*f1*f2*C1 - 6*zeta3*f1^2*F1*bt0
       + 4*zeta3*f1^2*Phic22 - 8*zeta3*f1^2*Phic11*bt0 + 4*zeta3*f1^2*
      C2 + 8*zeta3*f1^2*C1*Gsv1 + 8*zeta3*f1^2*g11*C1 + 4*zeta3*f1^2*
      lfr*C1*bt0 - 16*zeta3*f1^2*lqr*C1*bt0 - 8*zeta3*f1^2*lqr*C1*gm0
       - 4/3*zeta3*f1^3*F1 - 4/3*zeta3*f1^3*Phic11 + 4/3*zeta3*f1^3*lfr
      *C1 - 4/3*zeta3*f1^3*lqr*C1 + 11*zeta3*B2*C1*bt0 + 8*zeta3*B2*f1*
      C1 - 6*zeta3*B1*F1*bt0^2 - 6*zeta3*B1*Phic33 + 16*zeta3*B1*Phic22
      *bt0 - 12*zeta3*B1*Phic11*bt0^2 + 10*zeta3*B1*C2*bt0 + 7*zeta3*B1
      *C1*bt1 + 30*zeta3*B1*C1*Gsv1*bt0 + 14*zeta3*B1*g11*C1*bt0 + 2*
      zeta3*B1*lfr*C1*bt0^2 - 23*zeta3*B1*lqr*C1*bt0^2 - 14*zeta3*B1*
      lqr*C1*gm0*bt0 + 8*zeta3*B1*f2*C1 - 12*zeta3*B1*f1*F1*bt0 + 8*
      zeta3*B1*f1*Phic22 - 16*zeta3*B1*f1*Phic11*bt0 + 8*zeta3*B1*f1*C2
       + 16*zeta3*B1*f1*C1*Gsv1 + 16*zeta3*B1*f1*g11*C1 + zeta3*B1*f1*
      lfr*C1*bt0 - 25*zeta3*B1*f1*lqr*C1*bt0 - 16*zeta3*B1*f1*lqr*C1*
      gm0 - 4*zeta3*B1*f1^2*F1 - 4*zeta3*B1*f1^2*Phic11 + 8*zeta3*B1*B2
      *C1 - 6*zeta3*B1^2*F1*bt0 + 4*zeta3*B1^2*Phic22 - 8*zeta3*B1^2*
      Phic11*bt0 + 4*zeta3*B1^2*C2 + 8*zeta3*B1^2*C1*Gsv1 + 8*zeta3*
      B1^2*g11*C1 - 3*zeta3*B1^2*lfr*C1*bt0 - 9*zeta3*B1^2*lqr*C1*bt0
       - 8*zeta3*B1^2*lqr*C1*gm0 - 4*zeta3*B1^2*f1*F1 - 4*zeta3*B1^2*f1
      *Phic11 - 4*zeta3*B1^2*f1*lfr*C1 + 4*zeta3*B1^2*f1*lqr*C1 - 4/3*
      zeta3*B1^3*F1 - 4/3*zeta3*B1^3*Phic11 - 8/3*zeta3*B1^3*lfr*C1 + 8/
      3*zeta3*B1^3*lqr*C1 - 6*zeta2*Gsv1*F1*bt0^2 + 4*zeta2*Gsv1*Phic22
      *bt0 - 8*zeta2*Gsv1*Phic11*bt0^2 + 4*zeta2*C2*Gsv1*bt0 + 4*zeta2*
      C1*Gsv2*bt0 + 4*zeta2*C1*Gsv1*bt1 + 8*zeta2*C1*Gsv1^2*bt0 + 8*
      zeta2*g11*C1*Gsv1*bt0 + 4*zeta2*lfr*C1*Gsv1*bt0^2 - 16*zeta2*lqr*
      C1*Gsv1*bt0^2 - 8*zeta2*lqr*C1*Gsv1*gm0*bt0 + 2*zeta2*f3*C1 - 3*
      zeta2*f2*F1*bt0 + 2*zeta2*f2*Phic22 - 4*zeta2*f2*Phic11*bt0 + 2*
      zeta2*f2*C2 + 4*zeta2*f2*C1*Gsv1 + 4*zeta2*f2*g11*C1 + 2*zeta2*f2
      *lfr*C1*bt0 - 8*zeta2*f2*lqr*C1*bt0 - 4*zeta2*f2*lqr*C1*gm0 - 3*
      zeta2*f1*F2*bt0 - 2*zeta2*f1*F1*bt1 + 2*zeta2*f1*Phic32 - 5*zeta2
      *f1*Phic21*bt0 - 3*zeta2*f1*Phic11*bt1 + 3*zeta2*f1*Phic10*bt0^2
       - 10*zeta2*f1*Gsv1*F1*bt0 + 4*zeta2*f1*Gsv1*Phic22 - 12*zeta2*f1
      *Gsv1*Phic11*bt0 + 2*zeta2*f1*C3 + 4*zeta2*f1*C2*Gsv1 + 2*zeta2*
      f1*C1*Gsv2 + 4*zeta2*f1*C1*Gsv1^2 + 2*zeta2*f1*g21*C1 + 4*zeta2*
      f1*g12*C1*bt0 - 4*zeta2*f1*g11*F1*bt0 + 4*zeta2*f1*g11*Phic22 - 6
      *zeta2*f1*g11*Phic11*bt0 + 4*zeta2*f1*g11*C2 + 8*zeta2*f1*g11*C1*
      Gsv1 + 4*zeta2*f1*g11^2*C1 + zeta2*f1*lfr*C2*bt0 + zeta2*f1*lfr*
      C1*bt1 + 8*zeta2*f1*lfr*C1*Gsv1*bt0 + 2*zeta2*f1*lfr*g11*C1*bt0
       - 1/2*zeta2*f1*lfr^2*C1*bt0^2 + 6*zeta2*f1*lqr*F1*bt0^2 + 4*
      zeta2*f1*lqr*gm0*F1*bt0 - 6*zeta2*f1*lqr*Phic22*bt0 - 4*zeta2*f1*
      lqr*Phic22*gm0 + 9*zeta2*f1*lqr*Phic11*bt0^2 + 6*zeta2*f1*lqr*
      Phic11*gm0*bt0 - 7*zeta2*f1*lqr*C2*bt0 - 4*zeta2*f1*lqr*C2*gm0 - 
      5*zeta2*f1*lqr*C1*bt1 - 4*zeta2*f1*lqr*C1*gm1 - 20*zeta2*f1*lqr*
      C1*Gsv1*bt0 - 8*zeta2*f1*lqr*C1*Gsv1*gm0 - 14*zeta2*f1*lqr*g11*C1
      *bt0 - 8*zeta2*f1*lqr*g11*C1*gm0 - 2*zeta2*f1*lqr*lfr*C1*bt0^2 - 
      2*zeta2*f1*lqr*lfr*C1*gm0*bt0 + 17/2*zeta2*f1*lqr^2*C1*bt0^2 + 12
      *zeta2*f1*lqr^2*C1*gm0*bt0 + 4*zeta2*f1*lqr^2*C1*gm0^2 - 3*zeta2*
      f1*f2*F1 - 3*zeta2*f1*f2*Phic11 + 3*zeta2*f1*f2*lfr*C1 - 3*zeta2*
      f1*f2*lqr*C1 - 3/2*zeta2*f1^2*F2 - 3/2*zeta2*f1^2*Phic21 + 5/2*
      zeta2*f1^2*Phic10*bt0 - 3*zeta2*f1^2*Gsv1*F1 - 3*zeta2*f1^2*Gsv1*
      Phic11 - 3*zeta2*f1^2*g11*F1 - 3*zeta2*f1^2*g11*Phic11 - zeta2*
      f1^2*lfr*F1*bt0 + 3/2*zeta2*f1^2*lfr*C2 + 3*zeta2*f1^2*lfr*C1*
      Gsv1 + 3*zeta2*f1^2*lfr*g11*C1 - 3/4*zeta2*f1^2*lfr^2*C1*bt0 + 11/
      2*zeta2*f1^2*lqr*F1*bt0 + 3*zeta2*f1^2*lqr*gm0*F1 + 9/2*zeta2*
      f1^2*lqr*Phic11*bt0 + 3*zeta2*f1^2*lqr*Phic11*gm0 - 3/2*zeta2*
      f1^2*lqr*C2 - 3*zeta2*f1^2*lqr*C1*Gsv1 - 3*zeta2*f1^2*lqr*g11*C1
       - 3*zeta2*f1^2*lqr*lfr*C1*bt0 - 3*zeta2*f1^2*lqr*lfr*C1*gm0 + 15/
      4*zeta2*f1^2*lqr^2*C1*bt0 + 3*zeta2*f1^2*lqr^2*C1*gm0 + 1/2*zeta2
      *f1^3*Phic10 - 1/2*zeta2*f1^3*lfr*F1 + 1/2*zeta2*f1^3*lqr*F1 + 2*
      zeta2*B3*C1 - 3*zeta2*B2*F1*bt0 + 2*zeta2*B2*Phic22 - 4*zeta2*B2*
      Phic11*bt0 + 2*zeta2*B2*C2 + 4*zeta2*B2*C1*Gsv1 + 4*zeta2*B2*g11*
      C1 + 2*zeta2*B2*lfr*C1*bt0 - 8*zeta2*B2*lqr*C1*bt0 - 4*zeta2*B2*
      lqr*C1*gm0 - 3*zeta2*B2*f1*F1 - 3*zeta2*B2*f1*Phic11 + zeta2*B2*
      f1*lfr*C1 - zeta2*B2*f1*lqr*C1 - 3*zeta2*B1*F2*bt0 - 2*zeta2*B1*
      F1*bt1 + 2*zeta2*B1*Phic32 - 5*zeta2*B1*Phic21*bt0 - 3*zeta2*B1*
      Phic11*bt1 + 3*zeta2*B1*Phic10*bt0^2 - 10*zeta2*B1*Gsv1*F1*bt0 + 
      4*zeta2*B1*Gsv1*Phic22 - 12*zeta2*B1*Gsv1*Phic11*bt0 + 2*zeta2*B1
      *C3 + 4*zeta2*B1*C2*Gsv1 + 2*zeta2*B1*C1*Gsv2 + 4*zeta2*B1*C1*
      Gsv1^2 + 2*zeta2*B1*g21*C1 + 4*zeta2*B1*g12*C1*bt0 - 4*zeta2*B1*
      g11*F1*bt0 + 4*zeta2*B1*g11*Phic22 - 6*zeta2*B1*g11*Phic11*bt0 + 
      4*zeta2*B1*g11*C2 + 8*zeta2*B1*g11*C1*Gsv1 + 4*zeta2*B1*g11^2*C1
       + zeta2*B1*lfr*C2*bt0 + zeta2*B1*lfr*C1*bt1 + 4*zeta2*B1*lfr*C1*
      Gsv1*bt0 + 2*zeta2*B1*lfr*g11*C1*bt0 - 1/2*zeta2*B1*lfr^2*C1*
      bt0^2 + 6*zeta2*B1*lqr*F1*bt0^2 + 4*zeta2*B1*lqr*gm0*F1*bt0 - 6*
      zeta2*B1*lqr*Phic22*bt0 - 4*zeta2*B1*lqr*Phic22*gm0 + 9*zeta2*B1*
      lqr*Phic11*bt0^2 + 6*zeta2*B1*lqr*Phic11*gm0*bt0 - 7*zeta2*B1*lqr
      *C2*bt0 - 4*zeta2*B1*lqr*C2*gm0 - 5*zeta2*B1*lqr*C1*bt1 - 4*zeta2
      *B1*lqr*C1*gm1 - 16*zeta2*B1*lqr*C1*Gsv1*bt0 - 8*zeta2*B1*lqr*C1*
      Gsv1*gm0 - 14*zeta2*B1*lqr*g11*C1*bt0 - 8*zeta2*B1*lqr*g11*C1*gm0
       - 2*zeta2*B1*lqr*lfr*C1*bt0^2 - 2*zeta2*B1*lqr*lfr*C1*gm0*bt0 + 
      17/2*zeta2*B1*lqr^2*C1*bt0^2 + 12*zeta2*B1*lqr^2*C1*gm0*bt0 + 4*
      zeta2*B1*lqr^2*C1*gm0^2 - 3*zeta2*B1*f2*F1 - 3*zeta2*B1*f2*Phic11
       + zeta2*B1*f2*lfr*C1 - zeta2*B1*f2*lqr*C1 - 3*zeta2*B1*f1*F2 - 3
      *zeta2*B1*f1*Phic21 + 5*zeta2*B1*f1*Phic10*bt0 - 6*zeta2*B1*f1*
      Gsv1*F1 - 6*zeta2*B1*f1*Gsv1*Phic11 - 6*zeta2*B1*f1*g11*F1 - 6*
      zeta2*B1*f1*g11*Phic11 - 2*zeta2*B1*f1*lfr*Phic22 + 3*zeta2*B1*f1
      *lfr*Phic11*bt0 + zeta2*B1*f1*lfr*C2 + 2*zeta2*B1*f1*lfr*C1*Gsv1
       + 2*zeta2*B1*f1*lfr*g11*C1 - 3/2*zeta2*B1*f1*lfr^2*C1*bt0 + 9*
      zeta2*B1*f1*lqr*F1*bt0 + 6*zeta2*B1*f1*lqr*gm0*F1 + 2*zeta2*B1*f1
      *lqr*Phic22 + 6*zeta2*B1*f1*lqr*Phic11*bt0 + 6*zeta2*B1*f1*lqr*
      Phic11*gm0 - zeta2*B1*f1*lqr*C2 - 2*zeta2*B1*f1*lqr*C1*Gsv1 - 2*
      zeta2*B1*f1*lqr*g11*C1 - 2*zeta2*B1*f1*lqr*lfr*C1*gm0 + 3/2*zeta2
      *B1*f1*lqr^2*C1*bt0 + 2*zeta2*B1*f1*lqr^2*C1*gm0 + 3/2*zeta2*B1*
      f1^2*Phic10 + 3/2*zeta2*B1*f1^2*lfr*Phic11 - 3/2*zeta2*B1*f1^2*
      lfr^2*C1 - 3/2*zeta2*B1*f1^2*lqr*Phic11 + 3*zeta2*B1*f1^2*lqr*lfr
      *C1 - 3/2*zeta2*B1*f1^2*lqr^2*C1 - 3*zeta2*B1*B2*F1 - 3*zeta2*B1*
      B2*Phic11 - zeta2*B1*B2*lfr*C1 + zeta2*B1*B2*lqr*C1 - 3/2*zeta2*
      B1^2*F2 - 3/2*zeta2*B1^2*Phic21 + 5/2*zeta2*B1^2*Phic10*bt0 - 3*
      zeta2*B1^2*Gsv1*F1 - 3*zeta2*B1^2*Gsv1*Phic11 - 3*zeta2*B1^2*g11*
      F1 - 3*zeta2*B1^2*g11*Phic11 + zeta2*B1^2*lfr*F1*bt0 - 2*zeta2*
      B1^2*lfr*Phic22 + 3*zeta2*B1^2*lfr*Phic11*bt0 - 1/2*zeta2*B1^2*
      lfr*C2 - zeta2*B1^2*lfr*C1*Gsv1 - zeta2*B1^2*lfr*g11*C1 - 3/4*
      zeta2*B1^2*lfr^2*C1*bt0 + 7/2*zeta2*B1^2*lqr*F1*bt0 + 3*zeta2*
      B1^2*lqr*gm0*F1 + 2*zeta2*B1^2*lqr*Phic22 + 3/2*zeta2*B1^2*lqr*
      Phic11*bt0 + 3*zeta2*B1^2*lqr*Phic11*gm0 + 1/2*zeta2*B1^2*lqr*C2
       + zeta2*B1^2*lqr*C1*Gsv1 + zeta2*B1^2*lqr*g11*C1 + 3*zeta2*B1^2*
      lqr*lfr*C1*bt0 + zeta2*B1^2*lqr*lfr*C1*gm0 - 9/4*zeta2*B1^2*lqr^2
      *C1*bt0 - zeta2*B1^2*lqr^2*C1*gm0 + 3/2*zeta2*B1^2*f1*Phic10 + 3/
      2*zeta2*B1^2*f1*lfr*F1 + 3*zeta2*B1^2*f1*lfr*Phic11 - 2*zeta2*
      B1^2*f1*lfr^2*C1 - 3/2*zeta2*B1^2*f1*lqr*F1 - 3*zeta2*B1^2*f1*lqr
      *Phic11 + 4*zeta2*B1^2*f1*lqr*lfr*C1 - 2*zeta2*B1^2*f1*lqr^2*C1
       + 1/2*zeta2*B1^3*Phic10 + zeta2*B1^3*lfr*F1 + 3/2*zeta2*B1^3*lfr
      *Phic11 - 1/2*zeta2*B1^3*lfr^2*C1 - zeta2*B1^3*lqr*F1 - 3/2*zeta2
      *B1^3*lqr*Phic11 + zeta2*B1^3*lqr*lfr*C1 - 1/2*zeta2*B1^3*lqr^2*
      C1 + 67/10*zeta2^2*f1*C1*bt0^2 + 5/2*zeta2^2*f1^2*C1*bt0 + 67/10*
      zeta2^2*B1*C1*bt0^2 + 5*zeta2^2*B1*f1*C1*bt0 + 5/2*zeta2^2*B1^2*
      C1*bt0 - A3*lfr*Phic10 + A3*lfr^2*F1 + A3*lqr*Phic10 - 2*A3*lqr*
      lfr*F1 + A3*lqr^2*F1 - A3*f1 - A3*B1 + 4*A3*zeta3*C1 - A3*zeta2*
      F1 - A3*zeta2*Phic11 + 3*A3*zeta2*lfr*C1 - 3*A3*zeta2*lqr*C1 - 2*
      A2*Gsv1*bt0 - A2*lfr*Phic20 - 2*A2*lfr*Gsv1*Phic10 - 2*A2*lfr*g11
      *Phic10 + A2*lfr^2*F2 + A2*lfr^2*Phic10*bt0 + 2*A2*lfr^2*Gsv1*F1
       + 2*A2*lfr^2*g11*F1 - 3/2*A2*lfr^3*F1*bt0 + A2*lqr*Phic20 + 2*A2
      *lqr*Gsv1*Phic10 + 2*A2*lqr*g11*Phic10 - 2*A2*lqr*lfr*F2 + A2*lqr
      *lfr*Phic10*bt0 + 2*A2*lqr*lfr*Phic10*gm0 - 4*A2*lqr*lfr*Gsv1*F1
       - 4*A2*lqr*lfr*g11*F1 + 3/2*A2*lqr*lfr^2*F1*bt0 - 2*A2*lqr*lfr^2
      *gm0*F1 + A2*lqr^2*F2 - 2*A2*lqr^2*Phic10*bt0 - 2*A2*lqr^2*Phic10
      *gm0 + 2*A2*lqr^2*Gsv1*F1 + 2*A2*lqr^2*g11*F1 + 3/2*A2*lqr^2*lfr*
      F1*bt0 + 4*A2*lqr^2*lfr*gm0*F1 - 3/2*A2*lqr^3*F1*bt0 - 2*A2*lqr^3
      *gm0*F1 - A2*f2 - 2*A2*f1*Gsv1 - 2*A2*f1*g11 - A2*f1*lfr*bt0 + 4*
      A2*f1*lqr*bt0 + 2*A2*f1*lqr*gm0 - 3/2*A2*f1^2*lfr + 3/2*A2*f1^2*
      lqr - A2*B2 - 2*A2*B1*Gsv1 - 2*A2*B1*g11 - A2*B1*lfr*bt0 + A2*B1*
      lfr^2*Phic10 - A2*B1*lfr^3*F1 + 4*A2*B1*lqr*bt0 + 2*A2*B1*lqr*gm0
       - 2*A2*B1*lqr*lfr*Phic10 + 3*A2*B1*lqr*lfr^2*F1 + A2*B1*lqr^2*
      Phic10 - 3*A2*B1*lqr^2*lfr*F1 + A2*B1*lqr^3*F1 - 2*A2*B1*f1*lfr
       + 2*A2*B1*f1*lqr - 1/2*A2*B1^2*lfr + 1/2*A2*B1^2*lqr - 4*A2*
      zeta3*F1*bt0 + 4*A2*zeta3*Phic22 - 6*A2*zeta3*Phic11*bt0 + 4*A2*
      zeta3*C2 + 8*A2*zeta3*C1*Gsv1 + 8*A2*zeta3*g11*C1 + 5*A2*zeta3*
      lfr*C1*bt0 - 17*A2*zeta3*lqr*C1*bt0 - 8*A2*zeta3*lqr*C1*gm0 - 4*
      A2*zeta3*f1*F1 - 4*A2*zeta3*f1*Phic11 + 12*A2*zeta3*f1*lfr*C1 - 
      12*A2*zeta3*f1*lqr*C1 - 4*A2*zeta3*B1*F1 - 4*A2*zeta3*B1*Phic11
       + 8*A2*zeta3*B1*lfr*C1 - 8*A2*zeta3*B1*lqr*C1 - A2*zeta2*F2 - A2
      *zeta2*Phic21 + A2*zeta2*Phic10*bt0 - 2*A2*zeta2*Gsv1*F1 - 2*A2*
      zeta2*Gsv1*Phic11 - 2*A2*zeta2*g11*F1 - 2*A2*zeta2*g11*Phic11 - 
      A2*zeta2*lfr*F1*bt0 + 2*A2*zeta2*lfr*Phic22 - 2*A2*zeta2*lfr*
      Phic11*bt0 + 3*A2*zeta2*lfr*C2 + 6*A2*zeta2*lfr*C1*Gsv1 + 6*A2*
      zeta2*lfr*g11*C1 - 5/2*A2*zeta2*lfr^2*C1*bt0 + 4*A2*zeta2*lqr*F1*
      bt0 + 2*A2*zeta2*lqr*gm0*F1 - 2*A2*zeta2*lqr*Phic22 + 5*A2*zeta2*
      lqr*Phic11*bt0 + 2*A2*zeta2*lqr*Phic11*gm0 - 3*A2*zeta2*lqr*C2 - 
      6*A2*zeta2*lqr*C1*Gsv1 - 6*A2*zeta2*lqr*g11*C1 - 4*A2*zeta2*lqr*
      lfr*C1*bt0 - 6*A2*zeta2*lqr*lfr*C1*gm0 + 13/2*A2*zeta2*lqr^2*C1*
      bt0 + 6*A2*zeta2*lqr^2*C1*gm0 + A2*zeta2*f1*Phic10 - 4*A2*zeta2*
      f1*lfr*F1 - 3*A2*zeta2*f1*lfr*Phic11 + 3*A2*zeta2*f1*lfr^2*C1 + 4
      *A2*zeta2*f1*lqr*F1 + 3*A2*zeta2*f1*lqr*Phic11 - 6*A2*zeta2*f1*
      lqr*lfr*C1 + 3*A2*zeta2*f1*lqr^2*C1 + A2*zeta2*B1*Phic10 - 3*A2*
      zeta2*B1*lfr*F1 - 2*A2*zeta2*B1*lfr*Phic11 + 3*A2*zeta2*B1*lqr*F1
       + 2*A2*zeta2*B1*lqr*Phic11 + 7/2*A2*zeta2^2*C1*bt0 + A2*zeta2^2*
      f1*C1 + A2*zeta2^2*B1*C1 - A2^2*lfr + A2^2*lqr - 2*A1*Gsv2*bt0 - 
      2*A1*Gsv1*bt1 - 4*A1*Gsv1^2*bt0 - 4*A1*g11*Gsv1*bt0 - A1*lfr*
      Phic30 - A1*lfr*Gsv2*Phic10 - 4*A1*lfr*Gsv1*bt0^2 - 2*A1*lfr*Gsv1
      *Phic20 - 2*A1*lfr*Gsv1^2*Phic10 - A1*lfr*g21*Phic10 - 2*A1*lfr*
      g12*Phic10*bt0 - 2*A1*lfr*g11*Phic20 - 4*A1*lfr*g11*Gsv1*Phic10
       - 2*A1*lfr*g11^2*Phic10 + A1*lfr^2*F3 + 1/2*A1*lfr^2*Phic20*bt0
       + 1/2*A1*lfr^2*Phic10*bt1 + A1*lfr^2*Gsv2*F1 + 2*A1*lfr^2*Gsv1*
      F2 + A1*lfr^2*Gsv1*Phic10*bt0 + 2*A1*lfr^2*Gsv1^2*F1 + A1*lfr^2*
      g21*F1 + 2*A1*lfr^2*g12*F1*bt0 + 2*A1*lfr^2*g11*F2 + A1*lfr^2*g11
      *Phic10*bt0 + 4*A1*lfr^2*g11*Gsv1*F1 + 2*A1*lfr^2*g11^2*F1 - 3/2*
      A1*lfr^3*F2*bt0 - A1*lfr^3*F1*bt1 - 1/3*A1*lfr^3*Phic10*bt0^2 - 2
      *A1*lfr^3*Gsv1*F1*bt0 - 2*A1*lfr^3*g11*F1*bt0 + 11/12*A1*lfr^4*F1
      *bt0^2 + A1*lqr*Phic30 + A1*lqr*Gsv2*Phic10 + 10*A1*lqr*Gsv1*
      bt0^2 + 4*A1*lqr*Gsv1*gm0*bt0 + 2*A1*lqr*Gsv1*Phic20 + 2*A1*lqr*
      Gsv1^2*Phic10 + A1*lqr*g21*Phic10 + 2*A1*lqr*g12*Phic10*bt0 + 2*
      A1*lqr*g11*Phic20 + 4*A1*lqr*g11*Gsv1*Phic10 + 2*A1*lqr*g11^2*
      Phic10 - 2*A1*lqr*lfr*F3 + 2*A1*lqr*lfr*Phic20*bt0 + 2*A1*lqr*lfr
      *Phic20*gm0 + A1*lqr*lfr*Phic10*bt1 + 2*A1*lqr*lfr*Phic10*gm1 - 2
      *A1*lqr*lfr*Gsv2*F1 - 4*A1*lqr*lfr*Gsv1*F2 + 4*A1*lqr*lfr*Gsv1*
      Phic10*bt0 + 4*A1*lqr*lfr*Gsv1*Phic10*gm0 - 4*A1*lqr*lfr*Gsv1^2*
      F1 - 2*A1*lqr*lfr*g21*F1 - 4*A1*lqr*lfr*g12*F1*bt0 - 4*A1*lqr*lfr
      *g11*F2 + 4*A1*lqr*lfr*g11*Phic10*bt0 + 4*A1*lqr*lfr*g11*Phic10*
      gm0 - 8*A1*lqr*lfr*g11*Gsv1*F1 - 4*A1*lqr*lfr*g11^2*F1 + 3/2*A1*
      lqr*lfr^2*F2*bt0 + A1*lqr*lfr^2*F1*bt1 - 2*A1*lqr*lfr^2*gm1*F1 - 
      2*A1*lqr*lfr^2*gm0*F2 - 1/2*A1*lqr*lfr^2*Phic10*bt0^2 - A1*lqr*
      lfr^2*Phic10*gm0*bt0 - 4*A1*lqr*lfr^2*Gsv1*gm0*F1 - 4*A1*lqr*
      lfr^2*g11*gm0*F1 - 2/3*A1*lqr*lfr^3*F1*bt0^2 + 2*A1*lqr*lfr^3*gm0
      *F1*bt0 + A1*lqr^2*F3 - 5/2*A1*lqr^2*Phic20*bt0 - 2*A1*lqr^2*
      Phic20*gm0 - 3/2*A1*lqr^2*Phic10*bt1 - 2*A1*lqr^2*Phic10*gm1 + A1
      *lqr^2*Gsv2*F1 + 2*A1*lqr^2*Gsv1*F2 - 5*A1*lqr^2*Gsv1*Phic10*bt0
       - 4*A1*lqr^2*Gsv1*Phic10*gm0 + 2*A1*lqr^2*Gsv1^2*F1 + A1*lqr^2*
      g21*F1 + 2*A1*lqr^2*g12*F1*bt0 + 2*A1*lqr^2*g11*F2 - 5*A1*lqr^2*
      g11*Phic10*bt0 - 4*A1*lqr^2*g11*Phic10*gm0 + 4*A1*lqr^2*g11*Gsv1*
      F1 + 2*A1*lqr^2*g11^2*F1 + 3/2*A1*lqr^2*lfr*F2*bt0 + A1*lqr^2*lfr
      *F1*bt1 + 4*A1*lqr^2*lfr*gm1*F1 + 4*A1*lqr^2*lfr*gm0*F2 - A1*
      lqr^2*lfr*Phic10*bt0^2 - 3*A1*lqr^2*lfr*Phic10*gm0*bt0 - 2*A1*
      lqr^2*lfr*Phic10*gm0^2 + 6*A1*lqr^2*lfr*Gsv1*F1*bt0 + 8*A1*lqr^2*
      lfr*Gsv1*gm0*F1 + 6*A1*lqr^2*lfr*g11*F1*bt0 + 8*A1*lqr^2*lfr*g11*
      gm0*F1 - 1/2*A1*lqr^2*lfr^2*F1*bt0^2 - A1*lqr^2*lfr^2*gm0*F1*bt0
       + 2*A1*lqr^2*lfr^2*gm0^2*F1 - 3/2*A1*lqr^3*F2*bt0 - A1*lqr^3*F1*
      bt1 - 2*A1*lqr^3*gm1*F1 - 2*A1*lqr^3*gm0*F2 + 11/6*A1*lqr^3*
      Phic10*bt0^2 + 4*A1*lqr^3*Phic10*gm0*bt0 + 2*A1*lqr^3*Phic10*
      gm0^2 - 4*A1*lqr^3*Gsv1*F1*bt0 - 4*A1*lqr^3*Gsv1*gm0*F1 - 4*A1*
      lqr^3*g11*F1*bt0 - 4*A1*lqr^3*g11*gm0*F1 - 2/3*A1*lqr^3*lfr*F1*
      bt0^2 - 4*A1*lqr^3*lfr*gm0*F1*bt0 - 4*A1*lqr^3*lfr*gm0^2*F1 + 11/
      12*A1*lqr^4*F1*bt0^2 + 3*A1*lqr^4*gm0*F1*bt0 + 2*A1*lqr^4*gm0^2*
      F1 - A1*f3 - 2*A1*f2*Gsv1 - 2*A1*f2*g11 - 2*A1*f2*lfr*bt0 + 5*A1*
      f2*lqr*bt0 + 2*A1*f2*lqr*gm0 - A1*f1*Gsv2 - 2*A1*f1*Gsv1^2 - A1*
      f1*g21 - 2*A1*f1*g12*bt0 - 4*A1*f1*g11*Gsv1 - 2*A1*f1*g11^2 - A1*
      f1*lfr*bt1 - 8*A1*f1*lfr*Gsv1*bt0 - 2*A1*f1*lfr*g11*bt0 + 1/2*A1*
      f1*lfr^2*bt0^2 + 3*A1*f1*lqr*bt1 + 2*A1*f1*lqr*gm1 + 14*A1*f1*lqr
      *Gsv1*bt0 + 4*A1*f1*lqr*Gsv1*gm0 + 8*A1*f1*lqr*g11*bt0 + 4*A1*f1*
      lqr*g11*gm0 + 2*A1*f1*lqr*lfr*bt0^2 + 2*A1*f1*lqr*lfr*gm0*bt0 - 
      11/2*A1*f1*lqr^2*bt0^2 - 7*A1*f1*lqr^2*gm0*bt0 - 2*A1*f1*lqr^2*
      gm0^2 - 3*A1*f1*f2*lfr + 3*A1*f1*f2*lqr - 3*A1*f1^2*lfr*Gsv1 - 3*
      A1*f1^2*lfr*g11 + 3/4*A1*f1^2*lfr^2*bt0 + 3*A1*f1^2*lqr*Gsv1 + 3*
      A1*f1^2*lqr*g11 + 3*A1*f1^2*lqr*lfr*bt0 + 3*A1*f1^2*lqr*lfr*gm0
       - 15/4*A1*f1^2*lqr^2*bt0 - 3*A1*f1^2*lqr^2*gm0 - A1*B3 - 2*A1*B2
      *Gsv1 - 2*A1*B2*g11 - 2*A1*B2*lfr*bt0 + A1*B2*lfr^2*Phic10 - A1*
      B2*lfr^3*F1 + 5*A1*B2*lqr*bt0 + 2*A1*B2*lqr*gm0 - 2*A1*B2*lqr*lfr
      *Phic10 + 3*A1*B2*lqr*lfr^2*F1 + A1*B2*lqr^2*Phic10 - 3*A1*B2*
      lqr^2*lfr*F1 + A1*B2*lqr^3*F1 - 2*A1*B2*f1*lfr + 2*A1*B2*f1*lqr
       - A1*B1*Gsv2 - 2*A1*B1*Gsv1^2 - A1*B1*g21 - 2*A1*B1*g12*bt0 - 4*
      A1*B1*g11*Gsv1 - 2*A1*B1*g11^2 - A1*B1*lfr*bt1 - 6*A1*B1*lfr*Gsv1
      *bt0 - 2*A1*B1*lfr*g11*bt0 + 1/2*A1*B1*lfr^2*bt0^2 + A1*B1*lfr^2*
      Phic20 + 2*A1*B1*lfr^2*Gsv1*Phic10 + 2*A1*B1*lfr^2*g11*Phic10 - 
      A1*B1*lfr^3*F2 - A1*B1*lfr^3*Phic10*bt0 - 2*A1*B1*lfr^3*Gsv1*F1
       - 2*A1*B1*lfr^3*g11*F1 + 3/2*A1*B1*lfr^4*F1*bt0 + 3*A1*B1*lqr*
      bt1 + 2*A1*B1*lqr*gm1 + 12*A1*B1*lqr*Gsv1*bt0 + 4*A1*B1*lqr*Gsv1*
      gm0 + 8*A1*B1*lqr*g11*bt0 + 4*A1*B1*lqr*g11*gm0 + 2*A1*B1*lqr*lfr
      *bt0^2 + 2*A1*B1*lqr*lfr*gm0*bt0 - 2*A1*B1*lqr*lfr*Phic20 - 4*A1*
      B1*lqr*lfr*Gsv1*Phic10 - 4*A1*B1*lqr*lfr*g11*Phic10 + 3*A1*B1*lqr
      *lfr^2*F2 - 2*A1*B1*lqr*lfr^2*Phic10*gm0 + 6*A1*B1*lqr*lfr^2*Gsv1
      *F1 + 6*A1*B1*lqr*lfr^2*g11*F1 - 3*A1*B1*lqr*lfr^3*F1*bt0 + 2*A1*
      B1*lqr*lfr^3*gm0*F1 - 11/2*A1*B1*lqr^2*bt0^2 - 7*A1*B1*lqr^2*gm0*
      bt0 - 2*A1*B1*lqr^2*gm0^2 + A1*B1*lqr^2*Phic20 + 2*A1*B1*lqr^2*
      Gsv1*Phic10 + 2*A1*B1*lqr^2*g11*Phic10 - 3*A1*B1*lqr^2*lfr*F2 + 3
      *A1*B1*lqr^2*lfr*Phic10*bt0 + 4*A1*B1*lqr^2*lfr*Phic10*gm0 - 6*A1
      *B1*lqr^2*lfr*Gsv1*F1 - 6*A1*B1*lqr^2*lfr*g11*F1 - 6*A1*B1*lqr^2*
      lfr^2*gm0*F1 + A1*B1*lqr^3*F2 - 2*A1*B1*lqr^3*Phic10*bt0 - 2*A1*
      B1*lqr^3*Phic10*gm0 + 2*A1*B1*lqr^3*Gsv1*F1 + 2*A1*B1*lqr^3*g11*
      F1 + 3*A1*B1*lqr^3*lfr*F1*bt0 + 6*A1*B1*lqr^3*lfr*gm0*F1 - 3/2*A1
      *B1*lqr^4*F1*bt0 - 2*A1*B1*lqr^4*gm0*F1 - 2*A1*B1*f2*lfr + 2*A1*
      B1*f2*lqr - 4*A1*B1*f1*lfr*Gsv1 - 4*A1*B1*f1*lfr*g11 + 2*A1*B1*f1
      *lfr^2*bt0 + 4*A1*B1*f1*lqr*Gsv1 + 4*A1*B1*f1*lqr*g11 + 2*A1*B1*
      f1*lqr*lfr*bt0 + 4*A1*B1*f1*lqr*lfr*gm0 - 4*A1*B1*f1*lqr^2*bt0 - 
      4*A1*B1*f1*lqr^2*gm0 + 3/2*A1*B1*f1^2*lfr^2 - 3*A1*B1*f1^2*lqr*
      lfr + 3/2*A1*B1*f1^2*lqr^2 - A1*B1*B2*lfr + A1*B1*B2*lqr - A1*
      B1^2*lfr*Gsv1 - A1*B1^2*lfr*g11 + 5/4*A1*B1^2*lfr^2*bt0 - 1/2*A1*
      B1^2*lfr^3*Phic10 + 1/2*A1*B1^2*lfr^4*F1 + A1*B1^2*lqr*Gsv1 + A1*
      B1^2*lqr*g11 - A1*B1^2*lqr*lfr*bt0 + A1*B1^2*lqr*lfr*gm0 + 3/2*A1
      *B1^2*lqr*lfr^2*Phic10 - 2*A1*B1^2*lqr*lfr^3*F1 - 1/4*A1*B1^2*
      lqr^2*bt0 - A1*B1^2*lqr^2*gm0 - 3/2*A1*B1^2*lqr^2*lfr*Phic10 + 3*
      A1*B1^2*lqr^2*lfr^2*F1 + 1/2*A1*B1^2*lqr^3*Phic10 - 2*A1*B1^2*
      lqr^3*lfr*F1 + 1/2*A1*B1^2*lqr^4*F1 + 5/2*A1*B1^2*f1*lfr^2 - 5*A1
      *B1^2*f1*lqr*lfr + 5/2*A1*B1^2*f1*lqr^2 + A1*B1^3*lfr^2 - 2*A1*
      B1^3*lqr*lfr + A1*B1^3*lqr^2 + 48*A1*zeta5*C1*bt0^2 + 96*A1*zeta5
      *f1*C1*bt0 + 36*A1*zeta5*f1^2*C1 + 96*A1*zeta5*B1*C1*bt0 + 72*A1*
      zeta5*B1*f1*C1 + 36*A1*zeta5*B1^2*C1 - 5*A1*zeta3*F2*bt0 - 3*A1*
      zeta3*F1*bt1 + 4*A1*zeta3*Phic32 - 9*A1*zeta3*Phic21*bt0 - 5*A1*
      zeta3*Phic11*bt1 + 5*A1*zeta3*Phic10*bt0^2 - 14*A1*zeta3*Gsv1*F1*
      bt0 + 8*A1*zeta3*Gsv1*Phic22 - 18*A1*zeta3*Gsv1*Phic11*bt0 + 4*A1
      *zeta3*C3 + 8*A1*zeta3*C2*Gsv1 + 4*A1*zeta3*C1*Gsv2 + 8*A1*zeta3*
      C1*Gsv1^2 + 4*A1*zeta3*g21*C1 + 8*A1*zeta3*g12*C1*bt0 - 6*A1*
      zeta3*g11*F1*bt0 + 8*A1*zeta3*g11*Phic22 - 10*A1*zeta3*g11*Phic11
      *bt0 + 8*A1*zeta3*g11*C2 + 16*A1*zeta3*g11*C1*Gsv1 + 8*A1*zeta3*
      g11^2*C1 - 2*A1*zeta3*lfr*F1*bt0^2 - 6*A1*zeta3*lfr*Phic33 + 12*
      A1*zeta3*lfr*Phic22*bt0 - 6*A1*zeta3*lfr*Phic11*bt0^2 + 7*A1*
      zeta3*lfr*C2*bt0 + 4*A1*zeta3*lfr*C1*bt1 + 32*A1*zeta3*lfr*C1*
      Gsv1*bt0 + 8*A1*zeta3*lfr*g11*C1*bt0 - 2*A1*zeta3*lfr^2*C1*bt0^2
       + 11*A1*zeta3*lqr*F1*bt0^2 + 6*A1*zeta3*lqr*gm0*F1*bt0 + 6*A1*
      zeta3*lqr*Phic33 - 24*A1*zeta3*lqr*Phic22*bt0 - 8*A1*zeta3*lqr*
      Phic22*gm0 + 21*A1*zeta3*lqr*Phic11*bt0^2 + 10*A1*zeta3*lqr*
      Phic11*gm0*bt0 - 19*A1*zeta3*lqr*C2*bt0 - 8*A1*zeta3*lqr*C2*gm0
       - 12*A1*zeta3*lqr*C1*bt1 - 8*A1*zeta3*lqr*C1*gm1 - 56*A1*zeta3*
      lqr*C1*Gsv1*bt0 - 16*A1*zeta3*lqr*C1*Gsv1*gm0 - 32*A1*zeta3*lqr*
      g11*C1*bt0 - 16*A1*zeta3*lqr*g11*C1*gm0 - 8*A1*zeta3*lqr*lfr*C1*
      bt0^2 - 8*A1*zeta3*lqr*lfr*C1*gm0*bt0 + 22*A1*zeta3*lqr^2*C1*
      bt0^2 + 28*A1*zeta3*lqr^2*C1*gm0*bt0 + 8*A1*zeta3*lqr^2*C1*gm0^2
       - 4*A1*zeta3*f2*F1 - 4*A1*zeta3*f2*Phic11 + 12*A1*zeta3*f2*lfr*
      C1 - 12*A1*zeta3*f2*lqr*C1 - 4*A1*zeta3*f1*F2 - 4*A1*zeta3*f1*
      Phic21 + 7*A1*zeta3*f1*Phic10*bt0 - 8*A1*zeta3*f1*Gsv1*F1 - 8*A1*
      zeta3*f1*Gsv1*Phic11 - 8*A1*zeta3*f1*g11*F1 - 8*A1*zeta3*f1*g11*
      Phic11 - 11*A1*zeta3*f1*lfr*F1*bt0 + 8*A1*zeta3*f1*lfr*Phic22 - 
      12*A1*zeta3*f1*lfr*Phic11*bt0 + 12*A1*zeta3*f1*lfr*C2 + 24*A1*
      zeta3*f1*lfr*C1*Gsv1 + 24*A1*zeta3*f1*lfr*g11*C1 - 2*A1*zeta3*f1*
      lfr^2*C1*bt0 + 23*A1*zeta3*f1*lqr*F1*bt0 + 8*A1*zeta3*f1*lqr*gm0*
      F1 - 8*A1*zeta3*f1*lqr*Phic22 + 24*A1*zeta3*f1*lqr*Phic11*bt0 + 8
      *A1*zeta3*f1*lqr*Phic11*gm0 - 12*A1*zeta3*f1*lqr*C2 - 24*A1*zeta3
      *f1*lqr*C1*Gsv1 - 24*A1*zeta3*f1*lqr*g11*C1 - 32*A1*zeta3*f1*lqr*
      lfr*C1*bt0 - 24*A1*zeta3*f1*lqr*lfr*C1*gm0 + 34*A1*zeta3*f1*lqr^2
      *C1*bt0 + 24*A1*zeta3*f1*lqr^2*C1*gm0 + 2*A1*zeta3*f1^2*Phic10 - 
      6*A1*zeta3*f1^2*lfr*F1 - 4*A1*zeta3*f1^2*lfr*Phic11 + 4*A1*zeta3*
      f1^2*lfr^2*C1 + 6*A1*zeta3*f1^2*lqr*F1 + 4*A1*zeta3*f1^2*lqr*
      Phic11 - 8*A1*zeta3*f1^2*lqr*lfr*C1 + 4*A1*zeta3*f1^2*lqr^2*C1 - 
      4*A1*zeta3*B2*F1 - 4*A1*zeta3*B2*Phic11 + 8*A1*zeta3*B2*lfr*C1 - 
      8*A1*zeta3*B2*lqr*C1 - 4*A1*zeta3*B1*F2 - 4*A1*zeta3*B1*Phic21 + 
      7*A1*zeta3*B1*Phic10*bt0 - 8*A1*zeta3*B1*Gsv1*F1 - 8*A1*zeta3*B1*
      Gsv1*Phic11 - 8*A1*zeta3*B1*g11*F1 - 8*A1*zeta3*B1*g11*Phic11 - 8
      *A1*zeta3*B1*lfr*F1*bt0 + 4*A1*zeta3*B1*lfr*Phic22 - 7*A1*zeta3*
      B1*lfr*Phic11*bt0 + 8*A1*zeta3*B1*lfr*C2 + 16*A1*zeta3*B1*lfr*C1*
      Gsv1 + 16*A1*zeta3*B1*lfr*g11*C1 - 4*A1*zeta3*B1*lfr^2*C1*bt0 + 
      20*A1*zeta3*B1*lqr*F1*bt0 + 8*A1*zeta3*B1*lqr*gm0*F1 - 4*A1*zeta3
      *B1*lqr*Phic22 + 19*A1*zeta3*B1*lqr*Phic11*bt0 + 8*A1*zeta3*B1*
      lqr*Phic11*gm0 - 8*A1*zeta3*B1*lqr*C2 - 16*A1*zeta3*B1*lqr*C1*
      Gsv1 - 16*A1*zeta3*B1*lqr*g11*C1 - 16*A1*zeta3*B1*lqr*lfr*C1*bt0
       - 16*A1*zeta3*B1*lqr*lfr*C1*gm0 + 20*A1*zeta3*B1*lqr^2*C1*bt0 + 
      16*A1*zeta3*B1*lqr^2*C1*gm0 + 4*A1*zeta3*B1*f1*Phic10 - 8*A1*
      zeta3*B1*f1*lfr*F1 - 4*A1*zeta3*B1*f1*lfr*Phic11 - 4*A1*zeta3*B1*
      f1*lfr^2*C1 + 8*A1*zeta3*B1*f1*lqr*F1 + 4*A1*zeta3*B1*f1*lqr*
      Phic11 + 8*A1*zeta3*B1*f1*lqr*lfr*C1 - 4*A1*zeta3*B1*f1*lqr^2*C1
       + 2*A1*zeta3*B1^2*Phic10 - 2*A1*zeta3*B1^2*lfr*F1 - 6*A1*zeta3*
      B1^2*lfr^2*C1 + 2*A1*zeta3*B1^2*lqr*F1 + 12*A1*zeta3*B1^2*lqr*lfr
      *C1 - 6*A1*zeta3*B1^2*lqr^2*C1 - A1*zeta2*F3 - A1*zeta2*Phic31 + 
      2*A1*zeta2*Phic20*bt0 + A1*zeta2*Phic10*bt1 - A1*zeta2*Gsv2*F1 - 
      A1*zeta2*Gsv2*Phic11 - 2*A1*zeta2*Gsv1*F2 - 2*A1*zeta2*Gsv1*
      Phic21 + 4*A1*zeta2*Gsv1*Phic10*bt0 - 2*A1*zeta2*Gsv1^2*F1 - 2*A1
      *zeta2*Gsv1^2*Phic11 - A1*zeta2*g21*F1 - A1*zeta2*g21*Phic11 - 2*
      A1*zeta2*g12*F1*bt0 - 2*A1*zeta2*g12*Phic11*bt0 - 2*A1*zeta2*g11*
      F2 - 2*A1*zeta2*g11*Phic21 + 2*A1*zeta2*g11*Phic10*bt0 - 4*A1*
      zeta2*g11*Gsv1*F1 - 4*A1*zeta2*g11*Gsv1*Phic11 - 2*A1*zeta2*g11^2
      *F1 - 2*A1*zeta2*g11^2*Phic11 - 2*A1*zeta2*lfr*F2*bt0 - A1*zeta2*
      lfr*F1*bt1 + 2*A1*zeta2*lfr*Phic32 - 4*A1*zeta2*lfr*Phic21*bt0 - 
      2*A1*zeta2*lfr*Phic11*bt1 + 2*A1*zeta2*lfr*Phic10*bt0^2 - 10*A1*
      zeta2*lfr*Gsv1*F1*bt0 + 4*A1*zeta2*lfr*Gsv1*Phic22 - 10*A1*zeta2*
      lfr*Gsv1*Phic11*bt0 + 3*A1*zeta2*lfr*C3 + 6*A1*zeta2*lfr*C2*Gsv1
       + 3*A1*zeta2*lfr*C1*Gsv2 + 6*A1*zeta2*lfr*C1*Gsv1^2 + 3*A1*zeta2
      *lfr*g21*C1 + 6*A1*zeta2*lfr*g12*C1*bt0 - 2*A1*zeta2*lfr*g11*F1*
      bt0 + 4*A1*zeta2*lfr*g11*Phic22 - 4*A1*zeta2*lfr*g11*Phic11*bt0
       + 6*A1*zeta2*lfr*g11*C2 + 12*A1*zeta2*lfr*g11*C1*Gsv1 + 6*A1*
      zeta2*lfr*g11^2*C1 + 1/2*A1*zeta2*lfr^2*F1*bt0^2 - A1*zeta2*lfr^2
      *Phic22*bt0 + A1*zeta2*lfr^2*Phic11*bt0^2 - 2*A1*zeta2*lfr^2*C2*
      bt0 - 3/2*A1*zeta2*lfr^2*C1*bt1 + 3*A1*zeta2*lfr^2*C1*Gsv1*bt0 - 
      3*A1*zeta2*lfr^2*g11*C1*bt0 + A1*zeta2*lfr^3*C1*bt0^2 + 5*A1*
      zeta2*lqr*F2*bt0 + 3*A1*zeta2*lqr*F1*bt1 + 2*A1*zeta2*lqr*gm1*F1
       + 2*A1*zeta2*lqr*gm0*F2 - 2*A1*zeta2*lqr*Phic32 + 7*A1*zeta2*lqr
      *Phic21*bt0 + 2*A1*zeta2*lqr*Phic21*gm0 + 4*A1*zeta2*lqr*Phic11*
      bt1 + 2*A1*zeta2*lqr*Phic11*gm1 - 5*A1*zeta2*lqr*Phic10*bt0^2 - 2
      *A1*zeta2*lqr*Phic10*gm0*bt0 + 16*A1*zeta2*lqr*Gsv1*F1*bt0 + 4*A1
      *zeta2*lqr*Gsv1*gm0*F1 - 4*A1*zeta2*lqr*Gsv1*Phic22 + 16*A1*zeta2
      *lqr*Gsv1*Phic11*bt0 + 4*A1*zeta2*lqr*Gsv1*Phic11*gm0 - 3*A1*
      zeta2*lqr*C3 - 6*A1*zeta2*lqr*C2*Gsv1 - 3*A1*zeta2*lqr*C1*Gsv2 - 
      6*A1*zeta2*lqr*C1*Gsv1^2 - 3*A1*zeta2*lqr*g21*C1 - 6*A1*zeta2*lqr
      *g12*C1*bt0 + 8*A1*zeta2*lqr*g11*F1*bt0 + 4*A1*zeta2*lqr*g11*gm0*
      F1 - 4*A1*zeta2*lqr*g11*Phic22 + 10*A1*zeta2*lqr*g11*Phic11*bt0
       + 4*A1*zeta2*lqr*g11*Phic11*gm0 - 6*A1*zeta2*lqr*g11*C2 - 12*A1*
      zeta2*lqr*g11*C1*Gsv1 - 6*A1*zeta2*lqr*g11^2*C1 + 2*A1*zeta2*lqr*
      lfr*F1*bt0^2 + 2*A1*zeta2*lqr*lfr*gm0*F1*bt0 - 4*A1*zeta2*lqr*lfr
      *Phic22*bt0 - 4*A1*zeta2*lqr*lfr*Phic22*gm0 + 4*A1*zeta2*lqr*lfr*
      Phic11*bt0^2 + 4*A1*zeta2*lqr*lfr*Phic11*gm0*bt0 - 5*A1*zeta2*lqr
      *lfr*C2*bt0 - 6*A1*zeta2*lqr*lfr*C2*gm0 - 3*A1*zeta2*lqr*lfr*C1*
      bt1 - 6*A1*zeta2*lqr*lfr*C1*gm1 - 24*A1*zeta2*lqr*lfr*C1*Gsv1*bt0
       - 12*A1*zeta2*lqr*lfr*C1*Gsv1*gm0 - 12*A1*zeta2*lqr*lfr*g11*C1*
      bt0 - 12*A1*zeta2*lqr*lfr*g11*C1*gm0 + 3/2*A1*zeta2*lqr*lfr^2*C1*
      bt0^2 + 3*A1*zeta2*lqr*lfr^2*C1*gm0*bt0 - 11/2*A1*zeta2*lqr^2*F1*
      bt0^2 - 7*A1*zeta2*lqr^2*gm0*F1*bt0 - 2*A1*zeta2*lqr^2*gm0^2*F1
       + 5*A1*zeta2*lqr^2*Phic22*bt0 + 4*A1*zeta2*lqr^2*Phic22*gm0 - 8*
      A1*zeta2*lqr^2*Phic11*bt0^2 - 9*A1*zeta2*lqr^2*Phic11*gm0*bt0 - 2
      *A1*zeta2*lqr^2*Phic11*gm0^2 + 7*A1*zeta2*lqr^2*C2*bt0 + 6*A1*
      zeta2*lqr^2*C2*gm0 + 9/2*A1*zeta2*lqr^2*C1*bt1 + 6*A1*zeta2*lqr^2
      *C1*gm1 + 21*A1*zeta2*lqr^2*C1*Gsv1*bt0 + 12*A1*zeta2*lqr^2*C1*
      Gsv1*gm0 + 15*A1*zeta2*lqr^2*g11*C1*bt0 + 12*A1*zeta2*lqr^2*g11*
      C1*gm0 + 3*A1*zeta2*lqr^2*lfr*C1*bt0^2 + 9*A1*zeta2*lqr^2*lfr*C1*
      gm0*bt0 + 6*A1*zeta2*lqr^2*lfr*C1*gm0^2 - 11/2*A1*zeta2*lqr^3*C1*
      bt0^2 - 12*A1*zeta2*lqr^3*C1*gm0*bt0 - 6*A1*zeta2*lqr^3*C1*gm0^2
       + A1*zeta2*f2*Phic10 - 4*A1*zeta2*f2*lfr*F1 - 3*A1*zeta2*f2*lfr*
      Phic11 + 3*A1*zeta2*f2*lfr^2*C1 + 4*A1*zeta2*f2*lqr*F1 + 3*A1*
      zeta2*f2*lqr*Phic11 - 6*A1*zeta2*f2*lqr*lfr*C1 + 3*A1*zeta2*f2*
      lqr^2*C1 + 3*A1*zeta2*f1*bt0^2 + A1*zeta2*f1*Phic20 + 2*A1*zeta2*
      f1*Gsv1*Phic10 + 2*A1*zeta2*f1*g11*Phic10 - 4*A1*zeta2*f1*lfr*F2
       - 3*A1*zeta2*f1*lfr*Phic21 + 4*A1*zeta2*f1*lfr*Phic10*bt0 - 8*A1
      *zeta2*f1*lfr*Gsv1*F1 - 6*A1*zeta2*f1*lfr*Gsv1*Phic11 - 8*A1*
      zeta2*f1*lfr*g11*F1 - 6*A1*zeta2*f1*lfr*g11*Phic11 + A1*zeta2*f1*
      lfr^2*F1*bt0 + 3/2*A1*zeta2*f1*lfr^2*Phic11*bt0 + 3*A1*zeta2*f1*
      lfr^2*C2 + 6*A1*zeta2*f1*lfr^2*C1*Gsv1 + 6*A1*zeta2*f1*lfr^2*g11*
      C1 - 3*A1*zeta2*f1*lfr^3*C1*bt0 + 4*A1*zeta2*f1*lqr*F2 + 3*A1*
      zeta2*f1*lqr*Phic21 - 7*A1*zeta2*f1*lqr*Phic10*bt0 - 2*A1*zeta2*
      f1*lqr*Phic10*gm0 + 8*A1*zeta2*f1*lqr*Gsv1*F1 + 6*A1*zeta2*f1*lqr
      *Gsv1*Phic11 + 8*A1*zeta2*f1*lqr*g11*F1 + 6*A1*zeta2*f1*lqr*g11*
      Phic11 + 10*A1*zeta2*f1*lqr*lfr*F1*bt0 + 8*A1*zeta2*f1*lqr*lfr*
      gm0*F1 + 6*A1*zeta2*f1*lqr*lfr*Phic11*bt0 + 6*A1*zeta2*f1*lqr*lfr
      *Phic11*gm0 - 6*A1*zeta2*f1*lqr*lfr*C2 - 12*A1*zeta2*f1*lqr*lfr*
      C1*Gsv1 - 12*A1*zeta2*f1*lqr*lfr*g11*C1 - 6*A1*zeta2*f1*lqr*lfr^2
      *C1*gm0 - 11*A1*zeta2*f1*lqr^2*F1*bt0 - 8*A1*zeta2*f1*lqr^2*gm0*
      F1 - 15/2*A1*zeta2*f1*lqr^2*Phic11*bt0 - 6*A1*zeta2*f1*lqr^2*
      Phic11*gm0 + 3*A1*zeta2*f1*lqr^2*C2 + 6*A1*zeta2*f1*lqr^2*C1*Gsv1
       + 6*A1*zeta2*f1*lqr^2*g11*C1 + 9*A1*zeta2*f1*lqr^2*lfr*C1*bt0 + 
      12*A1*zeta2*f1*lqr^2*lfr*C1*gm0 - 6*A1*zeta2*f1*lqr^3*C1*bt0 - 6*
      A1*zeta2*f1*lqr^3*C1*gm0 + 6*A1*zeta2*f1^2*bt0 + 3/2*A1*zeta2*
      f1^2*lfr*Phic10 - 3/2*A1*zeta2*f1^2*lfr^2*F1 - 3/2*A1*zeta2*f1^2*
      lqr*Phic10 + 3*A1*zeta2*f1^2*lqr*lfr*F1 - 3/2*A1*zeta2*f1^2*lqr^2
      *F1 + 2*A1*zeta2*f1^3 + A1*zeta2*B2*Phic10 - 3*A1*zeta2*B2*lfr*F1
       - 2*A1*zeta2*B2*lfr*Phic11 + 3*A1*zeta2*B2*lqr*F1 + 2*A1*zeta2*
      B2*lqr*Phic11 + 3*A1*zeta2*B1*bt0^2 + A1*zeta2*B1*Phic20 + 2*A1*
      zeta2*B1*Gsv1*Phic10 + 2*A1*zeta2*B1*g11*Phic10 - 3*A1*zeta2*B1*
      lfr*F2 - 2*A1*zeta2*B1*lfr*Phic21 + 3*A1*zeta2*B1*lfr*Phic10*bt0
       - 6*A1*zeta2*B1*lfr*Gsv1*F1 - 4*A1*zeta2*B1*lfr*Gsv1*Phic11 - 6*
      A1*zeta2*B1*lfr*g11*F1 - 4*A1*zeta2*B1*lfr*g11*Phic11 + 3/2*A1*
      zeta2*B1*lfr^2*F1*bt0 - 2*A1*zeta2*B1*lfr^2*Phic22 + 3*A1*zeta2*
      B1*lfr^2*Phic11*bt0 + 3*A1*zeta2*B1*lqr*F2 + 2*A1*zeta2*B1*lqr*
      Phic21 - 6*A1*zeta2*B1*lqr*Phic10*bt0 - 2*A1*zeta2*B1*lqr*Phic10*
      gm0 + 6*A1*zeta2*B1*lqr*Gsv1*F1 + 4*A1*zeta2*B1*lqr*Gsv1*Phic11
       + 6*A1*zeta2*B1*lqr*g11*F1 + 4*A1*zeta2*B1*lqr*g11*Phic11 + 6*A1
      *zeta2*B1*lqr*lfr*F1*bt0 + 6*A1*zeta2*B1*lqr*lfr*gm0*F1 + 4*A1*
      zeta2*B1*lqr*lfr*Phic22 + 4*A1*zeta2*B1*lqr*lfr*Phic11*gm0 - 15/2
      *A1*zeta2*B1*lqr^2*F1*bt0 - 6*A1*zeta2*B1*lqr^2*gm0*F1 - 2*A1*
      zeta2*B1*lqr^2*Phic22 - 3*A1*zeta2*B1*lqr^2*Phic11*bt0 - 4*A1*
      zeta2*B1*lqr^2*Phic11*gm0 + 12*A1*zeta2*B1*f1*bt0 + 2*A1*zeta2*B1
      *f1*lfr*Phic10 + A1*zeta2*B1*f1*lfr^2*F1 + 3*A1*zeta2*B1*f1*lfr^2
      *Phic11 - 3*A1*zeta2*B1*f1*lfr^3*C1 - 2*A1*zeta2*B1*f1*lqr*Phic10
       - 2*A1*zeta2*B1*f1*lqr*lfr*F1 - 6*A1*zeta2*B1*f1*lqr*lfr*Phic11
       + 9*A1*zeta2*B1*f1*lqr*lfr^2*C1 + A1*zeta2*B1*f1*lqr^2*F1 + 3*A1
      *zeta2*B1*f1*lqr^2*Phic11 - 9*A1*zeta2*B1*f1*lqr^2*lfr*C1 + 3*A1*
      zeta2*B1*f1*lqr^3*C1 + 6*A1*zeta2*B1*f1^2 + 6*A1*zeta2*B1^2*bt0
       + 1/2*A1*zeta2*B1^2*lfr*Phic10 + 2*A1*zeta2*B1^2*lfr^2*F1 + 5/2*
      A1*zeta2*B1^2*lfr^2*Phic11 - 3/2*A1*zeta2*B1^2*lfr^3*C1 - 1/2*A1*
      zeta2*B1^2*lqr*Phic10 - 4*A1*zeta2*B1^2*lqr*lfr*F1 - 5*A1*zeta2*
      B1^2*lqr*lfr*Phic11 + 9/2*A1*zeta2*B1^2*lqr*lfr^2*C1 + 2*A1*zeta2
      *B1^2*lqr^2*F1 + 5/2*A1*zeta2*B1^2*lqr^2*Phic11 - 9/2*A1*zeta2*
      B1^2*lqr^2*lfr*C1 + 3/2*A1*zeta2*B1^2*lqr^3*C1 + 6*A1*zeta2*B1^2*
      f1 + 2*A1*zeta2*B1^3 - 18*A1*zeta2*zeta3*C1*bt0^2 - 59*A1*zeta2*
      zeta3*f1*C1*bt0 - 26*A1*zeta2*zeta3*f1^2*C1 - 59*A1*zeta2*zeta3*
      B1*C1*bt0 - 52*A1*zeta2*zeta3*B1*f1*C1 - 26*A1*zeta2*zeta3*B1^2*
      C1 - 23/10*A1*zeta2^2*F1*bt0^2 - 3*A1*zeta2^2*Phic33 + 7*A1*
      zeta2^2*Phic22*bt0 - 24/5*A1*zeta2^2*Phic11*bt0^2 + 4*A1*zeta2^2*
      C2*bt0 + 5/2*A1*zeta2^2*C1*bt1 + 7*A1*zeta2^2*C1*Gsv1*bt0 + 5*A1*
      zeta2^2*g11*C1*bt0 + 4*A1*zeta2^2*lfr*C1*bt0^2 - 23/2*A1*zeta2^2*
      lqr*C1*bt0^2 - 5*A1*zeta2^2*lqr*C1*gm0*bt0 + A1*zeta2^2*f2*C1 - 2
      *A1*zeta2^2*f1*F1*bt0 + A1*zeta2^2*f1*Phic22 - 5/2*A1*zeta2^2*f1*
      Phic11*bt0 + A1*zeta2^2*f1*C2 + 2*A1*zeta2^2*f1*C1*Gsv1 + 2*A1*
      zeta2^2*f1*g11*C1 + 11/2*A1*zeta2^2*f1*lfr*C1*bt0 - 17/2*A1*
      zeta2^2*f1*lqr*C1*bt0 - 2*A1*zeta2^2*f1*lqr*C1*gm0 + A1*zeta2^2*
      B2*C1 - 2*A1*zeta2^2*B1*F1*bt0 + A1*zeta2^2*B1*Phic22 - 5/2*A1*
      zeta2^2*B1*Phic11*bt0 + A1*zeta2^2*B1*C2 + 2*A1*zeta2^2*B1*C1*
      Gsv1 + 2*A1*zeta2^2*B1*g11*C1 + 3*A1*zeta2^2*B1*lfr*C1*bt0 - 6*A1
      *zeta2^2*B1*lqr*C1*bt0 - 2*A1*zeta2^2*B1*lqr*C1*gm0 - A1*zeta2^2*
      B1*f1*lfr*C1 + A1*zeta2^2*B1*f1*lqr*C1 - A1*zeta2^2*B1^2*lfr*C1
       + A1*zeta2^2*B1^2*lqr*C1 - 2*A1*A3*lfr + 2*A1*A3*lqr - 4*A1*A2*
      lfr*Gsv1 - 4*A1*A2*lfr*g11 + 3/2*A1*A2*lfr^2*bt0 + 4*A1*A2*lqr*
      Gsv1 + 4*A1*A2*lqr*g11 + 3*A1*A2*lqr*lfr*bt0 + 4*A1*A2*lqr*lfr*
      gm0 - 9/2*A1*A2*lqr^2*bt0 - 4*A1*A2*lqr^2*gm0 - 3*A1*A2*f1*lfr^2
       + 6*A1*A2*f1*lqr*lfr - 3*A1*A2*f1*lqr^2 - A1*A2*B1*lfr^2 + 2*A1*
      A2*B1*lqr*lfr - A1*A2*B1*lqr^2 + 36*A1*A2*zeta5*C1 + 2*A1*A2*
      zeta3*Phic10 - 10*A1*A2*zeta3*lfr*F1 - 8*A1*A2*zeta3*lfr*Phic11
       + 16*A1*A2*zeta3*lfr^2*C1 + 10*A1*A2*zeta3*lqr*F1 + 8*A1*A2*
      zeta3*lqr*Phic11 - 32*A1*A2*zeta3*lqr*lfr*C1 + 16*A1*A2*zeta3*
      lqr^2*C1 + 3*A1*A2*zeta2*bt0 + 2*A1*A2*zeta2*lfr*Phic10 - 5*A1*A2
      *zeta2*lfr^2*F1 - 3*A1*A2*zeta2*lfr^2*Phic11 + 3*A1*A2*zeta2*
      lfr^3*C1 - 2*A1*A2*zeta2*lqr*Phic10 + 10*A1*A2*zeta2*lqr*lfr*F1
       + 6*A1*A2*zeta2*lqr*lfr*Phic11 - 9*A1*A2*zeta2*lqr*lfr^2*C1 - 5*
      A1*A2*zeta2*lqr^2*F1 - 3*A1*A2*zeta2*lqr^2*Phic11 + 9*A1*A2*zeta2
      *lqr^2*lfr*C1 - 3*A1*A2*zeta2*lqr^3*C1 + 5*A1*A2*zeta2*f1 + 5*A1*
      A2*zeta2*B1 - 24*A1*A2*zeta2*zeta3*C1 - 1/2*A1*A2*zeta2^2*F1 - 1/
      2*A1*A2*zeta2^2*Phic11 + 5/2*A1*A2*zeta2^2*lfr*C1 - 5/2*A1*A2*
      zeta2^2*lqr*C1 - A1^2*lfr*Gsv2 - 2*A1^2*lfr*Gsv1^2 - A1^2*lfr*g21
       - 2*A1^2*lfr*g12*bt0 - 4*A1^2*lfr*g11*Gsv1 - 2*A1^2*lfr*g11^2 + 
      1/2*A1^2*lfr^2*bt1 - 2*A1^2*lfr^2*Gsv1*bt0 + A1^2*lfr^2*g11*bt0
       - 1/3*A1^2*lfr^3*bt0^2 + A1^2*lqr*Gsv2 + 2*A1^2*lqr*Gsv1^2 + 
      A1^2*lqr*g21 + 2*A1^2*lqr*g12*bt0 + 4*A1^2*lqr*g11*Gsv1 + 2*A1^2*
      lqr*g11^2 + A1^2*lqr*lfr*bt1 + 2*A1^2*lqr*lfr*gm1 + 10*A1^2*lqr*
      lfr*Gsv1*bt0 + 4*A1^2*lqr*lfr*Gsv1*gm0 + 4*A1^2*lqr*lfr*g11*bt0
       + 4*A1^2*lqr*lfr*g11*gm0 - 1/2*A1^2*lqr*lfr^2*bt0^2 - A1^2*lqr*
      lfr^2*gm0*bt0 - 3/2*A1^2*lqr^2*bt1 - 2*A1^2*lqr^2*gm1 - 8*A1^2*
      lqr^2*Gsv1*bt0 - 4*A1^2*lqr^2*Gsv1*gm0 - 5*A1^2*lqr^2*g11*bt0 - 4
      *A1^2*lqr^2*g11*gm0 - A1^2*lqr^2*lfr*bt0^2 - 3*A1^2*lqr^2*lfr*gm0
      *bt0 - 2*A1^2*lqr^2*lfr*gm0^2 + 11/6*A1^2*lqr^3*bt0^2 + 4*A1^2*
      lqr^3*gm0*bt0 + 2*A1^2*lqr^3*gm0^2 - 3/2*A1^2*f2*lfr^2 + 3*A1^2*
      f2*lqr*lfr - 3/2*A1^2*f2*lqr^2 - 3*A1^2*f1*lfr^2*Gsv1 - 3*A1^2*f1
      *lfr^2*g11 + 3/2*A1^2*f1*lfr^3*bt0 + 6*A1^2*f1*lqr*lfr*Gsv1 + 6*
      A1^2*f1*lqr*lfr*g11 + 3*A1^2*f1*lqr*lfr^2*gm0 - 3*A1^2*f1*lqr^2*
      Gsv1 - 3*A1^2*f1*lqr^2*g11 - 9/2*A1^2*f1*lqr^2*lfr*bt0 - 6*A1^2*
      f1*lqr^2*lfr*gm0 + 3*A1^2*f1*lqr^3*bt0 + 3*A1^2*f1*lqr^3*gm0 - 1/
      2*A1^2*B2*lfr^2 + A1^2*B2*lqr*lfr - 1/2*A1^2*B2*lqr^2 - A1^2*B1*
      lfr^2*Gsv1 - A1^2*B1*lfr^2*g11 + 1/2*A1^2*B1*lfr^3*bt0 + 2*A1^2*
      B1*lqr*lfr*Gsv1 + 2*A1^2*B1*lqr*lfr*g11 + A1^2*B1*lqr*lfr^2*gm0
       - A1^2*B1*lqr^2*Gsv1 - A1^2*B1*lqr^2*g11 - 3/2*A1^2*B1*lqr^2*lfr
      *bt0 - 2*A1^2*B1*lqr^2*lfr*gm0 + A1^2*B1*lqr^3*bt0 + A1^2*B1*
      lqr^3*gm0 + 3/2*A1^2*B1*f1*lfr^3 - 9/2*A1^2*B1*f1*lqr*lfr^2 + 9/2
      *A1^2*B1*f1*lqr^2*lfr - 3/2*A1^2*B1*f1*lqr^3 + A1^2*B1^2*lfr^3 - 
      3*A1^2*B1^2*lqr*lfr^2 + 3*A1^2*B1^2*lqr^2*lfr - A1^2*B1^2*lqr^3
       - 21*A1^2*zeta5*F1*bt0 + 18*A1^2*zeta5*Phic22 - 30*A1^2*zeta5*
      Phic11*bt0 + 18*A1^2*zeta5*C2 + 36*A1^2*zeta5*C1*Gsv1 + 36*A1^2*
      zeta5*g11*C1 + 72*A1^2*zeta5*lfr*C1*bt0 - 126*A1^2*zeta5*lqr*C1*
      bt0 - 36*A1^2*zeta5*lqr*C1*gm0 - 18*A1^2*zeta5*f1*F1 - 18*A1^2*
      zeta5*f1*Phic11 + 90*A1^2*zeta5*f1*lfr*C1 - 90*A1^2*zeta5*f1*lqr*
      C1 - 18*A1^2*zeta5*B1*F1 - 18*A1^2*zeta5*B1*Phic11 + 72*A1^2*
      zeta5*B1*lfr*C1 - 72*A1^2*zeta5*B1*lqr*C1 + 3*A1^2*zeta3*bt0^2 + 
      A1^2*zeta3*Phic20 + 2*A1^2*zeta3*Gsv1*Phic10 + 2*A1^2*zeta3*g11*
      Phic10 - 5*A1^2*zeta3*lfr*F2 - 4*A1^2*zeta3*lfr*Phic21 + 5*A1^2*
      zeta3*lfr*Phic10*bt0 - 10*A1^2*zeta3*lfr*Gsv1*F1 - 8*A1^2*zeta3*
      lfr*Gsv1*Phic11 - 10*A1^2*zeta3*lfr*g11*F1 - 8*A1^2*zeta3*lfr*g11
      *Phic11 - 1/2*A1^2*zeta3*lfr^2*F1*bt0 + 4*A1^2*zeta3*lfr^2*Phic22
       - 2*A1^2*zeta3*lfr^2*Phic11*bt0 + 8*A1^2*zeta3*lfr^2*C2 + 16*
      A1^2*zeta3*lfr^2*C1*Gsv1 + 16*A1^2*zeta3*lfr^2*g11*C1 - 8*A1^2*
      zeta3*lfr^3*C1*bt0 + 5*A1^2*zeta3*lqr*F2 + 4*A1^2*zeta3*lqr*
      Phic21 - 8*A1^2*zeta3*lqr*Phic10*bt0 - 2*A1^2*zeta3*lqr*Phic10*
      gm0 + 10*A1^2*zeta3*lqr*Gsv1*F1 + 8*A1^2*zeta3*lqr*Gsv1*Phic11 + 
      10*A1^2*zeta3*lqr*g11*F1 + 8*A1^2*zeta3*lqr*g11*Phic11 + 16*A1^2*
      zeta3*lqr*lfr*F1*bt0 + 10*A1^2*zeta3*lqr*lfr*gm0*F1 - 8*A1^2*
      zeta3*lqr*lfr*Phic22 + 16*A1^2*zeta3*lqr*lfr*Phic11*bt0 + 8*A1^2*
      zeta3*lqr*lfr*Phic11*gm0 - 16*A1^2*zeta3*lqr*lfr*C2 - 32*A1^2*
      zeta3*lqr*lfr*C1*Gsv1 - 32*A1^2*zeta3*lqr*lfr*g11*C1 - 16*A1^2*
      zeta3*lqr*lfr^2*C1*gm0 - 31/2*A1^2*zeta3*lqr^2*F1*bt0 - 10*A1^2*
      zeta3*lqr^2*gm0*F1 + 4*A1^2*zeta3*lqr^2*Phic22 - 14*A1^2*zeta3*
      lqr^2*Phic11*bt0 - 8*A1^2*zeta3*lqr^2*Phic11*gm0 + 8*A1^2*zeta3*
      lqr^2*C2 + 16*A1^2*zeta3*lqr^2*C1*Gsv1 + 16*A1^2*zeta3*lqr^2*g11*
      C1 + 24*A1^2*zeta3*lqr^2*lfr*C1*bt0 + 32*A1^2*zeta3*lqr^2*lfr*C1*
      gm0 - 16*A1^2*zeta3*lqr^3*C1*bt0 - 16*A1^2*zeta3*lqr^3*C1*gm0 + 
      13*A1^2*zeta3*f1*bt0 + 4*A1^2*zeta3*f1*lfr*Phic10 - 8*A1^2*zeta3*
      f1*lfr^2*F1 - 4*A1^2*zeta3*f1*lfr^2*Phic11 + 4*A1^2*zeta3*f1*
      lfr^3*C1 - 4*A1^2*zeta3*f1*lqr*Phic10 + 16*A1^2*zeta3*f1*lqr*lfr*
      F1 + 8*A1^2*zeta3*f1*lqr*lfr*Phic11 - 12*A1^2*zeta3*f1*lqr*lfr^2*
      C1 - 8*A1^2*zeta3*f1*lqr^2*F1 - 4*A1^2*zeta3*f1*lqr^2*Phic11 + 12
      *A1^2*zeta3*f1*lqr^2*lfr*C1 - 4*A1^2*zeta3*f1*lqr^3*C1 + 13/2*
      A1^2*zeta3*f1^2 + 13*A1^2*zeta3*B1*bt0 + 3*A1^2*zeta3*B1*lfr*
      Phic10 - 3*A1^2*zeta3*B1*lfr^2*F1 - 4*A1^2*zeta3*B1*lfr^3*C1 - 3*
      A1^2*zeta3*B1*lqr*Phic10 + 6*A1^2*zeta3*B1*lqr*lfr*F1 + 12*A1^2*
      zeta3*B1*lqr*lfr^2*C1 - 3*A1^2*zeta3*B1*lqr^2*F1 - 12*A1^2*zeta3*
      B1*lqr^2*lfr*C1 + 4*A1^2*zeta3*B1*lqr^3*C1 + 13*A1^2*zeta3*B1*f1
       + 13/2*A1^2*zeta3*B1^2 - 77/2*A1^2*zeta3^2*C1*bt0 - 35*A1^2*
      zeta3^2*f1*C1 - 35*A1^2*zeta3^2*B1*C1 + A1^2*zeta2*bt1 + 7*A1^2*
      zeta2*Gsv1*bt0 + 2*A1^2*zeta2*g11*bt0 + A1^2*zeta2*lfr*Phic20 + 2
      *A1^2*zeta2*lfr*Gsv1*Phic10 + 2*A1^2*zeta2*lfr*g11*Phic10 - 5/2*
      A1^2*zeta2*lfr^2*F2 - 3/2*A1^2*zeta2*lfr^2*Phic21 + A1^2*zeta2*
      lfr^2*Phic10*bt0 - 5*A1^2*zeta2*lfr^2*Gsv1*F1 - 3*A1^2*zeta2*
      lfr^2*Gsv1*Phic11 - 5*A1^2*zeta2*lfr^2*g11*F1 - 3*A1^2*zeta2*
      lfr^2*g11*Phic11 + 5/2*A1^2*zeta2*lfr^3*F1*bt0 + 3/2*A1^2*zeta2*
      lfr^3*Phic11*bt0 + 3/2*A1^2*zeta2*lfr^3*C2 + 3*A1^2*zeta2*lfr^3*
      C1*Gsv1 + 3*A1^2*zeta2*lfr^3*g11*C1 - 9/4*A1^2*zeta2*lfr^4*C1*bt0
       - 3*A1^2*zeta2*lqr*bt0^2 - 2*A1^2*zeta2*lqr*gm0*bt0 - A1^2*zeta2
      *lqr*Phic20 - 2*A1^2*zeta2*lqr*Gsv1*Phic10 - 2*A1^2*zeta2*lqr*g11
      *Phic10 + 5*A1^2*zeta2*lqr*lfr*F2 + 3*A1^2*zeta2*lqr*lfr*Phic21
       - 5*A1^2*zeta2*lqr*lfr*Phic10*bt0 - 2*A1^2*zeta2*lqr*lfr*Phic10*
      gm0 + 10*A1^2*zeta2*lqr*lfr*Gsv1*F1 + 6*A1^2*zeta2*lqr*lfr*Gsv1*
      Phic11 + 10*A1^2*zeta2*lqr*lfr*g11*F1 + 6*A1^2*zeta2*lqr*lfr*g11*
      Phic11 + 5*A1^2*zeta2*lqr*lfr^2*gm0*F1 + 3*A1^2*zeta2*lqr*lfr^2*
      Phic11*gm0 - 9/2*A1^2*zeta2*lqr*lfr^2*C2 - 9*A1^2*zeta2*lqr*lfr^2
      *C1*Gsv1 - 9*A1^2*zeta2*lqr*lfr^2*g11*C1 + 9/2*A1^2*zeta2*lqr*
      lfr^3*C1*bt0 - 3*A1^2*zeta2*lqr*lfr^3*C1*gm0 - 5/2*A1^2*zeta2*
      lqr^2*F2 - 3/2*A1^2*zeta2*lqr^2*Phic21 + 4*A1^2*zeta2*lqr^2*
      Phic10*bt0 + 2*A1^2*zeta2*lqr^2*Phic10*gm0 - 5*A1^2*zeta2*lqr^2*
      Gsv1*F1 - 3*A1^2*zeta2*lqr^2*Gsv1*Phic11 - 5*A1^2*zeta2*lqr^2*g11
      *F1 - 3*A1^2*zeta2*lqr^2*g11*Phic11 - 15/2*A1^2*zeta2*lqr^2*lfr*
      F1*bt0 - 10*A1^2*zeta2*lqr^2*lfr*gm0*F1 - 9/2*A1^2*zeta2*lqr^2*
      lfr*Phic11*bt0 - 6*A1^2*zeta2*lqr^2*lfr*Phic11*gm0 + 9/2*A1^2*
      zeta2*lqr^2*lfr*C2 + 9*A1^2*zeta2*lqr^2*lfr*C1*Gsv1 + 9*A1^2*
      zeta2*lqr^2*lfr*g11*C1 + 9*A1^2*zeta2*lqr^2*lfr^2*C1*gm0 + 5*A1^2
      *zeta2*lqr^3*F1*bt0 + 5*A1^2*zeta2*lqr^3*gm0*F1 + 3*A1^2*zeta2*
      lqr^3*Phic11*bt0 + 3*A1^2*zeta2*lqr^3*Phic11*gm0 - 3/2*A1^2*zeta2
      *lqr^3*C2 - 3*A1^2*zeta2*lqr^3*C1*Gsv1 - 3*A1^2*zeta2*lqr^3*g11*
      C1 - 9/2*A1^2*zeta2*lqr^3*lfr*C1*bt0 - 9*A1^2*zeta2*lqr^3*lfr*C1*
      gm0 + 9/4*A1^2*zeta2*lqr^4*C1*bt0 + 3*A1^2*zeta2*lqr^4*C1*gm0 + 5/
      2*A1^2*zeta2*f2 + 5*A1^2*zeta2*f1*Gsv1 + 5*A1^2*zeta2*f1*g11 + 7*
      A1^2*zeta2*f1*lfr*bt0 + 3/2*A1^2*zeta2*f1*lfr^2*Phic10 - 3/2*A1^2
      *zeta2*f1*lfr^3*F1 - 29/2*A1^2*zeta2*f1*lqr*bt0 - 5*A1^2*zeta2*f1
      *lqr*gm0 - 3*A1^2*zeta2*f1*lqr*lfr*Phic10 + 9/2*A1^2*zeta2*f1*lqr
      *lfr^2*F1 + 3/2*A1^2*zeta2*f1*lqr^2*Phic10 - 9/2*A1^2*zeta2*f1*
      lqr^2*lfr*F1 + 3/2*A1^2*zeta2*f1*lqr^3*F1 + 6*A1^2*zeta2*f1^2*lfr
       - 6*A1^2*zeta2*f1^2*lqr + 5/2*A1^2*zeta2*B2 + 5*A1^2*zeta2*B1*
      Gsv1 + 5*A1^2*zeta2*B1*g11 + 6*A1^2*zeta2*B1*lfr*bt0 + 1/2*A1^2*
      zeta2*B1*lfr^2*Phic10 + A1^2*zeta2*B1*lfr^3*F1 + 3/2*A1^2*zeta2*
      B1*lfr^3*Phic11 - 3/2*A1^2*zeta2*B1*lfr^4*C1 - 27/2*A1^2*zeta2*B1
      *lqr*bt0 - 5*A1^2*zeta2*B1*lqr*gm0 - A1^2*zeta2*B1*lqr*lfr*Phic10
       - 3*A1^2*zeta2*B1*lqr*lfr^2*F1 - 9/2*A1^2*zeta2*B1*lqr*lfr^2*
      Phic11 + 6*A1^2*zeta2*B1*lqr*lfr^3*C1 + 1/2*A1^2*zeta2*B1*lqr^2*
      Phic10 + 3*A1^2*zeta2*B1*lqr^2*lfr*F1 + 9/2*A1^2*zeta2*B1*lqr^2*
      lfr*Phic11 - 9*A1^2*zeta2*B1*lqr^2*lfr^2*C1 - A1^2*zeta2*B1*lqr^3
      *F1 - 3/2*A1^2*zeta2*B1*lqr^3*Phic11 + 6*A1^2*zeta2*B1*lqr^3*lfr*
      C1 - 3/2*A1^2*zeta2*B1*lqr^4*C1 + 19/2*A1^2*zeta2*B1*f1*lfr - 19/
      2*A1^2*zeta2*B1*f1*lqr + 7/2*A1^2*zeta2*B1^2*lfr - 7/2*A1^2*zeta2
      *B1^2*lqr + 13*A1^2*zeta2*zeta3*F1*bt0 - 12*A1^2*zeta2*zeta3*
      Phic22 + 19*A1^2*zeta2*zeta3*Phic11*bt0 - 12*A1^2*zeta2*zeta3*C2
       - 24*A1^2*zeta2*zeta3*C1*Gsv1 - 24*A1^2*zeta2*zeta3*g11*C1 - 42*
      A1^2*zeta2*zeta3*lfr*C1*bt0 + 78*A1^2*zeta2*zeta3*lqr*C1*bt0 + 24
      *A1^2*zeta2*zeta3*lqr*C1*gm0 + 13*A1^2*zeta2*zeta3*f1*F1 + 13*
      A1^2*zeta2*zeta3*f1*Phic11 - 65*A1^2*zeta2*zeta3*f1*lfr*C1 + 65*
      A1^2*zeta2*zeta3*f1*lqr*C1 + 13*A1^2*zeta2*zeta3*B1*F1 + 13*A1^2*
      zeta2*zeta3*B1*Phic11 - 53*A1^2*zeta2*zeta3*B1*lfr*C1 + 53*A1^2*
      zeta2*zeta3*B1*lqr*C1 - 1/4*A1^2*zeta2^2*F2 - 1/4*A1^2*zeta2^2*
      Phic21 + 3/4*A1^2*zeta2^2*Phic10*bt0 - 1/2*A1^2*zeta2^2*Gsv1*F1
       - 1/2*A1^2*zeta2^2*Gsv1*Phic11 - 1/2*A1^2*zeta2^2*g11*F1 - 1/2*
      A1^2*zeta2^2*g11*Phic11 - 2*A1^2*zeta2^2*lfr*F1*bt0 + A1^2*
      zeta2^2*lfr*Phic22 - 2*A1^2*zeta2^2*lfr*Phic11*bt0 + 5/4*A1^2*
      zeta2^2*lfr*C2 + 5/2*A1^2*zeta2^2*lfr*C1*Gsv1 + 5/2*A1^2*zeta2^2*
      lfr*g11*C1 + 15/8*A1^2*zeta2^2*lfr^2*C1*bt0 + 11/4*A1^2*zeta2^2*
      lqr*F1*bt0 + 1/2*A1^2*zeta2^2*lqr*gm0*F1 - A1^2*zeta2^2*lqr*
      Phic22 + 11/4*A1^2*zeta2^2*lqr*Phic11*bt0 + 1/2*A1^2*zeta2^2*lqr*
      Phic11*gm0 - 5/4*A1^2*zeta2^2*lqr*C2 - 5/2*A1^2*zeta2^2*lqr*C1*
      Gsv1 - 5/2*A1^2*zeta2^2*lqr*g11*C1 - 15/2*A1^2*zeta2^2*lqr*lfr*C1
      *bt0 - 5/2*A1^2*zeta2^2*lqr*lfr*C1*gm0 + 45/8*A1^2*zeta2^2*lqr^2*
      C1*bt0 + 5/2*A1^2*zeta2^2*lqr^2*C1*gm0 + 1/4*A1^2*zeta2^2*f1*
      Phic10 - 1/4*A1^2*zeta2^2*f1*lfr*F1 + 1/4*A1^2*zeta2^2*f1*lqr*F1
       + 1/4*A1^2*zeta2^2*B1*Phic10 + 1/4*A1^2*zeta2^2*B1*lfr*Phic11 - 
      5/4*A1^2*zeta2^2*B1*lfr^2*C1 - 1/4*A1^2*zeta2^2*B1*lqr*Phic11 + 5/
      2*A1^2*zeta2^2*B1*lqr*lfr*C1 - 5/4*A1^2*zeta2^2*B1*lqr^2*C1 + 7*
      A1^2*zeta2^3*C1*bt0 + 11/2*A1^2*zeta2^3*f1*C1 + 11/2*A1^2*zeta2^3
      *B1*C1 - 3/2*A1^2*A2*lfr^3 + 9/2*A1^2*A2*lqr*lfr^2 - 9/2*A1^2*A2*
      lqr^2*lfr + 3/2*A1^2*A2*lqr^3 + 6*A1^2*A2*zeta3 + 15/2*A1^2*A2*
      zeta2*lfr - 15/2*A1^2*A2*zeta2*lqr - A1^3*lfr^3*Gsv1 - A1^3*lfr^3
      *g11 + 3/4*A1^3*lfr^4*bt0 + 3*A1^3*lqr*lfr^2*Gsv1 + 3*A1^3*lqr*
      lfr^2*g11 - 3/2*A1^3*lqr*lfr^3*bt0 + A1^3*lqr*lfr^3*gm0 - 3*A1^3*
      lqr^2*lfr*Gsv1 - 3*A1^3*lqr^2*lfr*g11 - 3*A1^3*lqr^2*lfr^2*gm0 + 
      A1^3*lqr^3*Gsv1 + A1^3*lqr^3*g11 + 3/2*A1^3*lqr^3*lfr*bt0 + 3*
      A1^3*lqr^3*lfr*gm0 - 3/4*A1^3*lqr^4*bt0 - A1^3*lqr^4*gm0 + 1/2*
      A1^3*B1*lfr^4 - 2*A1^3*B1*lqr*lfr^3 + 3*A1^3*B1*lqr^2*lfr^2 - 2*
      A1^3*B1*lqr^3*lfr + 1/2*A1^3*B1*lqr^4 + 120*A1^3*zeta7*C1 + 3*
      A1^3*zeta5*Phic10 - 21*A1^3*zeta5*lfr*F1 - 18*A1^3*zeta5*lfr*
      Phic11 + 54*A1^3*zeta5*lfr^2*C1 + 21*A1^3*zeta5*lqr*F1 + 18*A1^3*
      zeta5*lqr*Phic11 - 108*A1^3*zeta5*lqr*lfr*C1 + 54*A1^3*zeta5*
      lqr^2*C1 + 4*A1^3*zeta3*Gsv1 + 4*A1^3*zeta3*g11 + 7*A1^3*zeta3*
      lfr*bt0 + 2*A1^3*zeta3*lfr^2*Phic10 - 10/3*A1^3*zeta3*lfr^3*F1 - 
      4/3*A1^3*zeta3*lfr^3*Phic11 + 4/3*A1^3*zeta3*lfr^4*C1 - 13*A1^3*
      zeta3*lqr*bt0 - 4*A1^3*zeta3*lqr*gm0 - 4*A1^3*zeta3*lqr*lfr*
      Phic10 + 10*A1^3*zeta3*lqr*lfr^2*F1 + 4*A1^3*zeta3*lqr*lfr^2*
      Phic11 - 16/3*A1^3*zeta3*lqr*lfr^3*C1 + 2*A1^3*zeta3*lqr^2*Phic10
       - 10*A1^3*zeta3*lqr^2*lfr*F1 - 4*A1^3*zeta3*lqr^2*lfr*Phic11 + 8
      *A1^3*zeta3*lqr^2*lfr^2*C1 + 10/3*A1^3*zeta3*lqr^3*F1 + 4/3*A1^3*
      zeta3*lqr^3*Phic11 - 16/3*A1^3*zeta3*lqr^3*lfr*C1 + 4/3*A1^3*
      zeta3*lqr^4*C1 + 13*A1^3*zeta3*f1*lfr - 13*A1^3*zeta3*f1*lqr + 11
      *A1^3*zeta3*B1*lfr - 11*A1^3*zeta3*B1*lqr + 35/6*A1^3*zeta3^2*F1
       + 35/6*A1^3*zeta3^2*Phic11 - 245/6*A1^3*zeta3^2*lfr*C1 + 245/6*
      A1^3*zeta3^2*lqr*C1 + 5*A1^3*zeta2*lfr*Gsv1 + 5*A1^3*zeta2*lfr*
      g11 - 1/4*A1^3*zeta2*lfr^2*bt0 + 1/2*A1^3*zeta2*lfr^3*Phic10 - 1/
      2*A1^3*zeta2*lfr^4*F1 - 5*A1^3*zeta2*lqr*Gsv1 - 5*A1^3*zeta2*lqr*
      g11 - 7*A1^3*zeta2*lqr*lfr*bt0 - 5*A1^3*zeta2*lqr*lfr*gm0 - 3/2*
      A1^3*zeta2*lqr*lfr^2*Phic10 + 2*A1^3*zeta2*lqr*lfr^3*F1 + 29/4*
      A1^3*zeta2*lqr^2*bt0 + 5*A1^3*zeta2*lqr^2*gm0 + 3/2*A1^3*zeta2*
      lqr^2*lfr*Phic10 - 3*A1^3*zeta2*lqr^2*lfr^2*F1 - 1/2*A1^3*zeta2*
      lqr^3*Phic10 + 2*A1^3*zeta2*lqr^3*lfr*F1 - 1/2*A1^3*zeta2*lqr^4*
      F1 + 6*A1^3*zeta2*f1*lfr^2 - 12*A1^3*zeta2*f1*lqr*lfr + 6*A1^3*
      zeta2*f1*lqr^2 + 7/2*A1^3*zeta2*B1*lfr^2 - 7*A1^3*zeta2*B1*lqr*
      lfr + 7/2*A1^3*zeta2*B1*lqr^2 - 72*A1^3*zeta2*zeta5*C1 - 2*A1^3*
      zeta2*zeta3*Phic10 + 15*A1^3*zeta2*zeta3*lfr*F1 + 13*A1^3*zeta2*
      zeta3*lfr*Phic11 - 39*A1^3*zeta2*zeta3*lfr^2*C1 - 15*A1^3*zeta2*
      zeta3*lqr*F1 - 13*A1^3*zeta2*zeta3*lqr*Phic11 + 78*A1^3*zeta2*
      zeta3*lqr*lfr*C1 - 39*A1^3*zeta2*zeta3*lqr^2*C1 + A1^3*zeta2^2*
      bt0 + 1/4*A1^3*zeta2^2*lfr*Phic10 - 1/4*A1^3*zeta2^2*lfr^2*F1 - 1/
      4*A1^3*zeta2^2*lqr*Phic10 + 1/2*A1^3*zeta2^2*lqr*lfr*F1 - 1/4*
      A1^3*zeta2^2*lqr^2*F1 + 1/4*A1^3*zeta2^2*f1 + 1/4*A1^3*zeta2^2*B1
       - 2*A1^3*zeta2^2*zeta3*C1 - 11/12*A1^3*zeta2^3*F1 - 11/12*A1^3*
      zeta2^3*Phic11 + 77/12*A1^3*zeta2^3*lfr*C1 - 77/12*A1^3*zeta2^3*
      lqr*C1 + 9*A1^4*zeta5 + 13/2*A1^4*zeta3*lfr^2 - 13*A1^4*zeta3*lqr
      *lfr + 13/2*A1^4*zeta3*lqr^2 + 2*A1^4*zeta2*lfr^3 - 6*A1^4*zeta2*
      lqr*lfr^2 + 6*A1^4*zeta2*lqr^2*lfr - 2*A1^4*zeta2*lqr^3 - 13/2*
      A1^4*zeta2*zeta3 + 1/4*A1^4*zeta2^2*lfr - 1/4*A1^4*zeta2^2*lqr),

Delta42 ->
      ( - 3/2*F3*bt0 - F2*bt1 - 1/2*F1*bt2 + Phic42 - 3*Phic31*bt0 - 2*
      Phic21*bt1 + 3*Phic20*bt0^2 - Phic11*bt2 + 5/2*Phic10*bt0*bt1 - 5/
      2*Gsv2*F1*bt0 + Gsv2*Phic22 - 3*Gsv2*Phic11*bt0 - 4*Gsv1*F2*bt0
       - 3*Gsv1*F1*bt1 + 2*Gsv1*Phic32 - 6*Gsv1*Phic21*bt0 - 4*Gsv1*
      Phic11*bt1 + 6*Gsv1*Phic10*bt0^2 - 5*Gsv1^2*F1*bt0 + 2*Gsv1^2*
      Phic22 - 6*Gsv1^2*Phic11*bt0 + C4 + 2*C3*Gsv1 + C2*Gsv2 + 2*C2*
      Gsv1^2 + C1*Gsv3 + 2*C1*Gsv1*Gsv2 + 4/3*C1*Gsv1^3 + 2/3*g31*C1 + 
      4/3*g22*C1*bt0 - 1/2*g21*F1*bt0 + g21*Phic22 - g21*Phic11*bt0 + 
      g21*C2 + 2*g21*C1*Gsv1 + 8/3*g13*C1*bt0^2 - g12*F1*bt0^2 + 2*g12*
      Phic22*bt0 - 2*g12*Phic11*bt0^2 + 2*g12*C2*bt0 + 4/3*g12*C1*bt1
       + 4*g12*C1*Gsv1*bt0 - 2*g11*F2*bt0 - g11*F1*bt1 + 2*g11*Phic32
       - 4*g11*Phic21*bt0 - 2*g11*Phic11*bt1 + 2*g11*Phic10*bt0^2 - 6*
      g11*Gsv1*F1*bt0 + 4*g11*Gsv1*Phic22 - 8*g11*Gsv1*Phic11*bt0 + 2*
      g11*C3 + 4*g11*C2*Gsv1 + 2*g11*C1*Gsv2 + 4*g11*C1*Gsv1^2 + 2*g11*
      g21*C1 + 4*g11*g12*C1*bt0 - g11^2*F1*bt0 + 2*g11^2*Phic22 - 2*
      g11^2*Phic11*bt0 + 2*g11^2*C2 + 4*g11^2*C1*Gsv1 + 4/3*g11^3*C1 - 
      2*lfr*Gsv1*F1*bt0^2 + 2*lfr*C2*Gsv1*bt0 + 2*lfr*C1*Gsv2*bt0 + 2*
      lfr*C1*Gsv1*bt1 + 4*lfr*C1*Gsv1^2*bt0 + 4*lfr*g11*C1*Gsv1*bt0 - 
      lfr^2*C1*Gsv1*bt0^2 + 3*lqr*F2*bt0^2 + 5/2*lqr*F1*bt0*bt1 + lqr*
      gm1*F1*bt0 + 2*lqr*gm0*F2*bt0 + lqr*gm0*F1*bt1 - 3*lqr*Phic32*bt0
       - 2*lqr*Phic32*gm0 - 2*lqr*Phic22*bt1 - 2*lqr*Phic22*gm1 + 6*lqr
      *Phic21*bt0^2 + 4*lqr*Phic21*gm0*bt0 + 5*lqr*Phic11*bt0*bt1 + 2*
      lqr*Phic11*gm1*bt0 + 2*lqr*Phic11*gm0*bt1 - 3*lqr*Phic10*bt0^3 - 
      2*lqr*Phic10*gm0*bt0^2 + 11*lqr*Gsv1*F1*bt0^2 + 6*lqr*Gsv1*gm0*F1
      *bt0 - 6*lqr*Gsv1*Phic22*bt0 - 4*lqr*Gsv1*Phic22*gm0 + 12*lqr*
      Gsv1*Phic11*bt0^2 + 8*lqr*Gsv1*Phic11*gm0*bt0 - 3*lqr*C3*bt0 - 2*
      lqr*C3*gm0 - 2*lqr*C2*bt1 - 2*lqr*C2*gm1 - 8*lqr*C2*Gsv1*bt0 - 4*
      lqr*C2*Gsv1*gm0 - lqr*C1*bt2 - 2*lqr*C1*gm2 - 5*lqr*C1*Gsv2*bt0
       - 2*lqr*C1*Gsv2*gm0 - 6*lqr*C1*Gsv1*bt1 - 4*lqr*C1*Gsv1*gm1 - 10
      *lqr*C1*Gsv1^2*bt0 - 4*lqr*C1*Gsv1^2*gm0 - 3*lqr*g21*C1*bt0 - 2*
      lqr*g21*C1*gm0 - 6*lqr*g12*C1*bt0^2 - 4*lqr*g12*C1*gm0*bt0 + 3*
      lqr*g11*F1*bt0^2 + 2*lqr*g11*gm0*F1*bt0 - 6*lqr*g11*Phic22*bt0 - 
      4*lqr*g11*Phic22*gm0 + 6*lqr*g11*Phic11*bt0^2 + 4*lqr*g11*Phic11*
      gm0*bt0 - 6*lqr*g11*C2*bt0 - 4*lqr*g11*C2*gm0 - 4*lqr*g11*C1*bt1
       - 4*lqr*g11*C1*gm1 - 16*lqr*g11*C1*Gsv1*bt0 - 8*lqr*g11*C1*Gsv1*
      gm0 - 6*lqr*g11^2*C1*bt0 - 4*lqr*g11^2*C1*gm0 - 4*lqr*lfr*C1*Gsv1
      *bt0^2 - 4*lqr*lfr*C1*Gsv1*gm0*bt0 - 3/2*lqr^2*F1*bt0^3 - 5/2*
      lqr^2*gm0*F1*bt0^2 - lqr^2*gm0^2*F1*bt0 + 3*lqr^2*Phic22*bt0^2 + 
      5*lqr^2*Phic22*gm0*bt0 + 2*lqr^2*Phic22*gm0^2 - 3*lqr^2*Phic11*
      bt0^3 - 5*lqr^2*Phic11*gm0*bt0^2 - 2*lqr^2*Phic11*gm0^2*bt0 + 3*
      lqr^2*C2*bt0^2 + 5*lqr^2*C2*gm0*bt0 + 2*lqr^2*C2*gm0^2 + 5/2*
      lqr^2*C1*bt0*bt1 + 4*lqr^2*C1*gm1*bt0 + 3*lqr^2*C1*gm0*bt1 + 4*
      lqr^2*C1*gm0*gm1 + 11*lqr^2*C1*Gsv1*bt0^2 + 14*lqr^2*C1*Gsv1*gm0*
      bt0 + 4*lqr^2*C1*Gsv1*gm0^2 + 6*lqr^2*g11*C1*bt0^2 + 10*lqr^2*g11
      *C1*gm0*bt0 + 4*lqr^2*g11*C1*gm0^2 - lqr^3*C1*bt0^3 - 11/3*lqr^3*
      C1*gm0*bt0^2 - 4*lqr^3*C1*gm0^2*bt0 - 4/3*lqr^3*C1*gm0^3 - f3*F1
       - f3*Phic11 + f3*lfr*C1 - f3*lqr*C1 - f2*F2 - f2*Phic21 + 2*f2*
      Phic10*bt0 - 2*f2*Gsv1*F1 - 2*f2*Gsv1*Phic11 - 2*f2*g11*F1 - 2*f2
      *g11*Phic11 - f2*lfr*F1*bt0 + f2*lfr*C2 + 2*f2*lfr*C1*Gsv1 + 2*f2
      *lfr*g11*C1 - 1/2*f2*lfr^2*C1*bt0 + 4*f2*lqr*F1*bt0 + 2*f2*lqr*
      gm0*F1 + 3*f2*lqr*Phic11*bt0 + 2*f2*lqr*Phic11*gm0 - f2*lqr*C2 - 
      2*f2*lqr*C1*Gsv1 - 2*f2*lqr*g11*C1 - 2*f2*lqr*lfr*C1*bt0 - 2*f2*
      lqr*lfr*C1*gm0 + 5/2*f2*lqr^2*C1*bt0 + 2*f2*lqr^2*C1*gm0 - f1*F3
       - f1*Phic31 + 5/2*f1*Phic20*bt0 + 3/2*f1*Phic10*bt1 - f1*Gsv2*F1
       - f1*Gsv2*Phic11 - 2*f1*Gsv1*F2 - 2*f1*Gsv1*Phic21 + 5*f1*Gsv1*
      Phic10*bt0 - 2*f1*Gsv1^2*F1 - 2*f1*Gsv1^2*Phic11 - f1*g21*F1 - f1
      *g21*Phic11 - 2*f1*g12*F1*bt0 - 2*f1*g12*Phic11*bt0 - 2*f1*g11*F2
       - 2*f1*g11*Phic21 + 3*f1*g11*Phic10*bt0 - 4*f1*g11*Gsv1*F1 - 4*
      f1*g11*Gsv1*Phic11 - 2*f1*g11^2*F1 - 2*f1*g11^2*Phic11 - 1/2*f1*
      lfr*F2*bt0 - 1/2*f1*lfr*F1*bt1 - 3*f1*lfr*Gsv1*F1*bt0 + f1*lfr*C3
       + 2*f1*lfr*C2*Gsv1 + f1*lfr*C1*Gsv2 + 2*f1*lfr*C1*Gsv1^2 + f1*
      lfr*g21*C1 + 2*f1*lfr*g12*C1*bt0 - f1*lfr*g11*F1*bt0 + 2*f1*lfr*
      g11*C2 + 4*f1*lfr*g11*C1*Gsv1 + 2*f1*lfr*g11^2*C1 + 1/4*f1*lfr^2*
      F1*bt0^2 - f1*lfr^2*C2*bt0 - 1/2*f1*lfr^2*C1*bt1 - f1*lfr^2*C1*
      Gsv1*bt0 - f1*lfr^2*g11*C1*bt0 + 1/3*f1*lfr^3*C1*bt0^2 + 7/2*f1*
      lqr*F2*bt0 + 5/2*f1*lqr*F1*bt1 + 2*f1*lqr*gm1*F1 + 2*f1*lqr*gm0*
      F2 + 3*f1*lqr*Phic21*bt0 + 2*f1*lqr*Phic21*gm0 + 2*f1*lqr*Phic11*
      bt1 + 2*f1*lqr*Phic11*gm1 - 9/2*f1*lqr*Phic10*bt0^2 - 3*f1*lqr*
      Phic10*gm0*bt0 + 9*f1*lqr*Gsv1*F1*bt0 + 4*f1*lqr*Gsv1*gm0*F1 + 6*
      f1*lqr*Gsv1*Phic11*bt0 + 4*f1*lqr*Gsv1*Phic11*gm0 - f1*lqr*C3 - 2
      *f1*lqr*C2*Gsv1 - f1*lqr*C1*Gsv2 - 2*f1*lqr*C1*Gsv1^2 - f1*lqr*
      g21*C1 - 2*f1*lqr*g12*C1*bt0 + 7*f1*lqr*g11*F1*bt0 + 4*f1*lqr*g11
      *gm0*F1 + 6*f1*lqr*g11*Phic11*bt0 + 4*f1*lqr*g11*Phic11*gm0 - 2*
      f1*lqr*g11*C2 - 4*f1*lqr*g11*C1*Gsv1 - 2*f1*lqr*g11^2*C1 + f1*lqr
      *lfr*F1*bt0^2 + f1*lqr*lfr*gm0*F1*bt0 - f1*lqr*lfr*C2*bt0 - 2*f1*
      lqr*lfr*C2*gm0 - f1*lqr*lfr*C1*bt1 - 2*f1*lqr*lfr*C1*gm1 - 4*f1*
      lqr*lfr*C1*Gsv1*bt0 - 4*f1*lqr*lfr*C1*Gsv1*gm0 - 4*f1*lqr*lfr*g11
      *C1*bt0 - 4*f1*lqr*lfr*g11*C1*gm0 + 1/2*f1*lqr*lfr^2*C1*bt0^2 + 
      f1*lqr*lfr^2*C1*gm0*bt0 - 17/4*f1*lqr^2*F1*bt0^2 - 6*f1*lqr^2*gm0
      *F1*bt0 - 2*f1*lqr^2*gm0^2*F1 - 3*f1*lqr^2*Phic11*bt0^2 - 5*f1*
      lqr^2*Phic11*gm0*bt0 - 2*f1*lqr^2*Phic11*gm0^2 + 2*f1*lqr^2*C2*
      bt0 + 2*f1*lqr^2*C2*gm0 + 3/2*f1*lqr^2*C1*bt1 + 2*f1*lqr^2*C1*gm1
       + 5*f1*lqr^2*C1*Gsv1*bt0 + 4*f1*lqr^2*C1*Gsv1*gm0 + 5*f1*lqr^2*
      g11*C1*bt0 + 4*f1*lqr^2*g11*C1*gm0 + f1*lqr^2*lfr*C1*bt0^2 + 3*f1
      *lqr^2*lfr*C1*gm0*bt0 + 2*f1*lqr^2*lfr*C1*gm0^2 - 11/6*f1*lqr^3*
      C1*bt0^2 - 4*f1*lqr^3*C1*gm0*bt0 - 2*f1*lqr^3*C1*gm0^2 + f1*f2*
      Phic10 - f1*f2*lfr*F1 + f1*f2*lqr*F1 + 3/2*f1^2*bt0^2 + 1/2*f1^2*
      Phic20 + f1^2*Gsv1*Phic10 + f1^2*g11*Phic10 - 1/2*f1^2*lfr*F2 - 
      f1^2*lfr*Gsv1*F1 - f1^2*lfr*g11*F1 + 1/4*f1^2*lfr^2*F1*bt0 + 1/2*
      f1^2*lqr*F2 - 3/2*f1^2*lqr*Phic10*bt0 - f1^2*lqr*Phic10*gm0 + 
      f1^2*lqr*Gsv1*F1 + f1^2*lqr*g11*F1 + f1^2*lqr*lfr*F1*bt0 + f1^2*
      lqr*lfr*gm0*F1 - 5/4*f1^2*lqr^2*F1*bt0 - f1^2*lqr^2*gm0*F1 + 5/4*
      f1^3*bt0 + 1/4*f1^4 - B3*F1 - B3*Phic11 - B2*F2 - B2*Phic21 + 2*
      B2*Phic10*bt0 - 2*B2*Gsv1*F1 - 2*B2*Gsv1*Phic11 - 2*B2*g11*F1 - 2
      *B2*g11*Phic11 - 1/2*B2*lfr*F1*bt0 - B2*lfr*Phic22 + B2*lfr*
      Phic11*bt0 + 1/2*B2*lfr^2*C1*bt0 + 7/2*B2*lqr*F1*bt0 + 2*B2*lqr*
      gm0*F1 + B2*lqr*Phic22 + 2*B2*lqr*Phic11*bt0 + 2*B2*lqr*Phic11*
      gm0 - B2*lqr*lfr*C1*bt0 + 1/2*B2*lqr^2*C1*bt0 + B2*f1*Phic10 + B2
      *f1*lfr*Phic11 - B2*f1*lfr^2*C1 - B2*f1*lqr*Phic11 + 2*B2*f1*lqr*
      lfr*C1 - B2*f1*lqr^2*C1 - B1*F3 - B1*Phic31 + 5/2*B1*Phic20*bt0
       + 3/2*B1*Phic10*bt1 - B1*Gsv2*F1 - B1*Gsv2*Phic11 - 2*B1*Gsv1*F2
       - 2*B1*Gsv1*Phic21 + 5*B1*Gsv1*Phic10*bt0 - 2*B1*Gsv1^2*F1 - 2*
      B1*Gsv1^2*Phic11 - B1*g21*F1 - B1*g21*Phic11 - 2*B1*g12*F1*bt0 - 
      2*B1*g12*Phic11*bt0 - 2*B1*g11*F2 - 2*B1*g11*Phic21 + 3*B1*g11*
      Phic10*bt0 - 4*B1*g11*Gsv1*F1 - 4*B1*g11*Gsv1*Phic11 - 2*B1*g11^2
      *F1 - 2*B1*g11^2*Phic11 + 1/2*B1*lfr*F2*bt0 - B1*lfr*Phic32 + 2*
      B1*lfr*Phic21*bt0 + B1*lfr*Phic11*bt1 - B1*lfr*Phic10*bt0^2 - 2*
      B1*lfr*Gsv1*Phic22 + 4*B1*lfr*Gsv1*Phic11*bt0 - 2*B1*lfr*g11*
      Phic22 + 2*B1*lfr*g11*Phic11*bt0 + 1/2*B1*lfr^2*Phic22*bt0 - 1/2*
      B1*lfr^2*Phic11*bt0^2 - 1/2*B1*lfr^2*C2*bt0 - 2*B1*lfr^2*C1*Gsv1*
      bt0 + 5/2*B1*lqr*F2*bt0 + 2*B1*lqr*F1*bt1 + 2*B1*lqr*gm1*F1 + 2*
      B1*lqr*gm0*F2 + B1*lqr*Phic32 + B1*lqr*Phic21*bt0 + 2*B1*lqr*
      Phic21*gm0 + B1*lqr*Phic11*bt1 + 2*B1*lqr*Phic11*gm1 - 7/2*B1*lqr
      *Phic10*bt0^2 - 3*B1*lqr*Phic10*gm0*bt0 + 6*B1*lqr*Gsv1*F1*bt0 + 
      4*B1*lqr*Gsv1*gm0*F1 + 2*B1*lqr*Gsv1*Phic22 + 2*B1*lqr*Gsv1*
      Phic11*bt0 + 4*B1*lqr*Gsv1*Phic11*gm0 + 6*B1*lqr*g11*F1*bt0 + 4*
      B1*lqr*g11*gm0*F1 + 2*B1*lqr*g11*Phic22 + 4*B1*lqr*g11*Phic11*bt0
       + 4*B1*lqr*g11*Phic11*gm0 + 2*B1*lqr*lfr*Phic22*bt0 + 2*B1*lqr*
      lfr*Phic22*gm0 - 2*B1*lqr*lfr*Phic11*bt0^2 - 2*B1*lqr*lfr*Phic11*
      gm0*bt0 + B1*lqr*lfr*C2*bt0 + 4*B1*lqr*lfr*C1*Gsv1*bt0 - 3*B1*
      lqr^2*F1*bt0^2 - 5*B1*lqr^2*gm0*F1*bt0 - 2*B1*lqr^2*gm0^2*F1 - 5/
      2*B1*lqr^2*Phic22*bt0 - 2*B1*lqr^2*Phic22*gm0 - 1/2*B1*lqr^2*
      Phic11*bt0^2 - 3*B1*lqr^2*Phic11*gm0*bt0 - 2*B1*lqr^2*Phic11*
      gm0^2 - 1/2*B1*lqr^2*C2*bt0 - 2*B1*lqr^2*C1*Gsv1*bt0 + B1*f2*
      Phic10 + B1*f2*lfr*Phic11 - B1*f2*lfr^2*C1 - B1*f2*lqr*Phic11 + 2
      *B1*f2*lqr*lfr*C1 - B1*f2*lqr^2*C1 + 3*B1*f1*bt0^2 + B1*f1*Phic20
       + 2*B1*f1*Gsv1*Phic10 + 2*B1*f1*g11*Phic10 + B1*f1*lfr*Phic21 - 
      3/2*B1*f1*lfr*Phic10*bt0 + 2*B1*f1*lfr*Gsv1*Phic11 + 2*B1*f1*lfr*
      g11*Phic11 + 1/2*B1*f1*lfr^2*F1*bt0 - 1/2*B1*f1*lfr^2*Phic11*bt0
       - B1*f1*lfr^2*C2 - 2*B1*f1*lfr^2*C1*Gsv1 - 2*B1*f1*lfr^2*g11*C1
       + B1*f1*lfr^3*C1*bt0 - B1*f1*lqr*Phic21 - 3/2*B1*f1*lqr*Phic10*
      bt0 - 2*B1*f1*lqr*Phic10*gm0 - 2*B1*f1*lqr*Gsv1*Phic11 - 2*B1*f1*
      lqr*g11*Phic11 - B1*f1*lqr*lfr*F1*bt0 - 2*B1*f1*lqr*lfr*Phic11*
      bt0 - 2*B1*f1*lqr*lfr*Phic11*gm0 + 2*B1*f1*lqr*lfr*C2 + 4*B1*f1*
      lqr*lfr*C1*Gsv1 + 4*B1*f1*lqr*lfr*g11*C1 + 2*B1*f1*lqr*lfr^2*C1*
      gm0 + 1/2*B1*f1*lqr^2*F1*bt0 + 5/2*B1*f1*lqr^2*Phic11*bt0 + 2*B1*
      f1*lqr^2*Phic11*gm0 - B1*f1*lqr^2*C2 - 2*B1*f1*lqr^2*C1*Gsv1 - 2*
      B1*f1*lqr^2*g11*C1 - 3*B1*f1*lqr^2*lfr*C1*bt0 - 4*B1*f1*lqr^2*lfr
      *C1*gm0 + 2*B1*f1*lqr^3*C1*bt0 + 2*B1*f1*lqr^3*C1*gm0 + 15/4*B1*
      f1^2*bt0 - 1/2*B1*f1^2*lfr*Phic10 + 1/2*B1*f1^2*lfr^2*F1 + 1/2*B1
      *f1^2*lqr*Phic10 - B1*f1^2*lqr*lfr*F1 + 1/2*B1*f1^2*lqr^2*F1 + B1
      *f1^3 + B1*B2*Phic10 + B1*B2*lfr*F1 + 2*B1*B2*lfr*Phic11 - B1*B2*
      lfr^2*C1 - B1*B2*lqr*F1 - 2*B1*B2*lqr*Phic11 + 2*B1*B2*lqr*lfr*C1
       - B1*B2*lqr^2*C1 + 3/2*B1^2*bt0^2 + 1/2*B1^2*Phic20 + B1^2*Gsv1*
      Phic10 + B1^2*g11*Phic10 + 1/2*B1^2*lfr*F2 + B1^2*lfr*Phic21 - 3/
      2*B1^2*lfr*Phic10*bt0 + B1^2*lfr*Gsv1*F1 + 2*B1^2*lfr*Gsv1*Phic11
       + B1^2*lfr*g11*F1 + 2*B1^2*lfr*g11*Phic11 + 1/2*B1^2*lfr^2*
      Phic22 - B1^2*lfr^2*Phic11*bt0 - 1/2*B1^2*lfr^2*C2 - B1^2*lfr^2*
      C1*Gsv1 - B1^2*lfr^2*g11*C1 + 1/2*B1^2*lfr^3*C1*bt0 - 1/2*B1^2*
      lqr*F2 - B1^2*lqr*Phic21 - B1^2*lqr*Phic10*gm0 - B1^2*lqr*Gsv1*F1
       - 2*B1^2*lqr*Gsv1*Phic11 - B1^2*lqr*g11*F1 - 2*B1^2*lqr*g11*
      Phic11 - 3/2*B1^2*lqr*lfr*F1*bt0 - B1^2*lqr*lfr*gm0*F1 - B1^2*lqr
      *lfr*Phic22 - B1^2*lqr*lfr*Phic11*bt0 - 2*B1^2*lqr*lfr*Phic11*gm0
       + B1^2*lqr*lfr*C2 + 2*B1^2*lqr*lfr*C1*Gsv1 + 2*B1^2*lqr*lfr*g11*
      C1 + B1^2*lqr*lfr^2*C1*gm0 + 3/2*B1^2*lqr^2*F1*bt0 + B1^2*lqr^2*
      gm0*F1 + 1/2*B1^2*lqr^2*Phic22 + 2*B1^2*lqr^2*Phic11*bt0 + 2*B1^2
      *lqr^2*Phic11*gm0 - 1/2*B1^2*lqr^2*C2 - B1^2*lqr^2*C1*Gsv1 - B1^2
      *lqr^2*g11*C1 - 3/2*B1^2*lqr^2*lfr*C1*bt0 - 2*B1^2*lqr^2*lfr*C1*
      gm0 + B1^2*lqr^3*C1*bt0 + B1^2*lqr^3*C1*gm0 + 15/4*B1^2*f1*bt0 - 
      B1^2*f1*lfr*Phic10 + 1/2*B1^2*f1*lfr^2*F1 - 1/2*B1^2*f1*lfr^2*
      Phic11 + 1/2*B1^2*f1*lfr^3*C1 + B1^2*f1*lqr*Phic10 - B1^2*f1*lqr*
      lfr*F1 + B1^2*f1*lqr*lfr*Phic11 - 3/2*B1^2*f1*lqr*lfr^2*C1 + 1/2*
      B1^2*f1*lqr^2*F1 - 1/2*B1^2*f1*lqr^2*Phic11 + 3/2*B1^2*f1*lqr^2*
      lfr*C1 - 1/2*B1^2*f1*lqr^3*C1 + 3/2*B1^2*f1^2 + 5/4*B1^3*bt0 - 1/
      2*B1^3*lfr*Phic10 - 1/2*B1^3*lfr^2*Phic11 + 1/3*B1^3*lfr^3*C1 + 1/
      2*B1^3*lqr*Phic10 + B1^3*lqr*lfr*Phic11 - B1^3*lqr*lfr^2*C1 - 1/2
      *B1^3*lqr^2*Phic11 + B1^3*lqr^2*lfr*C1 - 1/3*B1^3*lqr^3*C1 + B1^3
      *f1 + 1/4*B1^4 - 29/2*zeta3*f1*C1*bt0^2 - 29/2*zeta3*f1^2*C1*bt0
       - 10/3*zeta3*f1^3*C1 - 29/2*zeta3*B1*C1*bt0^2 - 29*zeta3*B1*f1*
      C1*bt0 - 10*zeta3*B1*f1^2*C1 - 29/2*zeta3*B1^2*C1*bt0 - 10*zeta3*
      B1^2*f1*C1 - 10/3*zeta3*B1^3*C1 - 11*zeta2*C1*Gsv1*bt0^2 - 11/2*
      zeta2*f2*C1*bt0 + 3*zeta2*f1*F1*bt0^2 + 3*zeta2*f1*Phic33 - 8*
      zeta2*f1*Phic22*bt0 + 6*zeta2*f1*Phic11*bt0^2 - 5*zeta2*f1*C2*bt0
       - 7/2*zeta2*f1*C1*bt1 - 17*zeta2*f1*C1*Gsv1*bt0 - 7*zeta2*f1*g11
      *C1*bt0 - zeta2*f1*lfr*C1*bt0^2 + 23/2*zeta2*f1*lqr*C1*bt0^2 + 7*
      zeta2*f1*lqr*C1*gm0*bt0 - 5*zeta2*f1*f2*C1 + 15/4*zeta2*f1^2*F1*
      bt0 - 5/2*zeta2*f1^2*Phic22 + 5*zeta2*f1^2*Phic11*bt0 - 5/2*zeta2
      *f1^2*C2 - 5*zeta2*f1^2*C1*Gsv1 - 5*zeta2*f1^2*g11*C1 - 5/2*zeta2
      *f1^2*lfr*C1*bt0 + 10*zeta2*f1^2*lqr*C1*bt0 + 5*zeta2*f1^2*lqr*C1
      *gm0 + zeta2*f1^3*F1 + zeta2*f1^3*Phic11 - zeta2*f1^3*lfr*C1 + 
      zeta2*f1^3*lqr*C1 - 11/2*zeta2*B2*C1*bt0 - 5*zeta2*B2*f1*C1 + 3*
      zeta2*B1*F1*bt0^2 + 3*zeta2*B1*Phic33 - 8*zeta2*B1*Phic22*bt0 + 6
      *zeta2*B1*Phic11*bt0^2 - 5*zeta2*B1*C2*bt0 - 7/2*zeta2*B1*C1*bt1
       - 17*zeta2*B1*C1*Gsv1*bt0 - 7*zeta2*B1*g11*C1*bt0 - zeta2*B1*lfr
      *C1*bt0^2 + 23/2*zeta2*B1*lqr*C1*bt0^2 + 7*zeta2*B1*lqr*C1*gm0*
      bt0 - 5*zeta2*B1*f2*C1 + 15/2*zeta2*B1*f1*F1*bt0 - 5*zeta2*B1*f1*
      Phic22 + 10*zeta2*B1*f1*Phic11*bt0 - 5*zeta2*B1*f1*C2 - 10*zeta2*
      B1*f1*C1*Gsv1 - 10*zeta2*B1*f1*g11*C1 - 3/2*zeta2*B1*f1*lfr*C1*
      bt0 + 33/2*zeta2*B1*f1*lqr*C1*bt0 + 10*zeta2*B1*f1*lqr*C1*gm0 + 3
      *zeta2*B1*f1^2*F1 + 3*zeta2*B1*f1^2*Phic11 - 1/2*zeta2*B1*f1^2*
      lfr*C1 + 1/2*zeta2*B1*f1^2*lqr*C1 - 5*zeta2*B1*B2*C1 + 15/4*zeta2
      *B1^2*F1*bt0 - 5/2*zeta2*B1^2*Phic22 + 5*zeta2*B1^2*Phic11*bt0 - 
      5/2*zeta2*B1^2*C2 - 5*zeta2*B1^2*C1*Gsv1 - 5*zeta2*B1^2*g11*C1 + 
      zeta2*B1^2*lfr*C1*bt0 + 13/2*zeta2*B1^2*lqr*C1*bt0 + 5*zeta2*B1^2
      *lqr*C1*gm0 + 3*zeta2*B1^2*f1*F1 + 3*zeta2*B1^2*f1*Phic11 + 2*
      zeta2*B1^2*f1*lfr*C1 - 2*zeta2*B1^2*f1*lqr*C1 + zeta2*B1^3*F1 + 
      zeta2*B1^3*Phic11 + 3/2*zeta2*B1^3*lfr*C1 - 3/2*zeta2*B1^3*lqr*C1
       + 1/2*A3*Phic10 - 3/2*A3*lfr*F1 - A3*lfr*Phic11 + A3*lfr^2*C1 + 
      3/2*A3*lqr*F1 + A3*lqr*Phic11 - 2*A3*lqr*lfr*C1 + A3*lqr^2*C1 - 2
      *A3*zeta2*C1 + 1/2*A2*Phic20 + A2*Gsv1*Phic10 + A2*g11*Phic10 - 3/
      2*A2*lfr*F2 - A2*lfr*Phic21 + A2*lfr*Phic10*bt0 - 3*A2*lfr*Gsv1*
      F1 - 2*A2*lfr*Gsv1*Phic11 - 3*A2*lfr*g11*F1 - 2*A2*lfr*g11*Phic11
       + 5/4*A2*lfr^2*F1*bt0 + A2*lfr^2*Phic11*bt0 + A2*lfr^2*C2 + 2*A2
      *lfr^2*C1*Gsv1 + 2*A2*lfr^2*g11*C1 - 3/2*A2*lfr^3*C1*bt0 + 3/2*A2
      *lqr*F2 + A2*lqr*Phic21 - 5/2*A2*lqr*Phic10*bt0 - A2*lqr*Phic10*
      gm0 + 3*A2*lqr*Gsv1*F1 + 2*A2*lqr*Gsv1*Phic11 + 3*A2*lqr*g11*F1
       + 2*A2*lqr*g11*Phic11 + 2*A2*lqr*lfr*F1*bt0 + 3*A2*lqr*lfr*gm0*
      F1 + A2*lqr*lfr*Phic11*bt0 + 2*A2*lqr*lfr*Phic11*gm0 - 2*A2*lqr*
      lfr*C2 - 4*A2*lqr*lfr*C1*Gsv1 - 4*A2*lqr*lfr*g11*C1 + 3/2*A2*lqr*
      lfr^2*C1*bt0 - 2*A2*lqr*lfr^2*C1*gm0 - 13/4*A2*lqr^2*F1*bt0 - 3*
      A2*lqr^2*gm0*F1 - 2*A2*lqr^2*Phic11*bt0 - 2*A2*lqr^2*Phic11*gm0
       + A2*lqr^2*C2 + 2*A2*lqr^2*C1*Gsv1 + 2*A2*lqr^2*g11*C1 + 3/2*A2*
      lqr^2*lfr*C1*bt0 + 4*A2*lqr^2*lfr*C1*gm0 - 3/2*A2*lqr^3*C1*bt0 - 
      2*A2*lqr^3*C1*gm0 + 2*A2*f1*bt0 + A2*f1*lfr*Phic10 - A2*f1*lfr^2*
      F1 - A2*f1*lqr*Phic10 + 2*A2*f1*lqr*lfr*F1 - A2*f1*lqr^2*F1 + 5/4
      *A2*f1^2 + 2*A2*B1*bt0 + 1/2*A2*B1*lfr*Phic10 + 1/2*A2*B1*lfr^2*
      F1 + A2*B1*lfr^2*Phic11 - A2*B1*lfr^3*C1 - 1/2*A2*B1*lqr*Phic10
       - A2*B1*lqr*lfr*F1 - 2*A2*B1*lqr*lfr*Phic11 + 3*A2*B1*lqr*lfr^2*
      C1 + 1/2*A2*B1*lqr^2*F1 + A2*B1*lqr^2*Phic11 - 3*A2*B1*lqr^2*lfr*
      C1 + A2*B1*lqr^3*C1 + 5/2*A2*B1*f1 + 5/4*A2*B1^2 - 21/2*A2*zeta3*
      C1*bt0 - 10*A2*zeta3*f1*C1 - 10*A2*zeta3*B1*C1 + 2*A2*zeta2*F1*
      bt0 - 2*A2*zeta2*Phic22 + 3*A2*zeta2*Phic11*bt0 - 2*A2*zeta2*C2
       - 4*A2*zeta2*C1*Gsv1 - 4*A2*zeta2*g11*C1 - 5/2*A2*zeta2*lfr*C1*
      bt0 + 17/2*A2*zeta2*lqr*C1*bt0 + 4*A2*zeta2*lqr*C1*gm0 + 5/2*A2*
      zeta2*f1*F1 + 5/2*A2*zeta2*f1*Phic11 - 15/2*A2*zeta2*f1*lfr*C1 + 
      15/2*A2*zeta2*f1*lqr*C1 + 5/2*A2*zeta2*B1*F1 + 5/2*A2*zeta2*B1*
      Phic11 - 11/2*A2*zeta2*B1*lfr*C1 + 11/2*A2*zeta2*B1*lqr*C1 + 1/2*
      A2^2 + 1/2*A1*Phic30 + 1/2*A1*Gsv2*Phic10 + 5*A1*Gsv1*bt0^2 + A1*
      Gsv1*Phic20 + A1*Gsv1^2*Phic10 + 1/2*A1*g21*Phic10 + A1*g12*
      Phic10*bt0 + A1*g11*Phic20 + 2*A1*g11*Gsv1*Phic10 + A1*g11^2*
      Phic10 - 3/2*A1*lfr*F3 - A1*lfr*Phic31 + 2*A1*lfr*Phic20*bt0 + A1
      *lfr*Phic10*bt1 - 3/2*A1*lfr*Gsv2*F1 - A1*lfr*Gsv2*Phic11 - 3*A1*
      lfr*Gsv1*F2 - 2*A1*lfr*Gsv1*Phic21 + 4*A1*lfr*Gsv1*Phic10*bt0 - 3
      *A1*lfr*Gsv1^2*F1 - 2*A1*lfr*Gsv1^2*Phic11 - 3/2*A1*lfr*g21*F1 - 
      A1*lfr*g21*Phic11 - 3*A1*lfr*g12*F1*bt0 - 2*A1*lfr*g12*Phic11*bt0
       - 3*A1*lfr*g11*F2 - 2*A1*lfr*g11*Phic21 + 2*A1*lfr*g11*Phic10*
      bt0 - 6*A1*lfr*g11*Gsv1*F1 - 4*A1*lfr*g11*Gsv1*Phic11 - 3*A1*lfr*
      g11^2*F1 - 2*A1*lfr*g11^2*Phic11 + A1*lfr^2*F2*bt0 + 3/4*A1*lfr^2
      *F1*bt1 + 1/2*A1*lfr^2*Phic21*bt0 + 1/2*A1*lfr^2*Phic11*bt1 - 1/2
      *A1*lfr^2*Phic10*bt0^2 - 1/2*A1*lfr^2*Gsv1*F1*bt0 + A1*lfr^2*Gsv1
      *Phic11*bt0 + A1*lfr^2*C3 + 2*A1*lfr^2*C2*Gsv1 + A1*lfr^2*C1*Gsv2
       + 2*A1*lfr^2*C1*Gsv1^2 + A1*lfr^2*g21*C1 + 2*A1*lfr^2*g12*C1*bt0
       + 3/2*A1*lfr^2*g11*F1*bt0 + A1*lfr^2*g11*Phic11*bt0 + 2*A1*lfr^2
      *g11*C2 + 4*A1*lfr^2*g11*C1*Gsv1 + 2*A1*lfr^2*g11^2*C1 - 1/2*A1*
      lfr^3*F1*bt0^2 - 1/3*A1*lfr^3*Phic11*bt0^2 - 3/2*A1*lfr^3*C2*bt0
       - A1*lfr^3*C1*bt1 - 2*A1*lfr^3*C1*Gsv1*bt0 - 2*A1*lfr^3*g11*C1*
      bt0 + 11/12*A1*lfr^4*C1*bt0^2 + 3/2*A1*lqr*F3 + A1*lqr*Phic31 - 7/
      2*A1*lqr*Phic20*bt0 - A1*lqr*Phic20*gm0 - 2*A1*lqr*Phic10*bt1 - 
      A1*lqr*Phic10*gm1 + 3/2*A1*lqr*Gsv2*F1 + A1*lqr*Gsv2*Phic11 + 3*
      A1*lqr*Gsv1*F2 + 2*A1*lqr*Gsv1*Phic21 - 7*A1*lqr*Gsv1*Phic10*bt0
       - 2*A1*lqr*Gsv1*Phic10*gm0 + 3*A1*lqr*Gsv1^2*F1 + 2*A1*lqr*
      Gsv1^2*Phic11 + 3/2*A1*lqr*g21*F1 + A1*lqr*g21*Phic11 + 3*A1*lqr*
      g12*F1*bt0 + 2*A1*lqr*g12*Phic11*bt0 + 3*A1*lqr*g11*F2 + 2*A1*lqr
      *g11*Phic21 - 5*A1*lqr*g11*Phic10*bt0 - 2*A1*lqr*g11*Phic10*gm0
       + 6*A1*lqr*g11*Gsv1*F1 + 4*A1*lqr*g11*Gsv1*Phic11 + 3*A1*lqr*
      g11^2*F1 + 2*A1*lqr*g11^2*Phic11 + 5/2*A1*lqr*lfr*F2*bt0 + 3/2*A1
      *lqr*lfr*F1*bt1 + 3*A1*lqr*lfr*gm1*F1 + 3*A1*lqr*lfr*gm0*F2 + 2*
      A1*lqr*lfr*Phic21*bt0 + 2*A1*lqr*lfr*Phic21*gm0 + A1*lqr*lfr*
      Phic11*bt1 + 2*A1*lqr*lfr*Phic11*gm1 - 2*A1*lqr*lfr*Phic10*bt0^2
       - 2*A1*lqr*lfr*Phic10*gm0*bt0 + 10*A1*lqr*lfr*Gsv1*F1*bt0 + 6*A1
      *lqr*lfr*Gsv1*gm0*F1 + 4*A1*lqr*lfr*Gsv1*Phic11*bt0 + 4*A1*lqr*
      lfr*Gsv1*Phic11*gm0 - 2*A1*lqr*lfr*C3 - 4*A1*lqr*lfr*C2*Gsv1 - 2*
      A1*lqr*lfr*C1*Gsv2 - 4*A1*lqr*lfr*C1*Gsv1^2 - 2*A1*lqr*lfr*g21*C1
       - 4*A1*lqr*lfr*g12*C1*bt0 + 6*A1*lqr*lfr*g11*F1*bt0 + 6*A1*lqr*
      lfr*g11*gm0*F1 + 4*A1*lqr*lfr*g11*Phic11*bt0 + 4*A1*lqr*lfr*g11*
      Phic11*gm0 - 4*A1*lqr*lfr*g11*C2 - 8*A1*lqr*lfr*g11*C1*Gsv1 - 4*
      A1*lqr*lfr*g11^2*C1 - 3/4*A1*lqr*lfr^2*F1*bt0^2 - 3/2*A1*lqr*
      lfr^2*gm0*F1*bt0 - 1/2*A1*lqr*lfr^2*Phic11*bt0^2 - A1*lqr*lfr^2*
      Phic11*gm0*bt0 + 3/2*A1*lqr*lfr^2*C2*bt0 - 2*A1*lqr*lfr^2*C2*gm0
       + A1*lqr*lfr^2*C1*bt1 - 2*A1*lqr*lfr^2*C1*gm1 - 4*A1*lqr*lfr^2*
      C1*Gsv1*gm0 - 4*A1*lqr*lfr^2*g11*C1*gm0 - 2/3*A1*lqr*lfr^3*C1*
      bt0^2 + 2*A1*lqr*lfr^3*C1*gm0*bt0 - 7/2*A1*lqr^2*F2*bt0 - 9/4*A1*
      lqr^2*F1*bt1 - 3*A1*lqr^2*gm1*F1 - 3*A1*lqr^2*gm0*F2 - 5/2*A1*
      lqr^2*Phic21*bt0 - 2*A1*lqr^2*Phic21*gm0 - 3/2*A1*lqr^2*Phic11*
      bt1 - 2*A1*lqr^2*Phic11*gm1 + 4*A1*lqr^2*Phic10*bt0^2 + 9/2*A1*
      lqr^2*Phic10*gm0*bt0 + A1*lqr^2*Phic10*gm0^2 - 19/2*A1*lqr^2*Gsv1
      *F1*bt0 - 6*A1*lqr^2*Gsv1*gm0*F1 - 5*A1*lqr^2*Gsv1*Phic11*bt0 - 4
      *A1*lqr^2*Gsv1*Phic11*gm0 + A1*lqr^2*C3 + 2*A1*lqr^2*C2*Gsv1 + A1
      *lqr^2*C1*Gsv2 + 2*A1*lqr^2*C1*Gsv1^2 + A1*lqr^2*g21*C1 + 2*A1*
      lqr^2*g12*C1*bt0 - 15/2*A1*lqr^2*g11*F1*bt0 - 6*A1*lqr^2*g11*gm0*
      F1 - 5*A1*lqr^2*g11*Phic11*bt0 - 4*A1*lqr^2*g11*Phic11*gm0 + 2*A1
      *lqr^2*g11*C2 + 4*A1*lqr^2*g11*C1*Gsv1 + 2*A1*lqr^2*g11^2*C1 - 3/
      2*A1*lqr^2*lfr*F1*bt0^2 - 9/2*A1*lqr^2*lfr*gm0*F1*bt0 - 3*A1*
      lqr^2*lfr*gm0^2*F1 - A1*lqr^2*lfr*Phic11*bt0^2 - 3*A1*lqr^2*lfr*
      Phic11*gm0*bt0 - 2*A1*lqr^2*lfr*Phic11*gm0^2 + 3/2*A1*lqr^2*lfr*
      C2*bt0 + 4*A1*lqr^2*lfr*C2*gm0 + A1*lqr^2*lfr*C1*bt1 + 4*A1*lqr^2
      *lfr*C1*gm1 + 6*A1*lqr^2*lfr*C1*Gsv1*bt0 + 8*A1*lqr^2*lfr*C1*Gsv1
      *gm0 + 6*A1*lqr^2*lfr*g11*C1*bt0 + 8*A1*lqr^2*lfr*g11*C1*gm0 - 1/
      2*A1*lqr^2*lfr^2*C1*bt0^2 - A1*lqr^2*lfr^2*C1*gm0*bt0 + 2*A1*
      lqr^2*lfr^2*C1*gm0^2 + 11/4*A1*lqr^3*F1*bt0^2 + 6*A1*lqr^3*gm0*F1
      *bt0 + 3*A1*lqr^3*gm0^2*F1 + 11/6*A1*lqr^3*Phic11*bt0^2 + 4*A1*
      lqr^3*Phic11*gm0*bt0 + 2*A1*lqr^3*Phic11*gm0^2 - 3/2*A1*lqr^3*C2*
      bt0 - 2*A1*lqr^3*C2*gm0 - A1*lqr^3*C1*bt1 - 2*A1*lqr^3*C1*gm1 - 4
      *A1*lqr^3*C1*Gsv1*bt0 - 4*A1*lqr^3*C1*Gsv1*gm0 - 4*A1*lqr^3*g11*
      C1*bt0 - 4*A1*lqr^3*g11*C1*gm0 - 2/3*A1*lqr^3*lfr*C1*bt0^2 - 4*A1
      *lqr^3*lfr*C1*gm0*bt0 - 4*A1*lqr^3*lfr*C1*gm0^2 + 11/12*A1*lqr^4*
      C1*bt0^2 + 3*A1*lqr^4*C1*gm0*bt0 + 2*A1*lqr^4*C1*gm0^2 + 5/2*A1*
      f2*bt0 + A1*f2*lfr*Phic10 - A1*f2*lfr^2*F1 - A1*f2*lqr*Phic10 + 2
      *A1*f2*lqr*lfr*F1 - A1*f2*lqr^2*F1 + 3/2*A1*f1*bt1 + 8*A1*f1*Gsv1
      *bt0 + 3*A1*f1*g11*bt0 + A1*f1*lfr*bt0^2 + A1*f1*lfr*Phic20 + 2*
      A1*f1*lfr*Gsv1*Phic10 + 2*A1*f1*lfr*g11*Phic10 - A1*f1*lfr^2*F2
       - 1/2*A1*f1*lfr^2*Phic10*bt0 - 2*A1*f1*lfr^2*Gsv1*F1 - 2*A1*f1*
      lfr^2*g11*F1 + A1*f1*lfr^3*F1*bt0 - 11/2*A1*f1*lqr*bt0^2 - 3*A1*
      f1*lqr*gm0*bt0 - A1*f1*lqr*Phic20 - 2*A1*f1*lqr*Gsv1*Phic10 - 2*
      A1*f1*lqr*g11*Phic10 + 2*A1*f1*lqr*lfr*F2 - 2*A1*f1*lqr*lfr*
      Phic10*bt0 - 2*A1*f1*lqr*lfr*Phic10*gm0 + 4*A1*f1*lqr*lfr*Gsv1*F1
       + 4*A1*f1*lqr*lfr*g11*F1 + 2*A1*f1*lqr*lfr^2*gm0*F1 - A1*f1*
      lqr^2*F2 + 5/2*A1*f1*lqr^2*Phic10*bt0 + 2*A1*f1*lqr^2*Phic10*gm0
       - 2*A1*f1*lqr^2*Gsv1*F1 - 2*A1*f1*lqr^2*g11*F1 - 3*A1*f1*lqr^2*
      lfr*F1*bt0 - 4*A1*f1*lqr^2*lfr*gm0*F1 + 2*A1*f1*lqr^3*F1*bt0 + 2*
      A1*f1*lqr^3*gm0*F1 + 5/2*A1*f1*f2 + 5/2*A1*f1^2*Gsv1 + 5/2*A1*
      f1^2*g11 + 5/2*A1*f1^2*lfr*bt0 - 25/4*A1*f1^2*lqr*bt0 - 5/2*A1*
      f1^2*lqr*gm0 + A1*f1^3*lfr - A1*f1^3*lqr + 5/2*A1*B2*bt0 + 1/2*A1
      *B2*lfr*Phic10 + 1/2*A1*B2*lfr^2*F1 + A1*B2*lfr^2*Phic11 - A1*B2*
      lfr^3*C1 - 1/2*A1*B2*lqr*Phic10 - A1*B2*lqr*lfr*F1 - 2*A1*B2*lqr*
      lfr*Phic11 + 3*A1*B2*lqr*lfr^2*C1 + 1/2*A1*B2*lqr^2*F1 + A1*B2*
      lqr^2*Phic11 - 3*A1*B2*lqr^2*lfr*C1 + A1*B2*lqr^3*C1 + 5/2*A1*B2*
      f1 + 3/2*A1*B1*bt1 + 8*A1*B1*Gsv1*bt0 + 3*A1*B1*g11*bt0 + A1*B1*
      lfr*bt0^2 + 1/2*A1*B1*lfr*Phic20 + A1*B1*lfr*Gsv1*Phic10 + A1*B1*
      lfr*g11*Phic10 + 1/2*A1*B1*lfr^2*F2 + A1*B1*lfr^2*Phic21 - 5/4*A1
      *B1*lfr^2*Phic10*bt0 + A1*B1*lfr^2*Gsv1*F1 + 2*A1*B1*lfr^2*Gsv1*
      Phic11 + A1*B1*lfr^2*g11*F1 + 2*A1*B1*lfr^2*g11*Phic11 - 1/2*A1*
      B1*lfr^3*F1*bt0 - A1*B1*lfr^3*Phic11*bt0 - A1*B1*lfr^3*C2 - 2*A1*
      B1*lfr^3*C1*Gsv1 - 2*A1*B1*lfr^3*g11*C1 + 3/2*A1*B1*lfr^4*C1*bt0
       - 11/2*A1*B1*lqr*bt0^2 - 3*A1*B1*lqr*gm0*bt0 - 1/2*A1*B1*lqr*
      Phic20 - A1*B1*lqr*Gsv1*Phic10 - A1*B1*lqr*g11*Phic10 - A1*B1*lqr
      *lfr*F2 - 2*A1*B1*lqr*lfr*Phic21 + A1*B1*lqr*lfr*Phic10*bt0 - A1*
      B1*lqr*lfr*Phic10*gm0 - 2*A1*B1*lqr*lfr*Gsv1*F1 - 4*A1*B1*lqr*lfr
      *Gsv1*Phic11 - 2*A1*B1*lqr*lfr*g11*F1 - 4*A1*B1*lqr*lfr*g11*
      Phic11 - A1*B1*lqr*lfr^2*gm0*F1 - 2*A1*B1*lqr*lfr^2*Phic11*gm0 + 
      3*A1*B1*lqr*lfr^2*C2 + 6*A1*B1*lqr*lfr^2*C1*Gsv1 + 6*A1*B1*lqr*
      lfr^2*g11*C1 - 3*A1*B1*lqr*lfr^3*C1*bt0 + 2*A1*B1*lqr*lfr^3*C1*
      gm0 + 1/2*A1*B1*lqr^2*F2 + A1*B1*lqr^2*Phic21 + 1/4*A1*B1*lqr^2*
      Phic10*bt0 + A1*B1*lqr^2*Phic10*gm0 + A1*B1*lqr^2*Gsv1*F1 + 2*A1*
      B1*lqr^2*Gsv1*Phic11 + A1*B1*lqr^2*g11*F1 + 2*A1*B1*lqr^2*g11*
      Phic11 + 3/2*A1*B1*lqr^2*lfr*F1*bt0 + 2*A1*B1*lqr^2*lfr*gm0*F1 + 
      3*A1*B1*lqr^2*lfr*Phic11*bt0 + 4*A1*B1*lqr^2*lfr*Phic11*gm0 - 3*
      A1*B1*lqr^2*lfr*C2 - 6*A1*B1*lqr^2*lfr*C1*Gsv1 - 6*A1*B1*lqr^2*
      lfr*g11*C1 - 6*A1*B1*lqr^2*lfr^2*C1*gm0 - A1*B1*lqr^3*F1*bt0 - A1
      *B1*lqr^3*gm0*F1 - 2*A1*B1*lqr^3*Phic11*bt0 - 2*A1*B1*lqr^3*
      Phic11*gm0 + A1*B1*lqr^3*C2 + 2*A1*B1*lqr^3*C1*Gsv1 + 2*A1*B1*
      lqr^3*g11*C1 + 3*A1*B1*lqr^3*lfr*C1*bt0 + 6*A1*B1*lqr^3*lfr*C1*
      gm0 - 3/2*A1*B1*lqr^4*C1*bt0 - 2*A1*B1*lqr^4*C1*gm0 + 5/2*A1*B1*
      f2 + 5*A1*B1*f1*Gsv1 + 5*A1*B1*f1*g11 + 7/2*A1*B1*f1*lfr*bt0 - A1
      *B1*f1*lfr^2*Phic10 + A1*B1*f1*lfr^3*F1 - 11*A1*B1*f1*lqr*bt0 - 5
      *A1*B1*f1*lqr*gm0 + 2*A1*B1*f1*lqr*lfr*Phic10 - 3*A1*B1*f1*lqr*
      lfr^2*F1 - A1*B1*f1*lqr^2*Phic10 + 3*A1*B1*f1*lqr^2*lfr*F1 - A1*
      B1*f1*lqr^3*F1 + 7/4*A1*B1*f1^2*lfr - 7/4*A1*B1*f1^2*lqr + 5/2*A1
      *B1*B2 + 5/2*A1*B1^2*Gsv1 + 5/2*A1*B1^2*g11 + A1*B1^2*lfr*bt0 - 3/
      4*A1*B1^2*lfr^2*Phic10 + 1/4*A1*B1^2*lfr^3*F1 - 1/2*A1*B1^2*lfr^3
      *Phic11 + 1/2*A1*B1^2*lfr^4*C1 - 19/4*A1*B1^2*lqr*bt0 - 5/2*A1*
      B1^2*lqr*gm0 + 3/2*A1*B1^2*lqr*lfr*Phic10 - 3/4*A1*B1^2*lqr*lfr^2
      *F1 + 3/2*A1*B1^2*lqr*lfr^2*Phic11 - 2*A1*B1^2*lqr*lfr^3*C1 - 3/4
      *A1*B1^2*lqr^2*Phic10 + 3/4*A1*B1^2*lqr^2*lfr*F1 - 3/2*A1*B1^2*
      lqr^2*lfr*Phic11 + 3*A1*B1^2*lqr^2*lfr^2*C1 - 1/4*A1*B1^2*lqr^3*
      F1 + 1/2*A1*B1^2*lqr^3*Phic11 - 2*A1*B1^2*lqr^3*lfr*C1 + 1/2*A1*
      B1^2*lqr^4*C1 + 1/2*A1*B1^2*f1*lfr - 1/2*A1*B1^2*f1*lqr - 1/4*A1*
      B1^3*lfr + 1/4*A1*B1^3*lqr + 11/2*A1*zeta3*F1*bt0^2 + 9*A1*zeta3*
      Phic33 - 21*A1*zeta3*Phic22*bt0 + 13*A1*zeta3*Phic11*bt0^2 - 12*
      A1*zeta3*C2*bt0 - 15/2*A1*zeta3*C1*bt1 - 35*A1*zeta3*C1*Gsv1*bt0
       - 15*A1*zeta3*g11*C1*bt0 - 5*A1*zeta3*lfr*C1*bt0^2 + 55/2*A1*
      zeta3*lqr*C1*bt0^2 + 15*A1*zeta3*lqr*C1*gm0*bt0 - 10*A1*zeta3*f2*
      C1 + 13*A1*zeta3*f1*F1*bt0 - 10*A1*zeta3*f1*Phic22 + 18*A1*zeta3*
      f1*Phic11*bt0 - 10*A1*zeta3*f1*C2 - 20*A1*zeta3*f1*C1*Gsv1 - 20*
      A1*zeta3*f1*g11*C1 - 27*A1*zeta3*f1*lfr*C1*bt0 + 57*A1*zeta3*f1*
      lqr*C1*bt0 + 20*A1*zeta3*f1*lqr*C1*gm0 + 5*A1*zeta3*f1^2*F1 + 5*
      A1*zeta3*f1^2*Phic11 - 15*A1*zeta3*f1^2*lfr*C1 + 15*A1*zeta3*f1^2
      *lqr*C1 - 10*A1*zeta3*B2*C1 + 13*A1*zeta3*B1*F1*bt0 - 10*A1*zeta3
      *B1*Phic22 + 18*A1*zeta3*B1*Phic11*bt0 - 10*A1*zeta3*B1*C2 - 20*
      A1*zeta3*B1*C1*Gsv1 - 20*A1*zeta3*B1*g11*C1 - 39/2*A1*zeta3*B1*
      lfr*C1*bt0 + 99/2*A1*zeta3*B1*lqr*C1*bt0 + 20*A1*zeta3*B1*lqr*C1*
      gm0 + 10*A1*zeta3*B1*f1*F1 + 10*A1*zeta3*B1*f1*Phic11 - 20*A1*
      zeta3*B1*f1*lfr*C1 + 20*A1*zeta3*B1*f1*lqr*C1 + 5*A1*zeta3*B1^2*
      F1 + 5*A1*zeta3*B1^2*Phic11 - 5*A1*zeta3*B1^2*lfr*C1 + 5*A1*zeta3
      *B1^2*lqr*C1 + 5/2*A1*zeta2*F2*bt0 + 3/2*A1*zeta2*F1*bt1 - 2*A1*
      zeta2*Phic32 + 9/2*A1*zeta2*Phic21*bt0 + 5/2*A1*zeta2*Phic11*bt1
       - 5/2*A1*zeta2*Phic10*bt0^2 + 8*A1*zeta2*Gsv1*F1*bt0 - 4*A1*
      zeta2*Gsv1*Phic22 + 10*A1*zeta2*Gsv1*Phic11*bt0 - 2*A1*zeta2*C3
       - 4*A1*zeta2*C2*Gsv1 - 2*A1*zeta2*C1*Gsv2 - 4*A1*zeta2*C1*Gsv1^2
       - 2*A1*zeta2*g21*C1 - 4*A1*zeta2*g12*C1*bt0 + 3*A1*zeta2*g11*F1*
      bt0 - 4*A1*zeta2*g11*Phic22 + 5*A1*zeta2*g11*Phic11*bt0 - 4*A1*
      zeta2*g11*C2 - 8*A1*zeta2*g11*C1*Gsv1 - 4*A1*zeta2*g11^2*C1 + A1*
      zeta2*lfr*F1*bt0^2 + 3*A1*zeta2*lfr*Phic33 - 6*A1*zeta2*lfr*
      Phic22*bt0 + 3*A1*zeta2*lfr*Phic11*bt0^2 - 7/2*A1*zeta2*lfr*C2*
      bt0 - 2*A1*zeta2*lfr*C1*bt1 - 19*A1*zeta2*lfr*C1*Gsv1*bt0 - 4*A1*
      zeta2*lfr*g11*C1*bt0 + A1*zeta2*lfr^2*C1*bt0^2 - 11/2*A1*zeta2*
      lqr*F1*bt0^2 - 3*A1*zeta2*lqr*gm0*F1*bt0 - 3*A1*zeta2*lqr*Phic33
       + 12*A1*zeta2*lqr*Phic22*bt0 + 4*A1*zeta2*lqr*Phic22*gm0 - 21/2*
      A1*zeta2*lqr*Phic11*bt0^2 - 5*A1*zeta2*lqr*Phic11*gm0*bt0 + 19/2*
      A1*zeta2*lqr*C2*bt0 + 4*A1*zeta2*lqr*C2*gm0 + 6*A1*zeta2*lqr*C1*
      bt1 + 4*A1*zeta2*lqr*C1*gm1 + 31*A1*zeta2*lqr*C1*Gsv1*bt0 + 8*A1*
      zeta2*lqr*C1*Gsv1*gm0 + 16*A1*zeta2*lqr*g11*C1*bt0 + 8*A1*zeta2*
      lqr*g11*C1*gm0 + 4*A1*zeta2*lqr*lfr*C1*bt0^2 + 4*A1*zeta2*lqr*lfr
      *C1*gm0*bt0 - 11*A1*zeta2*lqr^2*C1*bt0^2 - 14*A1*zeta2*lqr^2*C1*
      gm0*bt0 - 4*A1*zeta2*lqr^2*C1*gm0^2 + 5/2*A1*zeta2*f2*F1 + 5/2*A1
      *zeta2*f2*Phic11 - 15/2*A1*zeta2*f2*lfr*C1 + 15/2*A1*zeta2*f2*lqr
      *C1 + 5/2*A1*zeta2*f1*F2 + 5/2*A1*zeta2*f1*Phic21 - 4*A1*zeta2*f1
      *Phic10*bt0 + 5*A1*zeta2*f1*Gsv1*F1 + 5*A1*zeta2*f1*Gsv1*Phic11
       + 5*A1*zeta2*f1*g11*F1 + 5*A1*zeta2*f1*g11*Phic11 + 13/2*A1*
      zeta2*f1*lfr*F1*bt0 - 5*A1*zeta2*f1*lfr*Phic22 + 15/2*A1*zeta2*f1
      *lfr*Phic11*bt0 - 15/2*A1*zeta2*f1*lfr*C2 - 15*A1*zeta2*f1*lfr*C1
      *Gsv1 - 15*A1*zeta2*f1*lfr*g11*C1 + 5/4*A1*zeta2*f1*lfr^2*C1*bt0
       - 14*A1*zeta2*f1*lqr*F1*bt0 - 5*A1*zeta2*f1*lqr*gm0*F1 + 5*A1*
      zeta2*f1*lqr*Phic22 - 15*A1*zeta2*f1*lqr*Phic11*bt0 - 5*A1*zeta2*
      f1*lqr*Phic11*gm0 + 15/2*A1*zeta2*f1*lqr*C2 + 15*A1*zeta2*f1*lqr*
      C1*Gsv1 + 15*A1*zeta2*f1*lqr*g11*C1 + 20*A1*zeta2*f1*lqr*lfr*C1*
      bt0 + 15*A1*zeta2*f1*lqr*lfr*C1*gm0 - 85/4*A1*zeta2*f1*lqr^2*C1*
      bt0 - 15*A1*zeta2*f1*lqr^2*C1*gm0 - 5/4*A1*zeta2*f1^2*Phic10 + 17/
      4*A1*zeta2*f1^2*lfr*F1 + 3*A1*zeta2*f1^2*lfr*Phic11 - 3*A1*zeta2*
      f1^2*lfr^2*C1 - 17/4*A1*zeta2*f1^2*lqr*F1 - 3*A1*zeta2*f1^2*lqr*
      Phic11 + 6*A1*zeta2*f1^2*lqr*lfr*C1 - 3*A1*zeta2*f1^2*lqr^2*C1 + 
      5/2*A1*zeta2*B2*F1 + 5/2*A1*zeta2*B2*Phic11 - 11/2*A1*zeta2*B2*
      lfr*C1 + 11/2*A1*zeta2*B2*lqr*C1 + 5/2*A1*zeta2*B1*F2 + 5/2*A1*
      zeta2*B1*Phic21 - 4*A1*zeta2*B1*Phic10*bt0 + 5*A1*zeta2*B1*Gsv1*
      F1 + 5*A1*zeta2*B1*Gsv1*Phic11 + 5*A1*zeta2*B1*g11*F1 + 5*A1*
      zeta2*B1*g11*Phic11 + 5*A1*zeta2*B1*lfr*F1*bt0 - 3*A1*zeta2*B1*
      lfr*Phic22 + 5*A1*zeta2*B1*lfr*Phic11*bt0 - 11/2*A1*zeta2*B1*lfr*
      C2 - 11*A1*zeta2*B1*lfr*C1*Gsv1 - 11*A1*zeta2*B1*lfr*g11*C1 + 9/4
      *A1*zeta2*B1*lfr^2*C1*bt0 - 25/2*A1*zeta2*B1*lqr*F1*bt0 - 5*A1*
      zeta2*B1*lqr*gm0*F1 + 3*A1*zeta2*B1*lqr*Phic22 - 25/2*A1*zeta2*B1
      *lqr*Phic11*bt0 - 5*A1*zeta2*B1*lqr*Phic11*gm0 + 11/2*A1*zeta2*B1
      *lqr*C2 + 11*A1*zeta2*B1*lqr*C1*Gsv1 + 11*A1*zeta2*B1*lqr*g11*C1
       + 12*A1*zeta2*B1*lqr*lfr*C1*bt0 + 11*A1*zeta2*B1*lqr*lfr*C1*gm0
       - 57/4*A1*zeta2*B1*lqr^2*C1*bt0 - 11*A1*zeta2*B1*lqr^2*C1*gm0 - 
      5/2*A1*zeta2*B1*f1*Phic10 + 6*A1*zeta2*B1*f1*lfr*F1 + 7/2*A1*
      zeta2*B1*f1*lfr*Phic11 + 3/2*A1*zeta2*B1*f1*lfr^2*C1 - 6*A1*zeta2
      *B1*f1*lqr*F1 - 7/2*A1*zeta2*B1*f1*lqr*Phic11 - 3*A1*zeta2*B1*f1*
      lqr*lfr*C1 + 3/2*A1*zeta2*B1*f1*lqr^2*C1 - 5/4*A1*zeta2*B1^2*
      Phic10 + 7/4*A1*zeta2*B1^2*lfr*F1 + 1/2*A1*zeta2*B1^2*lfr*Phic11
       + 7/2*A1*zeta2*B1^2*lfr^2*C1 - 7/4*A1*zeta2*B1^2*lqr*F1 - 1/2*A1
      *zeta2*B1^2*lqr*Phic11 - 7*A1*zeta2*B1^2*lqr*lfr*C1 + 7/2*A1*
      zeta2*B1^2*lqr^2*C1 - 69/10*A1*zeta2^2*C1*bt0^2 - 13/2*A1*zeta2^2
      *f1*C1*bt0 - 1/2*A1*zeta2^2*f1^2*C1 - 13/2*A1*zeta2^2*B1*C1*bt0
       - A1*zeta2^2*B1*f1*C1 - 1/2*A1*zeta2^2*B1^2*C1 + A1*A3 + 2*A1*A2
      *Gsv1 + 2*A1*A2*g11 + 3/2*A1*A2*lfr*bt0 + A1*A2*lfr^2*Phic10 - A1
      *A2*lfr^3*F1 - 9/2*A1*A2*lqr*bt0 - 2*A1*A2*lqr*gm0 - 2*A1*A2*lqr*
      lfr*Phic10 + 3*A1*A2*lqr*lfr^2*F1 + A1*A2*lqr^2*Phic10 - 3*A1*A2*
      lqr^2*lfr*F1 + A1*A2*lqr^3*F1 + 5*A1*A2*f1*lfr - 5*A1*A2*f1*lqr
       + 4*A1*A2*B1*lfr - 4*A1*A2*B1*lqr + 5*A1*A2*zeta3*F1 + 5*A1*A2*
      zeta3*Phic11 - 25*A1*A2*zeta3*lfr*C1 + 25*A1*A2*zeta3*lqr*C1 - A1
      *A2*zeta2*Phic10 + 6*A1*A2*zeta2*lfr*F1 + 5*A1*A2*zeta2*lfr*
      Phic11 - 10*A1*A2*zeta2*lfr^2*C1 - 6*A1*A2*zeta2*lqr*F1 - 5*A1*A2
      *zeta2*lqr*Phic11 + 20*A1*A2*zeta2*lqr*lfr*C1 - 10*A1*A2*zeta2*
      lqr^2*C1 - 3/2*A1*A2*zeta2^2*C1 + 1/2*A1^2*Gsv2 + A1^2*Gsv1^2 + 1/
      2*A1^2*g21 + A1^2*g12*bt0 + 2*A1^2*g11*Gsv1 + A1^2*g11^2 + 1/2*
      A1^2*lfr*bt1 + 6*A1^2*lfr*Gsv1*bt0 + A1^2*lfr*g11*bt0 - 1/4*A1^2*
      lfr^2*bt0^2 + 1/2*A1^2*lfr^2*Phic20 + A1^2*lfr^2*Gsv1*Phic10 + 
      A1^2*lfr^2*g11*Phic10 - 1/2*A1^2*lfr^3*F2 - 1/2*A1^2*lfr^3*Phic10
      *bt0 - A1^2*lfr^3*Gsv1*F1 - A1^2*lfr^3*g11*F1 + 3/4*A1^2*lfr^4*F1
      *bt0 - 3/2*A1^2*lqr*bt1 - A1^2*lqr*gm1 - 9*A1^2*lqr*Gsv1*bt0 - 2*
      A1^2*lqr*Gsv1*gm0 - 4*A1^2*lqr*g11*bt0 - 2*A1^2*lqr*g11*gm0 - 
      A1^2*lqr*lfr*bt0^2 - A1^2*lqr*lfr*gm0*bt0 - A1^2*lqr*lfr*Phic20
       - 2*A1^2*lqr*lfr*Gsv1*Phic10 - 2*A1^2*lqr*lfr*g11*Phic10 + 3/2*
      A1^2*lqr*lfr^2*F2 - A1^2*lqr*lfr^2*Phic10*gm0 + 3*A1^2*lqr*lfr^2*
      Gsv1*F1 + 3*A1^2*lqr*lfr^2*g11*F1 - 3/2*A1^2*lqr*lfr^3*F1*bt0 + 
      A1^2*lqr*lfr^3*gm0*F1 + 11/4*A1^2*lqr^2*bt0^2 + 7/2*A1^2*lqr^2*
      gm0*bt0 + A1^2*lqr^2*gm0^2 + 1/2*A1^2*lqr^2*Phic20 + A1^2*lqr^2*
      Gsv1*Phic10 + A1^2*lqr^2*g11*Phic10 - 3/2*A1^2*lqr^2*lfr*F2 + 3/2
      *A1^2*lqr^2*lfr*Phic10*bt0 + 2*A1^2*lqr^2*lfr*Phic10*gm0 - 3*A1^2
      *lqr^2*lfr*Gsv1*F1 - 3*A1^2*lqr^2*lfr*g11*F1 - 3*A1^2*lqr^2*lfr^2
      *gm0*F1 + 1/2*A1^2*lqr^3*F2 - A1^2*lqr^3*Phic10*bt0 - A1^2*lqr^3*
      Phic10*gm0 + A1^2*lqr^3*Gsv1*F1 + A1^2*lqr^3*g11*F1 + 3/2*A1^2*
      lqr^3*lfr*F1*bt0 + 3*A1^2*lqr^3*lfr*gm0*F1 - 3/4*A1^2*lqr^4*F1*
      bt0 - A1^2*lqr^4*gm0*F1 + 5/2*A1^2*f2*lfr - 5/2*A1^2*f2*lqr + 5*
      A1^2*f1*lfr*Gsv1 + 5*A1^2*f1*lfr*g11 - 5*A1^2*f1*lqr*Gsv1 - 5*
      A1^2*f1*lqr*g11 - 15/2*A1^2*f1*lqr*lfr*bt0 - 5*A1^2*f1*lqr*lfr*
      gm0 + 15/2*A1^2*f1*lqr^2*bt0 + 5*A1^2*f1*lqr^2*gm0 + 3/2*A1^2*
      f1^2*lfr^2 - 3*A1^2*f1^2*lqr*lfr + 3/2*A1^2*f1^2*lqr^2 + 2*A1^2*
      B2*lfr - 2*A1^2*B2*lqr + 4*A1^2*B1*lfr*Gsv1 + 4*A1^2*B1*lfr*g11
       - 1/4*A1^2*B1*lfr^2*bt0 - 1/2*A1^2*B1*lfr^3*Phic10 + 1/2*A1^2*B1
      *lfr^4*F1 - 4*A1^2*B1*lqr*Gsv1 - 4*A1^2*B1*lqr*g11 - 11/2*A1^2*B1
      *lqr*lfr*bt0 - 4*A1^2*B1*lqr*lfr*gm0 + 3/2*A1^2*B1*lqr*lfr^2*
      Phic10 - 2*A1^2*B1*lqr*lfr^3*F1 + 23/4*A1^2*B1*lqr^2*bt0 + 4*A1^2
      *B1*lqr^2*gm0 - 3/2*A1^2*B1*lqr^2*lfr*Phic10 + 3*A1^2*B1*lqr^2*
      lfr^2*F1 + 1/2*A1^2*B1*lqr^3*Phic10 - 2*A1^2*B1*lqr^3*lfr*F1 + 1/
      2*A1^2*B1*lqr^4*F1 + 1/2*A1^2*B1*f1*lfr^2 - A1^2*B1*f1*lqr*lfr + 
      1/2*A1^2*B1*f1*lqr^2 - 3/4*A1^2*B1^2*lfr^2 + 3/2*A1^2*B1^2*lqr*
      lfr - 3/4*A1^2*B1^2*lqr^2 - 147/2*A1^2*zeta5*C1*bt0 - 63*A1^2*
      zeta5*f1*C1 - 63*A1^2*zeta5*B1*C1 + 5/2*A1^2*zeta3*F2 + 5/2*A1^2*
      zeta3*Phic21 - 4*A1^2*zeta3*Phic10*bt0 + 5*A1^2*zeta3*Gsv1*F1 + 5
      *A1^2*zeta3*Gsv1*Phic11 + 5*A1^2*zeta3*g11*F1 + 5*A1^2*zeta3*g11*
      Phic11 + 19/2*A1^2*zeta3*lfr*F1*bt0 - 10*A1^2*zeta3*lfr*Phic22 + 
      13*A1^2*zeta3*lfr*Phic11*bt0 - 25/2*A1^2*zeta3*lfr*C2 - 25*A1^2*
      zeta3*lfr*C1*Gsv1 - 25*A1^2*zeta3*lfr*g11*C1 - 5/4*A1^2*zeta3*
      lfr^2*C1*bt0 - 17*A1^2*zeta3*lqr*F1*bt0 - 5*A1^2*zeta3*lqr*gm0*F1
       + 10*A1^2*zeta3*lqr*Phic22 - 41/2*A1^2*zeta3*lqr*Phic11*bt0 - 5*
      A1^2*zeta3*lqr*Phic11*gm0 + 25/2*A1^2*zeta3*lqr*C2 + 25*A1^2*
      zeta3*lqr*C1*Gsv1 + 25*A1^2*zeta3*lqr*g11*C1 + 40*A1^2*zeta3*lqr*
      lfr*C1*bt0 + 25*A1^2*zeta3*lqr*lfr*C1*gm0 - 155/4*A1^2*zeta3*
      lqr^2*C1*bt0 - 25*A1^2*zeta3*lqr^2*C1*gm0 - 5/2*A1^2*zeta3*f1*
      Phic10 + 25/2*A1^2*zeta3*f1*lfr*F1 + 10*A1^2*zeta3*f1*lfr*Phic11
       - 20*A1^2*zeta3*f1*lfr^2*C1 - 25/2*A1^2*zeta3*f1*lqr*F1 - 10*
      A1^2*zeta3*f1*lqr*Phic11 + 40*A1^2*zeta3*f1*lqr*lfr*C1 - 20*A1^2*
      zeta3*f1*lqr^2*C1 - 5/2*A1^2*zeta3*B1*Phic10 + 10*A1^2*zeta3*B1*
      lfr*F1 + 15/2*A1^2*zeta3*B1*lfr*Phic11 - 15/2*A1^2*zeta3*B1*lfr^2
      *C1 - 10*A1^2*zeta3*B1*lqr*F1 - 15/2*A1^2*zeta3*B1*lqr*Phic11 + 
      15*A1^2*zeta3*B1*lqr*lfr*C1 - 15/2*A1^2*zeta3*B1*lqr^2*C1 - 3/2*
      A1^2*zeta2*bt0^2 - 1/2*A1^2*zeta2*Phic20 - A1^2*zeta2*Gsv1*Phic10
       - A1^2*zeta2*g11*Phic10 + 3*A1^2*zeta2*lfr*F2 + 5/2*A1^2*zeta2*
      lfr*Phic21 - 3*A1^2*zeta2*lfr*Phic10*bt0 + 6*A1^2*zeta2*lfr*Gsv1*
      F1 + 5*A1^2*zeta2*lfr*Gsv1*Phic11 + 6*A1^2*zeta2*lfr*g11*F1 + 5*
      A1^2*zeta2*lfr*g11*Phic11 + 1/4*A1^2*zeta2*lfr^2*F1*bt0 - 5/2*
      A1^2*zeta2*lfr^2*Phic22 + 5/4*A1^2*zeta2*lfr^2*Phic11*bt0 - 5*
      A1^2*zeta2*lfr^2*C2 - 10*A1^2*zeta2*lfr^2*C1*Gsv1 - 10*A1^2*zeta2
      *lfr^2*g11*C1 + 5*A1^2*zeta2*lfr^3*C1*bt0 - 3*A1^2*zeta2*lqr*F2
       - 5/2*A1^2*zeta2*lqr*Phic21 + 9/2*A1^2*zeta2*lqr*Phic10*bt0 + 
      A1^2*zeta2*lqr*Phic10*gm0 - 6*A1^2*zeta2*lqr*Gsv1*F1 - 5*A1^2*
      zeta2*lqr*Gsv1*Phic11 - 6*A1^2*zeta2*lqr*g11*F1 - 5*A1^2*zeta2*
      lqr*g11*Phic11 - 19/2*A1^2*zeta2*lqr*lfr*F1*bt0 - 6*A1^2*zeta2*
      lqr*lfr*gm0*F1 + 5*A1^2*zeta2*lqr*lfr*Phic22 - 10*A1^2*zeta2*lqr*
      lfr*Phic11*bt0 - 5*A1^2*zeta2*lqr*lfr*Phic11*gm0 + 10*A1^2*zeta2*
      lqr*lfr*C2 + 20*A1^2*zeta2*lqr*lfr*C1*Gsv1 + 20*A1^2*zeta2*lqr*
      lfr*g11*C1 + 10*A1^2*zeta2*lqr*lfr^2*C1*gm0 + 37/4*A1^2*zeta2*
      lqr^2*F1*bt0 + 6*A1^2*zeta2*lqr^2*gm0*F1 - 5/2*A1^2*zeta2*lqr^2*
      Phic22 + 35/4*A1^2*zeta2*lqr^2*Phic11*bt0 + 5*A1^2*zeta2*lqr^2*
      Phic11*gm0 - 5*A1^2*zeta2*lqr^2*C2 - 10*A1^2*zeta2*lqr^2*C1*Gsv1
       - 10*A1^2*zeta2*lqr^2*g11*C1 - 15*A1^2*zeta2*lqr^2*lfr*C1*bt0 - 
      20*A1^2*zeta2*lqr^2*lfr*C1*gm0 + 10*A1^2*zeta2*lqr^3*C1*bt0 + 10*
      A1^2*zeta2*lqr^3*C1*gm0 - 31/4*A1^2*zeta2*f1*bt0 - 5/2*A1^2*zeta2
      *f1*lfr*Phic10 + 11/2*A1^2*zeta2*f1*lfr^2*F1 + 3*A1^2*zeta2*f1*
      lfr^2*Phic11 - 3*A1^2*zeta2*f1*lfr^3*C1 + 5/2*A1^2*zeta2*f1*lqr*
      Phic10 - 11*A1^2*zeta2*f1*lqr*lfr*F1 - 6*A1^2*zeta2*f1*lqr*lfr*
      Phic11 + 9*A1^2*zeta2*f1*lqr*lfr^2*C1 + 11/2*A1^2*zeta2*f1*lqr^2*
      F1 + 3*A1^2*zeta2*f1*lqr^2*Phic11 - 9*A1^2*zeta2*f1*lqr^2*lfr*C1
       + 3*A1^2*zeta2*f1*lqr^3*C1 - 17/4*A1^2*zeta2*f1^2 - 31/4*A1^2*
      zeta2*B1*bt0 - 2*A1^2*zeta2*B1*lfr*Phic10 + 5/2*A1^2*zeta2*B1*
      lfr^2*F1 + 1/2*A1^2*zeta2*B1*lfr^2*Phic11 + 2*A1^2*zeta2*B1*lfr^3
      *C1 + 2*A1^2*zeta2*B1*lqr*Phic10 - 5*A1^2*zeta2*B1*lqr*lfr*F1 - 
      A1^2*zeta2*B1*lqr*lfr*Phic11 - 6*A1^2*zeta2*B1*lqr*lfr^2*C1 + 5/2
      *A1^2*zeta2*B1*lqr^2*F1 + 1/2*A1^2*zeta2*B1*lqr^2*Phic11 + 6*A1^2
      *zeta2*B1*lqr^2*lfr*C1 - 2*A1^2*zeta2*B1*lqr^3*C1 - 17/2*A1^2*
      zeta2*B1*f1 - 17/4*A1^2*zeta2*B1^2 + 91/2*A1^2*zeta2*zeta3*C1*bt0
       + 45*A1^2*zeta2*zeta3*f1*C1 + 45*A1^2*zeta2*zeta3*B1*C1 + 11/8*
      A1^2*zeta2^2*F1*bt0 - 3/4*A1^2*zeta2^2*Phic22 + 7/4*A1^2*zeta2^2*
      Phic11*bt0 - 3/4*A1^2*zeta2^2*C2 - 3/2*A1^2*zeta2^2*C1*Gsv1 - 3/2
      *A1^2*zeta2^2*g11*C1 - 6*A1^2*zeta2^2*lfr*C1*bt0 + 33/4*A1^2*
      zeta2^2*lqr*C1*bt0 + 3/2*A1^2*zeta2^2*lqr*C1*gm0 + 1/4*A1^2*
      zeta2^2*f1*F1 + 1/4*A1^2*zeta2^2*f1*Phic11 - 5/4*A1^2*zeta2^2*f1*
      lfr*C1 + 5/4*A1^2*zeta2^2*f1*lqr*C1 + 1/4*A1^2*zeta2^2*B1*F1 + 1/
      4*A1^2*zeta2^2*B1*Phic11 - 1/2*A1^2*zeta2^2*B1*lfr*C1 + 1/2*A1^2*
      zeta2^2*B1*lqr*C1 + 15/4*A1^2*A2*lfr^2 - 15/2*A1^2*A2*lqr*lfr + 
      15/4*A1^2*A2*lqr^2 - 15/4*A1^2*A2*zeta2 + 5/2*A1^3*lfr^2*Gsv1 + 5/
      2*A1^3*lfr^2*g11 - 5/4*A1^3*lfr^3*bt0 - 5*A1^3*lqr*lfr*Gsv1 - 5*
      A1^3*lqr*lfr*g11 - 5/2*A1^3*lqr*lfr^2*gm0 + 5/2*A1^3*lqr^2*Gsv1
       + 5/2*A1^3*lqr^2*g11 + 15/4*A1^3*lqr^2*lfr*bt0 + 5*A1^3*lqr^2*
      lfr*gm0 - 5/2*A1^3*lqr^3*bt0 - 5/2*A1^3*lqr^3*gm0 + A1^3*f1*lfr^3
       - 3*A1^3*f1*lqr*lfr^2 + 3*A1^3*f1*lqr^2*lfr - A1^3*f1*lqr^3 - 1/
      4*A1^3*B1*lfr^3 + 3/4*A1^3*B1*lqr*lfr^2 - 3/4*A1^3*B1*lqr^2*lfr
       + 1/4*A1^3*B1*lqr^3 + 21/2*A1^3*zeta5*F1 + 21/2*A1^3*zeta5*
      Phic11 - 147/2*A1^3*zeta5*lfr*C1 + 147/2*A1^3*zeta5*lqr*C1 - 13/2
      *A1^3*zeta3*bt0 - 5/2*A1^3*zeta3*lfr*Phic10 + 15/2*A1^3*zeta3*
      lfr^2*F1 + 5*A1^3*zeta3*lfr^2*Phic11 - 25/3*A1^3*zeta3*lfr^3*C1
       + 5/2*A1^3*zeta3*lqr*Phic10 - 15*A1^3*zeta3*lqr*lfr*F1 - 10*A1^3
      *zeta3*lqr*lfr*Phic11 + 25*A1^3*zeta3*lqr*lfr^2*C1 + 15/2*A1^3*
      zeta3*lqr^2*F1 + 5*A1^3*zeta3*lqr^2*Phic11 - 25*A1^3*zeta3*lqr^2*
      lfr*C1 + 25/3*A1^3*zeta3*lqr^3*C1 - 15/2*A1^3*zeta3*f1 - 15/2*
      A1^3*zeta3*B1 + 70/3*A1^3*zeta3^2*C1 - 5/2*A1^3*zeta2*Gsv1 - 5/2*
      A1^3*zeta2*g11 - 4*A1^3*zeta2*lfr*bt0 - 5/4*A1^3*zeta2*lfr^2*
      Phic10 + 9/4*A1^3*zeta2*lfr^3*F1 + A1^3*zeta2*lfr^3*Phic11 - A1^3
      *zeta2*lfr^4*C1 + 31/4*A1^3*zeta2*lqr*bt0 + 5/2*A1^3*zeta2*lqr*
      gm0 + 5/2*A1^3*zeta2*lqr*lfr*Phic10 - 27/4*A1^3*zeta2*lqr*lfr^2*
      F1 - 3*A1^3*zeta2*lqr*lfr^2*Phic11 + 4*A1^3*zeta2*lqr*lfr^3*C1 - 
      5/4*A1^3*zeta2*lqr^2*Phic10 + 27/4*A1^3*zeta2*lqr^2*lfr*F1 + 3*
      A1^3*zeta2*lqr^2*lfr*Phic11 - 6*A1^3*zeta2*lqr^2*lfr^2*C1 - 9/4*
      A1^3*zeta2*lqr^3*F1 - A1^3*zeta2*lqr^3*Phic11 + 4*A1^3*zeta2*
      lqr^3*lfr*C1 - A1^3*zeta2*lqr^4*C1 - 17/2*A1^3*zeta2*f1*lfr + 17/
      2*A1^3*zeta2*f1*lqr - 29/4*A1^3*zeta2*B1*lfr + 29/4*A1^3*zeta2*B1
      *lqr - 15/2*A1^3*zeta2*zeta3*F1 - 15/2*A1^3*zeta2*zeta3*Phic11 + 
      105/2*A1^3*zeta2*zeta3*lfr*C1 - 105/2*A1^3*zeta2*zeta3*lqr*C1 - 1/
      8*A1^3*zeta2^2*Phic10 + 3/8*A1^3*zeta2^2*lfr*F1 + 1/4*A1^3*
      zeta2^2*lfr*Phic11 - 3/4*A1^3*zeta2^2*lfr^2*C1 - 3/8*A1^3*zeta2^2
      *lqr*F1 - 1/4*A1^3*zeta2^2*lqr*Phic11 + 3/2*A1^3*zeta2^2*lqr*lfr*
      C1 - 3/4*A1^3*zeta2^2*lqr^2*C1 - 11/3*A1^3*zeta2^3*C1 + 1/4*A1^4*
      lfr^4 - A1^4*lqr*lfr^3 + 3/2*A1^4*lqr^2*lfr^2 - A1^4*lqr^3*lfr + 
      1/4*A1^4*lqr^4 - 15/2*A1^4*zeta3*lfr + 15/2*A1^4*zeta3*lqr - 17/4
      *A1^4*zeta2*lfr^2 + 17/2*A1^4*zeta2*lqr*lfr - 17/4*A1^4*zeta2*
      lqr^2 - 1/8*A1^4*zeta2^2),

Delta43 ->
      (F2*bt0^2 + 5/6*F1*bt0*bt1 + Phic43 - 3*Phic32*bt0 - 2*Phic22*bt1
       + 3*Phic21*bt0^2 + 5/2*Phic11*bt0*bt1 - Phic10*bt0^3 + 11/3*Gsv1
      *F1*bt0^2 + 2*Gsv1*Phic33 - 6*Gsv1*Phic22*bt0 + 6*Gsv1*Phic11*
      bt0^2 - 3/2*C3*bt0 - C2*bt1 - 4*C2*Gsv1*bt0 - 1/2*C1*bt2 - 5/2*C1
      *Gsv2*bt0 - 3*C1*Gsv1*bt1 - 5*C1*Gsv1^2*bt0 - 1/2*g21*C1*bt0 - 
      g12*C1*bt0^2 + 2/3*g11*F1*bt0^2 + 2*g11*Phic33 - 4*g11*Phic22*bt0
       + 2*g11*Phic11*bt0^2 - 2*g11*C2*bt0 - g11*C1*bt1 - 6*g11*C1*Gsv1
      *bt0 - g11^2*C1*bt0 - 2*lfr*C1*Gsv1*bt0^2 - lqr*F1*bt0^3 - 2/3*
      lqr*gm0*F1*bt0^2 - 3*lqr*Phic33*bt0 - 2*lqr*Phic33*gm0 + 6*lqr*
      Phic22*bt0^2 + 4*lqr*Phic22*gm0*bt0 - 3*lqr*Phic11*bt0^3 - 2*lqr*
      Phic11*gm0*bt0^2 + 3*lqr*C2*bt0^2 + 2*lqr*C2*gm0*bt0 + 5/2*lqr*C1
      *bt0*bt1 + lqr*C1*gm1*bt0 + lqr*C1*gm0*bt1 + 11*lqr*C1*Gsv1*bt0^2
       + 6*lqr*C1*Gsv1*gm0*bt0 + 3*lqr*g11*C1*bt0^2 + 2*lqr*g11*C1*gm0*
      bt0 - 3/2*lqr^2*C1*bt0^3 - 5/2*lqr^2*C1*gm0*bt0^2 - lqr^2*C1*
      gm0^2*bt0 - f3*C1 + 3/2*f2*F1*bt0 - f2*Phic22 + 2*f2*Phic11*bt0
       - f2*C2 - 2*f2*C1*Gsv1 - 2*f2*g11*C1 - f2*lfr*C1*bt0 + 4*f2*lqr*
      C1*bt0 + 2*f2*lqr*C1*gm0 + 3/2*f1*F2*bt0 + f1*F1*bt1 - f1*Phic32
       + 5/2*f1*Phic21*bt0 + 3/2*f1*Phic11*bt1 - 11/6*f1*Phic10*bt0^2
       + 4*f1*Gsv1*F1*bt0 - 2*f1*Gsv1*Phic22 + 5*f1*Gsv1*Phic11*bt0 - 
      f1*C3 - 2*f1*C2*Gsv1 - f1*C1*Gsv2 - 2*f1*C1*Gsv1^2 - f1*g21*C1 - 
      2*f1*g12*C1*bt0 + 2*f1*g11*F1*bt0 - 2*f1*g11*Phic22 + 3*f1*g11*
      Phic11*bt0 - 2*f1*g11*C2 - 4*f1*g11*C1*Gsv1 - 2*f1*g11^2*C1 + 1/3
      *f1*lfr*F1*bt0^2 - 1/2*f1*lfr*C2*bt0 - 1/2*f1*lfr*C1*bt1 - 3*f1*
      lfr*C1*Gsv1*bt0 - f1*lfr*g11*C1*bt0 + 1/4*f1*lfr^2*C1*bt0^2 - 10/
      3*f1*lqr*F1*bt0^2 - 2*f1*lqr*gm0*F1*bt0 + 3*f1*lqr*Phic22*bt0 + 2
      *f1*lqr*Phic22*gm0 - 9/2*f1*lqr*Phic11*bt0^2 - 3*f1*lqr*Phic11*
      gm0*bt0 + 7/2*f1*lqr*C2*bt0 + 2*f1*lqr*C2*gm0 + 5/2*f1*lqr*C1*bt1
       + 2*f1*lqr*C1*gm1 + 9*f1*lqr*C1*Gsv1*bt0 + 4*f1*lqr*C1*Gsv1*gm0
       + 7*f1*lqr*g11*C1*bt0 + 4*f1*lqr*g11*C1*gm0 + f1*lqr*lfr*C1*
      bt0^2 + f1*lqr*lfr*C1*gm0*bt0 - 17/4*f1*lqr^2*C1*bt0^2 - 6*f1*
      lqr^2*C1*gm0*bt0 - 2*f1*lqr^2*C1*gm0^2 + f1*f2*F1 + f1*f2*Phic11
       - f1*f2*lfr*C1 + f1*f2*lqr*C1 + 1/2*f1^2*F2 + 1/2*f1^2*Phic21 - 
      f1^2*Phic10*bt0 + f1^2*Gsv1*F1 + f1^2*Gsv1*Phic11 + f1^2*g11*F1
       + f1^2*g11*Phic11 + 1/2*f1^2*lfr*F1*bt0 - 1/2*f1^2*lfr*C2 - f1^2
      *lfr*C1*Gsv1 - f1^2*lfr*g11*C1 + 1/4*f1^2*lfr^2*C1*bt0 - 2*f1^2*
      lqr*F1*bt0 - f1^2*lqr*gm0*F1 - 3/2*f1^2*lqr*Phic11*bt0 - f1^2*lqr
      *Phic11*gm0 + 1/2*f1^2*lqr*C2 + f1^2*lqr*C1*Gsv1 + f1^2*lqr*g11*
      C1 + f1^2*lqr*lfr*C1*bt0 + f1^2*lqr*lfr*C1*gm0 - 5/4*f1^2*lqr^2*
      C1*bt0 - f1^2*lqr^2*C1*gm0 - 1/6*f1^3*Phic10 + 1/6*f1^3*lfr*F1 - 
      1/6*f1^3*lqr*F1 - B3*C1 + 3/2*B2*F1*bt0 - B2*Phic22 + 2*B2*Phic11
      *bt0 - B2*C2 - 2*B2*C1*Gsv1 - 2*B2*g11*C1 - 1/2*B2*lfr*C1*bt0 + 7/
      2*B2*lqr*C1*bt0 + 2*B2*lqr*C1*gm0 + B2*f1*F1 + B2*f1*Phic11 + 3/2
      *B1*F2*bt0 + B1*F1*bt1 - B1*Phic32 + 5/2*B1*Phic21*bt0 + 3/2*B1*
      Phic11*bt1 - 11/6*B1*Phic10*bt0^2 + 4*B1*Gsv1*F1*bt0 - 2*B1*Gsv1*
      Phic22 + 5*B1*Gsv1*Phic11*bt0 - B1*C3 - 2*B1*C2*Gsv1 - B1*C1*Gsv2
       - 2*B1*C1*Gsv1^2 - B1*g21*C1 - 2*B1*g12*C1*bt0 + 2*B1*g11*F1*bt0
       - 2*B1*g11*Phic22 + 3*B1*g11*Phic11*bt0 - 2*B1*g11*C2 - 4*B1*g11
      *C1*Gsv1 - 2*B1*g11^2*C1 - B1*lfr*Phic33 + 2*B1*lfr*Phic22*bt0 - 
      B1*lfr*Phic11*bt0^2 + 1/2*B1*lfr*C2*bt0 - 3*B1*lqr*F1*bt0^2 - 2*
      B1*lqr*gm0*F1*bt0 + B1*lqr*Phic33 + B1*lqr*Phic22*bt0 + 2*B1*lqr*
      Phic22*gm0 - 7/2*B1*lqr*Phic11*bt0^2 - 3*B1*lqr*Phic11*gm0*bt0 + 
      5/2*B1*lqr*C2*bt0 + 2*B1*lqr*C2*gm0 + 2*B1*lqr*C1*bt1 + 2*B1*lqr*
      C1*gm1 + 6*B1*lqr*C1*Gsv1*bt0 + 4*B1*lqr*C1*Gsv1*gm0 + 6*B1*lqr*
      g11*C1*bt0 + 4*B1*lqr*g11*C1*gm0 - 3*B1*lqr^2*C1*bt0^2 - 5*B1*
      lqr^2*C1*gm0*bt0 - 2*B1*lqr^2*C1*gm0^2 + B1*f2*F1 + B1*f2*Phic11
       + B1*f1*F2 + B1*f1*Phic21 - 2*B1*f1*Phic10*bt0 + 2*B1*f1*Gsv1*F1
       + 2*B1*f1*Gsv1*Phic11 + 2*B1*f1*g11*F1 + 2*B1*f1*g11*Phic11 + B1
      *f1*lfr*Phic22 - 3/2*B1*f1*lfr*Phic11*bt0 + 1/2*B1*f1*lfr^2*C1*
      bt0 - 3*B1*f1*lqr*F1*bt0 - 2*B1*f1*lqr*gm0*F1 - B1*f1*lqr*Phic22
       - 3/2*B1*f1*lqr*Phic11*bt0 - 2*B1*f1*lqr*Phic11*gm0 - B1*f1*lqr*
      lfr*C1*bt0 + 1/2*B1*f1*lqr^2*C1*bt0 - 1/2*B1*f1^2*Phic10 - 1/2*B1
      *f1^2*lfr*Phic11 + 1/2*B1*f1^2*lfr^2*C1 + 1/2*B1*f1^2*lqr*Phic11
       - B1*f1^2*lqr*lfr*C1 + 1/2*B1*f1^2*lqr^2*C1 + B1*B2*F1 + B1*B2*
      Phic11 + B1*B2*lfr*C1 - B1*B2*lqr*C1 + 1/2*B1^2*F2 + 1/2*B1^2*
      Phic21 - B1^2*Phic10*bt0 + B1^2*Gsv1*F1 + B1^2*Gsv1*Phic11 + B1^2
      *g11*F1 + B1^2*g11*Phic11 - 1/2*B1^2*lfr*F1*bt0 + B1^2*lfr*Phic22
       - 3/2*B1^2*lfr*Phic11*bt0 + 1/2*B1^2*lfr*C2 + B1^2*lfr*C1*Gsv1
       + B1^2*lfr*g11*C1 - B1^2*lqr*F1*bt0 - B1^2*lqr*gm0*F1 - B1^2*lqr
      *Phic22 - B1^2*lqr*Phic11*gm0 - 1/2*B1^2*lqr*C2 - B1^2*lqr*C1*
      Gsv1 - B1^2*lqr*g11*C1 - 3/2*B1^2*lqr*lfr*C1*bt0 - B1^2*lqr*lfr*
      C1*gm0 + 3/2*B1^2*lqr^2*C1*bt0 + B1^2*lqr^2*C1*gm0 - 1/2*B1^2*f1*
      Phic10 - 1/2*B1^2*f1*lfr*F1 - B1^2*f1*lfr*Phic11 + 1/2*B1^2*f1*
      lfr^2*C1 + 1/2*B1^2*f1*lqr*F1 + B1^2*f1*lqr*Phic11 - B1^2*f1*lqr*
      lfr*C1 + 1/2*B1^2*f1*lqr^2*C1 - 1/6*B1^3*Phic10 - 1/3*B1^3*lfr*F1
       - 1/2*B1^3*lfr*Phic11 + 1/3*B1^3*lqr*F1 + 1/2*B1^3*lqr*Phic11 + 
      29/6*zeta2*f1*C1*bt0^2 + 23/4*zeta2*f1^2*C1*bt0 + 3/2*zeta2*f1^3*
      C1 + 29/6*zeta2*B1*C1*bt0^2 + 23/2*zeta2*B1*f1*C1*bt0 + 9/2*zeta2
      *B1*f1^2*C1 + 23/4*zeta2*B1^2*C1*bt0 + 9/2*zeta2*B1^2*f1*C1 + 3/2
      *zeta2*B1^3*C1 + 1/2*A3*F1 + 1/2*A3*Phic11 - 3/2*A3*lfr*C1 + 3/2*
      A3*lqr*C1 + 1/2*A2*F2 + 1/2*A2*Phic21 - 5/6*A2*Phic10*bt0 + A2*
      Gsv1*F1 + A2*Gsv1*Phic11 + A2*g11*F1 + A2*g11*Phic11 + 5/6*A2*lfr
      *F1*bt0 - A2*lfr*Phic22 + A2*lfr*Phic11*bt0 - 3/2*A2*lfr*C2 - 3*
      A2*lfr*C1*Gsv1 - 3*A2*lfr*g11*C1 + 5/4*A2*lfr^2*C1*bt0 - 7/3*A2*
      lqr*F1*bt0 - A2*lqr*gm0*F1 + A2*lqr*Phic22 - 5/2*A2*lqr*Phic11*
      bt0 - A2*lqr*Phic11*gm0 + 3/2*A2*lqr*C2 + 3*A2*lqr*C1*Gsv1 + 3*A2
      *lqr*g11*C1 + 2*A2*lqr*lfr*C1*bt0 + 3*A2*lqr*lfr*C1*gm0 - 13/4*A2
      *lqr^2*C1*bt0 - 3*A2*lqr^2*C1*gm0 - 1/2*A2*f1*Phic10 + 3/2*A2*f1*
      lfr*F1 + A2*f1*lfr*Phic11 - A2*f1*lfr^2*C1 - 3/2*A2*f1*lqr*F1 - 
      A2*f1*lqr*Phic11 + 2*A2*f1*lqr*lfr*C1 - A2*f1*lqr^2*C1 - 1/2*A2*
      B1*Phic10 + A2*B1*lfr*F1 + 1/2*A2*B1*lfr*Phic11 + 1/2*A2*B1*lfr^2
      *C1 - A2*B1*lqr*F1 - 1/2*A2*B1*lqr*Phic11 - A2*B1*lqr*lfr*C1 + 1/
      2*A2*B1*lqr^2*C1 + 7/2*A2*zeta2*C1*bt0 + 4*A2*zeta2*f1*C1 + 4*A2*
      zeta2*B1*C1 + 1/2*A1*F3 + 1/2*A1*Phic31 - 7/6*A1*Phic20*bt0 - 2/3
      *A1*Phic10*bt1 + 1/2*A1*Gsv2*F1 + 1/2*A1*Gsv2*Phic11 + A1*Gsv1*F2
       + A1*Gsv1*Phic21 - 7/3*A1*Gsv1*Phic10*bt0 + A1*Gsv1^2*F1 + A1*
      Gsv1^2*Phic11 + 1/2*A1*g21*F1 + 1/2*A1*g21*Phic11 + A1*g12*F1*bt0
       + A1*g12*Phic11*bt0 + A1*g11*F2 + A1*g11*Phic21 - 4/3*A1*g11*
      Phic10*bt0 + 2*A1*g11*Gsv1*F1 + 2*A1*g11*Gsv1*Phic11 + A1*g11^2*
      F1 + A1*g11^2*Phic11 + 7/6*A1*lfr*F2*bt0 + 2/3*A1*lfr*F1*bt1 - A1
      *lfr*Phic32 + 2*A1*lfr*Phic21*bt0 + A1*lfr*Phic11*bt1 - A1*lfr*
      Phic10*bt0^2 + 13/3*A1*lfr*Gsv1*F1*bt0 - 2*A1*lfr*Gsv1*Phic22 + 4
      *A1*lfr*Gsv1*Phic11*bt0 - 3/2*A1*lfr*C3 - 3*A1*lfr*C2*Gsv1 - 3/2*
      A1*lfr*C1*Gsv2 - 3*A1*lfr*C1*Gsv1^2 - 3/2*A1*lfr*g21*C1 - 3*A1*
      lfr*g12*C1*bt0 + 4/3*A1*lfr*g11*F1*bt0 - 2*A1*lfr*g11*Phic22 + 2*
      A1*lfr*g11*Phic11*bt0 - 3*A1*lfr*g11*C2 - 6*A1*lfr*g11*C1*Gsv1 - 
      3*A1*lfr*g11^2*C1 - 1/3*A1*lfr^2*F1*bt0^2 + 1/2*A1*lfr^2*Phic22*
      bt0 - 1/2*A1*lfr^2*Phic11*bt0^2 + A1*lfr^2*C2*bt0 + 3/4*A1*lfr^2*
      C1*bt1 - 1/2*A1*lfr^2*C1*Gsv1*bt0 + 3/2*A1*lfr^2*g11*C1*bt0 - 1/2
      *A1*lfr^3*C1*bt0^2 - 8/3*A1*lqr*F2*bt0 - 5/3*A1*lqr*F1*bt1 - A1*
      lqr*gm1*F1 - A1*lqr*gm0*F2 + A1*lqr*Phic32 - 7/2*A1*lqr*Phic21*
      bt0 - A1*lqr*Phic21*gm0 - 2*A1*lqr*Phic11*bt1 - A1*lqr*Phic11*gm1
       + 3*A1*lqr*Phic10*bt0^2 + 4/3*A1*lqr*Phic10*gm0*bt0 - 22/3*A1*
      lqr*Gsv1*F1*bt0 - 2*A1*lqr*Gsv1*gm0*F1 + 2*A1*lqr*Gsv1*Phic22 - 7
      *A1*lqr*Gsv1*Phic11*bt0 - 2*A1*lqr*Gsv1*Phic11*gm0 + 3/2*A1*lqr*
      C3 + 3*A1*lqr*C2*Gsv1 + 3/2*A1*lqr*C1*Gsv2 + 3*A1*lqr*C1*Gsv1^2
       + 3/2*A1*lqr*g21*C1 + 3*A1*lqr*g12*C1*bt0 - 13/3*A1*lqr*g11*F1*
      bt0 - 2*A1*lqr*g11*gm0*F1 + 2*A1*lqr*g11*Phic22 - 5*A1*lqr*g11*
      Phic11*bt0 - 2*A1*lqr*g11*Phic11*gm0 + 3*A1*lqr*g11*C2 + 6*A1*lqr
      *g11*C1*Gsv1 + 3*A1*lqr*g11^2*C1 - 4/3*A1*lqr*lfr*F1*bt0^2 - 4/3*
      A1*lqr*lfr*gm0*F1*bt0 + 2*A1*lqr*lfr*Phic22*bt0 + 2*A1*lqr*lfr*
      Phic22*gm0 - 2*A1*lqr*lfr*Phic11*bt0^2 - 2*A1*lqr*lfr*Phic11*gm0*
      bt0 + 5/2*A1*lqr*lfr*C2*bt0 + 3*A1*lqr*lfr*C2*gm0 + 3/2*A1*lqr*
      lfr*C1*bt1 + 3*A1*lqr*lfr*C1*gm1 + 10*A1*lqr*lfr*C1*Gsv1*bt0 + 6*
      A1*lqr*lfr*C1*Gsv1*gm0 + 6*A1*lqr*lfr*g11*C1*bt0 + 6*A1*lqr*lfr*
      g11*C1*gm0 - 3/4*A1*lqr*lfr^2*C1*bt0^2 - 3/2*A1*lqr*lfr^2*C1*gm0*
      bt0 + 19/6*A1*lqr^2*F1*bt0^2 + 23/6*A1*lqr^2*gm0*F1*bt0 + A1*
      lqr^2*gm0^2*F1 - 5/2*A1*lqr^2*Phic22*bt0 - 2*A1*lqr^2*Phic22*gm0
       + 4*A1*lqr^2*Phic11*bt0^2 + 9/2*A1*lqr^2*Phic11*gm0*bt0 + A1*
      lqr^2*Phic11*gm0^2 - 7/2*A1*lqr^2*C2*bt0 - 3*A1*lqr^2*C2*gm0 - 9/
      4*A1*lqr^2*C1*bt1 - 3*A1*lqr^2*C1*gm1 - 19/2*A1*lqr^2*C1*Gsv1*bt0
       - 6*A1*lqr^2*C1*Gsv1*gm0 - 15/2*A1*lqr^2*g11*C1*bt0 - 6*A1*lqr^2
      *g11*C1*gm0 - 3/2*A1*lqr^2*lfr*C1*bt0^2 - 9/2*A1*lqr^2*lfr*C1*gm0
      *bt0 - 3*A1*lqr^2*lfr*C1*gm0^2 + 11/4*A1*lqr^3*C1*bt0^2 + 6*A1*
      lqr^3*C1*gm0*bt0 + 3*A1*lqr^3*C1*gm0^2 - 1/2*A1*f2*Phic10 + 3/2*
      A1*f2*lfr*F1 + A1*f2*lfr*Phic11 - A1*f2*lfr^2*C1 - 3/2*A1*f2*lqr*
      F1 - A1*f2*lqr*Phic11 + 2*A1*f2*lqr*lfr*C1 - A1*f2*lqr^2*C1 - 11/
      6*A1*f1*bt0^2 - 1/2*A1*f1*Phic20 - A1*f1*Gsv1*Phic10 - A1*f1*g11*
      Phic10 + 3/2*A1*f1*lfr*F2 + A1*f1*lfr*Phic21 - 3/2*A1*f1*lfr*
      Phic10*bt0 + 3*A1*f1*lfr*Gsv1*F1 + 2*A1*f1*lfr*Gsv1*Phic11 + 3*A1
      *f1*lfr*g11*F1 + 2*A1*f1*lfr*g11*Phic11 - 1/4*A1*f1*lfr^2*F1*bt0
       - 1/2*A1*f1*lfr^2*Phic11*bt0 - A1*f1*lfr^2*C2 - 2*A1*f1*lfr^2*C1
      *Gsv1 - 2*A1*f1*lfr^2*g11*C1 + A1*f1*lfr^3*C1*bt0 - 3/2*A1*f1*lqr
      *F2 - A1*f1*lqr*Phic21 + 3*A1*f1*lqr*Phic10*bt0 + A1*f1*lqr*
      Phic10*gm0 - 3*A1*f1*lqr*Gsv1*F1 - 2*A1*f1*lqr*Gsv1*Phic11 - 3*A1
      *f1*lqr*g11*F1 - 2*A1*f1*lqr*g11*Phic11 - 4*A1*f1*lqr*lfr*F1*bt0
       - 3*A1*f1*lqr*lfr*gm0*F1 - 2*A1*f1*lqr*lfr*Phic11*bt0 - 2*A1*f1*
      lqr*lfr*Phic11*gm0 + 2*A1*f1*lqr*lfr*C2 + 4*A1*f1*lqr*lfr*C1*Gsv1
       + 4*A1*f1*lqr*lfr*g11*C1 + 2*A1*f1*lqr*lfr^2*C1*gm0 + 17/4*A1*f1
      *lqr^2*F1*bt0 + 3*A1*f1*lqr^2*gm0*F1 + 5/2*A1*f1*lqr^2*Phic11*bt0
       + 2*A1*f1*lqr^2*Phic11*gm0 - A1*f1*lqr^2*C2 - 2*A1*f1*lqr^2*C1*
      Gsv1 - 2*A1*f1*lqr^2*g11*C1 - 3*A1*f1*lqr^2*lfr*C1*bt0 - 4*A1*f1*
      lqr^2*lfr*C1*gm0 + 2*A1*f1*lqr^3*C1*bt0 + 2*A1*f1*lqr^3*C1*gm0 - 
      31/12*A1*f1^2*bt0 - 1/2*A1*f1^2*lfr*Phic10 + 1/2*A1*f1^2*lfr^2*F1
       + 1/2*A1*f1^2*lqr*Phic10 - A1*f1^2*lqr*lfr*F1 + 1/2*A1*f1^2*
      lqr^2*F1 - 3/4*A1*f1^3 - 1/2*A1*B2*Phic10 + A1*B2*lfr*F1 + 1/2*A1
      *B2*lfr*Phic11 + 1/2*A1*B2*lfr^2*C1 - A1*B2*lqr*F1 - 1/2*A1*B2*
      lqr*Phic11 - A1*B2*lqr*lfr*C1 + 1/2*A1*B2*lqr^2*C1 - 11/6*A1*B1*
      bt0^2 - 1/2*A1*B1*Phic20 - A1*B1*Gsv1*Phic10 - A1*B1*g11*Phic10
       + A1*B1*lfr*F2 + 1/2*A1*B1*lfr*Phic21 - 5/6*A1*B1*lfr*Phic10*bt0
       + 2*A1*B1*lfr*Gsv1*F1 + A1*B1*lfr*Gsv1*Phic11 + 2*A1*B1*lfr*g11*
      F1 + A1*B1*lfr*g11*Phic11 - 2/3*A1*B1*lfr^2*F1*bt0 + A1*B1*lfr^2*
      Phic22 - 5/4*A1*B1*lfr^2*Phic11*bt0 + 1/2*A1*B1*lfr^2*C2 + A1*B1*
      lfr^2*C1*Gsv1 + A1*B1*lfr^2*g11*C1 - 1/2*A1*B1*lfr^3*C1*bt0 - A1*
      B1*lqr*F2 - 1/2*A1*B1*lqr*Phic21 + 7/3*A1*B1*lqr*Phic10*bt0 + A1*
      B1*lqr*Phic10*gm0 - 2*A1*B1*lqr*Gsv1*F1 - A1*B1*lqr*Gsv1*Phic11
       - 2*A1*B1*lqr*g11*F1 - A1*B1*lqr*g11*Phic11 - 5/3*A1*B1*lqr*lfr*
      F1*bt0 - 2*A1*B1*lqr*lfr*gm0*F1 - 2*A1*B1*lqr*lfr*Phic22 + A1*B1*
      lqr*lfr*Phic11*bt0 - A1*B1*lqr*lfr*Phic11*gm0 - A1*B1*lqr*lfr*C2
       - 2*A1*B1*lqr*lfr*C1*Gsv1 - 2*A1*B1*lqr*lfr*g11*C1 - A1*B1*lqr*
      lfr^2*C1*gm0 + 7/3*A1*B1*lqr^2*F1*bt0 + 2*A1*B1*lqr^2*gm0*F1 + A1
      *B1*lqr^2*Phic22 + 1/4*A1*B1*lqr^2*Phic11*bt0 + A1*B1*lqr^2*
      Phic11*gm0 + 1/2*A1*B1*lqr^2*C2 + A1*B1*lqr^2*C1*Gsv1 + A1*B1*
      lqr^2*g11*C1 + 3/2*A1*B1*lqr^2*lfr*C1*bt0 + 2*A1*B1*lqr^2*lfr*C1*
      gm0 - A1*B1*lqr^3*C1*bt0 - A1*B1*lqr^3*C1*gm0 - 31/6*A1*B1*f1*bt0
       - 1/2*A1*B1*f1*lfr*Phic10 - 1/2*A1*B1*f1*lfr^2*F1 - A1*B1*f1*
      lfr^2*Phic11 + A1*B1*f1*lfr^3*C1 + 1/2*A1*B1*f1*lqr*Phic10 + A1*
      B1*f1*lqr*lfr*F1 + 2*A1*B1*f1*lqr*lfr*Phic11 - 3*A1*B1*f1*lqr*
      lfr^2*C1 - 1/2*A1*B1*f1*lqr^2*F1 - A1*B1*f1*lqr^2*Phic11 + 3*A1*
      B1*f1*lqr^2*lfr*C1 - A1*B1*f1*lqr^3*C1 - 9/4*A1*B1*f1^2 - 31/12*
      A1*B1^2*bt0 - 3/4*A1*B1^2*lfr^2*F1 - 3/4*A1*B1^2*lfr^2*Phic11 + 1/
      4*A1*B1^2*lfr^3*C1 + 3/2*A1*B1^2*lqr*lfr*F1 + 3/2*A1*B1^2*lqr*lfr
      *Phic11 - 3/4*A1*B1^2*lqr*lfr^2*C1 - 3/4*A1*B1^2*lqr^2*F1 - 3/4*
      A1*B1^2*lqr^2*Phic11 + 3/4*A1*B1^2*lqr^2*lfr*C1 - 1/4*A1*B1^2*
      lqr^3*C1 - 9/4*A1*B1^2*f1 - 3/4*A1*B1^3 + 11*A1*zeta3*C1*bt0^2 + 
      155/6*A1*zeta3*f1*C1*bt0 + 10*A1*zeta3*f1^2*C1 + 155/6*A1*zeta3*
      B1*C1*bt0 + 20*A1*zeta3*B1*f1*C1 + 10*A1*zeta3*B1^2*C1 - 11/6*A1*
      zeta2*F1*bt0^2 - 3*A1*zeta2*Phic33 + 7*A1*zeta2*Phic22*bt0 - 13/3
      *A1*zeta2*Phic11*bt0^2 + 4*A1*zeta2*C2*bt0 + 5/2*A1*zeta2*C1*bt1
       + 13*A1*zeta2*C1*Gsv1*bt0 + 5*A1*zeta2*g11*C1*bt0 + 5/3*A1*zeta2
      *lfr*C1*bt0^2 - 55/6*A1*zeta2*lqr*C1*bt0^2 - 5*A1*zeta2*lqr*C1*
      gm0*bt0 + 4*A1*zeta2*f2*C1 - 31/6*A1*zeta2*f1*F1*bt0 + 4*A1*zeta2
      *f1*Phic22 - 43/6*A1*zeta2*f1*Phic11*bt0 + 4*A1*zeta2*f1*C2 + 8*
      A1*zeta2*f1*C1*Gsv1 + 8*A1*zeta2*f1*g11*C1 + 32/3*A1*zeta2*f1*lfr
      *C1*bt0 - 68/3*A1*zeta2*f1*lqr*C1*bt0 - 8*A1*zeta2*f1*lqr*C1*gm0
       - 9/4*A1*zeta2*f1^2*F1 - 9/4*A1*zeta2*f1^2*Phic11 + 27/4*A1*
      zeta2*f1^2*lfr*C1 - 27/4*A1*zeta2*f1^2*lqr*C1 + 4*A1*zeta2*B2*C1
       - 31/6*A1*zeta2*B1*F1*bt0 + 4*A1*zeta2*B1*Phic22 - 43/6*A1*zeta2
      *B1*Phic11*bt0 + 4*A1*zeta2*B1*C2 + 8*A1*zeta2*B1*C1*Gsv1 + 8*A1*
      zeta2*B1*g11*C1 + 49/6*A1*zeta2*B1*lfr*C1*bt0 - 121/6*A1*zeta2*B1
      *lqr*C1*bt0 - 8*A1*zeta2*B1*lqr*C1*gm0 - 9/2*A1*zeta2*B1*f1*F1 - 
      9/2*A1*zeta2*B1*f1*Phic11 + 19/2*A1*zeta2*B1*f1*lfr*C1 - 19/2*A1*
      zeta2*B1*f1*lqr*C1 - 9/4*A1*zeta2*B1^2*F1 - 9/4*A1*zeta2*B1^2*
      Phic11 + 11/4*A1*zeta2*B1^2*lfr*C1 - 11/4*A1*zeta2*B1^2*lqr*C1 - 
      3/2*A1*A2*bt0 - A1*A2*lfr*Phic10 + 2*A1*A2*lfr^2*F1 + A1*A2*lfr^2
      *Phic11 - A1*A2*lfr^3*C1 + A1*A2*lqr*Phic10 - 4*A1*A2*lqr*lfr*F1
       - 2*A1*A2*lqr*lfr*Phic11 + 3*A1*A2*lqr*lfr^2*C1 + 2*A1*A2*lqr^2*
      F1 + A1*A2*lqr^2*Phic11 - 3*A1*A2*lqr^2*lfr*C1 + A1*A2*lqr^3*C1
       - 2*A1*A2*f1 - 2*A1*A2*B1 + 10*A1*A2*zeta3*C1 - 2*A1*A2*zeta2*F1
       - 2*A1*A2*zeta2*Phic11 + 10*A1*A2*zeta2*lfr*C1 - 10*A1*A2*zeta2*
      lqr*C1 - 1/2*A1^2*bt1 - 3*A1^2*Gsv1*bt0 - A1^2*g11*bt0 - 1/3*A1^2
      *lfr*bt0^2 - 1/2*A1^2*lfr*Phic20 - A1^2*lfr*Gsv1*Phic10 - A1^2*
      lfr*g11*Phic10 + A1^2*lfr^2*F2 + 1/2*A1^2*lfr^2*Phic21 - 1/4*A1^2
      *lfr^2*Phic10*bt0 + 2*A1^2*lfr^2*Gsv1*F1 + A1^2*lfr^2*Gsv1*Phic11
       + 2*A1^2*lfr^2*g11*F1 + A1^2*lfr^2*g11*Phic11 - A1^2*lfr^3*F1*
      bt0 - 1/2*A1^2*lfr^3*Phic11*bt0 - 1/2*A1^2*lfr^3*C2 - A1^2*lfr^3*
      C1*Gsv1 - A1^2*lfr^3*g11*C1 + 3/4*A1^2*lfr^4*C1*bt0 + 11/6*A1^2*
      lqr*bt0^2 + A1^2*lqr*gm0*bt0 + 1/2*A1^2*lqr*Phic20 + A1^2*lqr*
      Gsv1*Phic10 + A1^2*lqr*g11*Phic10 - 2*A1^2*lqr*lfr*F2 - A1^2*lqr*
      lfr*Phic21 + 2*A1^2*lqr*lfr*Phic10*bt0 + A1^2*lqr*lfr*Phic10*gm0
       - 4*A1^2*lqr*lfr*Gsv1*F1 - 2*A1^2*lqr*lfr*Gsv1*Phic11 - 4*A1^2*
      lqr*lfr*g11*F1 - 2*A1^2*lqr*lfr*g11*Phic11 - 2*A1^2*lqr*lfr^2*gm0
      *F1 - A1^2*lqr*lfr^2*Phic11*gm0 + 3/2*A1^2*lqr*lfr^2*C2 + 3*A1^2*
      lqr*lfr^2*C1*Gsv1 + 3*A1^2*lqr*lfr^2*g11*C1 - 3/2*A1^2*lqr*lfr^3*
      C1*bt0 + A1^2*lqr*lfr^3*C1*gm0 + A1^2*lqr^2*F2 + 1/2*A1^2*lqr^2*
      Phic21 - 7/4*A1^2*lqr^2*Phic10*bt0 - A1^2*lqr^2*Phic10*gm0 + 2*
      A1^2*lqr^2*Gsv1*F1 + A1^2*lqr^2*Gsv1*Phic11 + 2*A1^2*lqr^2*g11*F1
       + A1^2*lqr^2*g11*Phic11 + 3*A1^2*lqr^2*lfr*F1*bt0 + 4*A1^2*lqr^2
      *lfr*gm0*F1 + 3/2*A1^2*lqr^2*lfr*Phic11*bt0 + 2*A1^2*lqr^2*lfr*
      Phic11*gm0 - 3/2*A1^2*lqr^2*lfr*C2 - 3*A1^2*lqr^2*lfr*C1*Gsv1 - 3
      *A1^2*lqr^2*lfr*g11*C1 - 3*A1^2*lqr^2*lfr^2*C1*gm0 - 2*A1^2*lqr^3
      *F1*bt0 - 2*A1^2*lqr^3*gm0*F1 - A1^2*lqr^3*Phic11*bt0 - A1^2*
      lqr^3*Phic11*gm0 + 1/2*A1^2*lqr^3*C2 + A1^2*lqr^3*C1*Gsv1 + A1^2*
      lqr^3*g11*C1 + 3/2*A1^2*lqr^3*lfr*C1*bt0 + 3*A1^2*lqr^3*lfr*C1*
      gm0 - 3/4*A1^2*lqr^4*C1*bt0 - A1^2*lqr^4*C1*gm0 - A1^2*f2 - 2*
      A1^2*f1*Gsv1 - 2*A1^2*f1*g11 - 19/6*A1^2*f1*lfr*bt0 - 1/2*A1^2*f1
      *lfr^2*Phic10 + 1/2*A1^2*f1*lfr^3*F1 + 37/6*A1^2*f1*lqr*bt0 + 2*
      A1^2*f1*lqr*gm0 + A1^2*f1*lqr*lfr*Phic10 - 3/2*A1^2*f1*lqr*lfr^2*
      F1 - 1/2*A1^2*f1*lqr^2*Phic10 + 3/2*A1^2*f1*lqr^2*lfr*F1 - 1/2*
      A1^2*f1*lqr^3*F1 - 9/4*A1^2*f1^2*lfr + 9/4*A1^2*f1^2*lqr - A1^2*
      B2 - 2*A1^2*B1*Gsv1 - 2*A1^2*B1*g11 - 8/3*A1^2*B1*lfr*bt0 - 1/2*
      A1^2*B1*lfr^3*F1 - 1/2*A1^2*B1*lfr^3*Phic11 + 1/2*A1^2*B1*lfr^4*
      C1 + 17/3*A1^2*B1*lqr*bt0 + 2*A1^2*B1*lqr*gm0 + 3/2*A1^2*B1*lqr*
      lfr^2*F1 + 3/2*A1^2*B1*lqr*lfr^2*Phic11 - 2*A1^2*B1*lqr*lfr^3*C1
       - 3/2*A1^2*B1*lqr^2*lfr*F1 - 3/2*A1^2*B1*lqr^2*lfr*Phic11 + 3*
      A1^2*B1*lqr^2*lfr^2*C1 + 1/2*A1^2*B1*lqr^3*F1 + 1/2*A1^2*B1*lqr^3
      *Phic11 - 2*A1^2*B1*lqr^3*lfr*C1 + 1/2*A1^2*B1*lqr^4*C1 - 7/2*
      A1^2*B1*f1*lfr + 7/2*A1^2*B1*f1*lqr - 5/4*A1^2*B1^2*lfr + 5/4*
      A1^2*B1^2*lqr - 17/3*A1^2*zeta3*F1*bt0 + 5*A1^2*zeta3*Phic22 - 49/
      6*A1^2*zeta3*Phic11*bt0 + 5*A1^2*zeta3*C2 + 10*A1^2*zeta3*C1*Gsv1
       + 10*A1^2*zeta3*g11*C1 + 19*A1^2*zeta3*lfr*C1*bt0 - 34*A1^2*
      zeta3*lqr*C1*bt0 - 10*A1^2*zeta3*lqr*C1*gm0 - 5*A1^2*zeta3*f1*F1
       - 5*A1^2*zeta3*f1*Phic11 + 25*A1^2*zeta3*f1*lfr*C1 - 25*A1^2*
      zeta3*f1*lqr*C1 - 5*A1^2*zeta3*B1*F1 - 5*A1^2*zeta3*B1*Phic11 + 
      20*A1^2*zeta3*B1*lfr*C1 - 20*A1^2*zeta3*B1*lqr*C1 - A1^2*zeta2*F2
       - A1^2*zeta2*Phic21 + 3/2*A1^2*zeta2*Phic10*bt0 - 2*A1^2*zeta2*
      Gsv1*F1 - 2*A1^2*zeta2*Gsv1*Phic11 - 2*A1^2*zeta2*g11*F1 - 2*A1^2
      *zeta2*g11*Phic11 - 11/3*A1^2*zeta2*lfr*F1*bt0 + 4*A1^2*zeta2*lfr
      *Phic22 - 31/6*A1^2*zeta2*lfr*Phic11*bt0 + 5*A1^2*zeta2*lfr*C2 + 
      10*A1^2*zeta2*lfr*C1*Gsv1 + 10*A1^2*zeta2*lfr*g11*C1 + 5/12*A1^2*
      zeta2*lfr^2*C1*bt0 + 20/3*A1^2*zeta2*lqr*F1*bt0 + 2*A1^2*zeta2*
      lqr*gm0*F1 - 4*A1^2*zeta2*lqr*Phic22 + 49/6*A1^2*zeta2*lqr*Phic11
      *bt0 + 2*A1^2*zeta2*lqr*Phic11*gm0 - 5*A1^2*zeta2*lqr*C2 - 10*
      A1^2*zeta2*lqr*C1*Gsv1 - 10*A1^2*zeta2*lqr*g11*C1 - 95/6*A1^2*
      zeta2*lqr*lfr*C1*bt0 - 10*A1^2*zeta2*lqr*lfr*C1*gm0 + 185/12*A1^2
      *zeta2*lqr^2*C1*bt0 + 10*A1^2*zeta2*lqr^2*C1*gm0 + A1^2*zeta2*f1*
      Phic10 - 11/2*A1^2*zeta2*f1*lfr*F1 - 9/2*A1^2*zeta2*f1*lfr*Phic11
       + 9*A1^2*zeta2*f1*lfr^2*C1 + 11/2*A1^2*zeta2*f1*lqr*F1 + 9/2*
      A1^2*zeta2*f1*lqr*Phic11 - 18*A1^2*zeta2*f1*lqr*lfr*C1 + 9*A1^2*
      zeta2*f1*lqr^2*C1 + A1^2*zeta2*B1*Phic10 - 9/2*A1^2*zeta2*B1*lfr*
      F1 - 7/2*A1^2*zeta2*B1*lfr*Phic11 + 4*A1^2*zeta2*B1*lfr^2*C1 + 9/
      2*A1^2*zeta2*B1*lqr*F1 + 7/2*A1^2*zeta2*B1*lqr*Phic11 - 8*A1^2*
      zeta2*B1*lqr*lfr*C1 + 4*A1^2*zeta2*B1*lqr^2*C1 + 77/24*A1^2*
      zeta2^2*C1*bt0 + 3/4*A1^2*zeta2^2*f1*C1 + 3/4*A1^2*zeta2^2*B1*C1
       - 3*A1^2*A2*lfr + 3*A1^2*A2*lqr - 2*A1^3*lfr*Gsv1 - 2*A1^3*lfr*
      g11 - 1/12*A1^3*lfr^2*bt0 - 1/6*A1^3*lfr^3*Phic10 + 1/6*A1^3*
      lfr^4*F1 + 2*A1^3*lqr*Gsv1 + 2*A1^3*lqr*g11 + 19/6*A1^3*lqr*lfr*
      bt0 + 2*A1^3*lqr*lfr*gm0 + 1/2*A1^3*lqr*lfr^2*Phic10 - 2/3*A1^3*
      lqr*lfr^3*F1 - 37/12*A1^3*lqr^2*bt0 - 2*A1^3*lqr^2*gm0 - 1/2*A1^3
      *lqr^2*lfr*Phic10 + A1^3*lqr^2*lfr^2*F1 + 1/6*A1^3*lqr^3*Phic10
       - 2/3*A1^3*lqr^3*lfr*F1 + 1/6*A1^3*lqr^4*F1 - 9/4*A1^3*f1*lfr^2
       + 9/2*A1^3*f1*lqr*lfr - 9/4*A1^3*f1*lqr^2 - 5/4*A1^3*B1*lfr^2 + 
      5/2*A1^3*B1*lqr*lfr - 5/4*A1^3*B1*lqr^2 + 28*A1^3*zeta5*C1 + 5/6*
      A1^3*zeta3*Phic10 - 35/6*A1^3*zeta3*lfr*F1 - 5*A1^3*zeta3*lfr*
      Phic11 + 15*A1^3*zeta3*lfr^2*C1 + 35/6*A1^3*zeta3*lqr*F1 + 5*A1^3
      *zeta3*lqr*Phic11 - 30*A1^3*zeta3*lqr*lfr*C1 + 15*A1^3*zeta3*
      lqr^2*C1 + 31/12*A1^3*zeta2*bt0 + A1^3*zeta2*lfr*Phic10 - 13/4*
      A1^3*zeta2*lfr^2*F1 - 9/4*A1^3*zeta2*lfr^2*Phic11 + 15/4*A1^3*
      zeta2*lfr^3*C1 - A1^3*zeta2*lqr*Phic10 + 13/2*A1^3*zeta2*lqr*lfr*
      F1 + 9/2*A1^3*zeta2*lqr*lfr*Phic11 - 45/4*A1^3*zeta2*lqr*lfr^2*C1
       - 13/4*A1^3*zeta2*lqr^2*F1 - 9/4*A1^3*zeta2*lqr^2*Phic11 + 45/4*
      A1^3*zeta2*lqr^2*lfr*C1 - 15/4*A1^3*zeta2*lqr^3*C1 + 13/4*A1^3*
      zeta2*f1 + 13/4*A1^3*zeta2*B1 - 20*A1^3*zeta2*zeta3*C1 - 1/8*A1^3
      *zeta2^2*F1 - 1/8*A1^3*zeta2^2*Phic11 + 7/8*A1^3*zeta2^2*lfr*C1
       - 7/8*A1^3*zeta2^2*lqr*C1 - 3/4*A1^4*lfr^3 + 9/4*A1^4*lqr*lfr^2
       - 9/4*A1^4*lqr^2*lfr + 3/4*A1^4*lqr^3 + 5/2*A1^4*zeta3 + 13/4*
      A1^4*zeta2*lfr - 13/4*A1^4*zeta2*lqr),
   
Delta44 ->
      ( - 1/4*F1*bt0^3 + Phic44 - 3*Phic33*bt0 + 3*Phic22*bt0^2 - Phic11
      *bt0^3 + C2*bt0^2 + 5/6*C1*bt0*bt1 + 11/3*C1*Gsv1*bt0^2 + 2/3*g11
      *C1*bt0^2 - lqr*C1*bt0^3 - 2/3*lqr*C1*gm0*bt0^2 + 3/2*f2*C1*bt0
       - 11/12*f1*F1*bt0^2 - f1*Phic33 + 5/2*f1*Phic22*bt0 - 11/6*f1*
      Phic11*bt0^2 + 3/2*f1*C2*bt0 + f1*C1*bt1 + 4*f1*C1*Gsv1*bt0 + 2*
      f1*g11*C1*bt0 + 1/3*f1*lfr*C1*bt0^2 - 10/3*f1*lqr*C1*bt0^2 - 2*f1
      *lqr*C1*gm0*bt0 + f1*f2*C1 - 3/4*f1^2*F1*bt0 + 1/2*f1^2*Phic22 - 
      f1^2*Phic11*bt0 + 1/2*f1^2*C2 + f1^2*C1*Gsv1 + f1^2*g11*C1 + 1/2*
      f1^2*lfr*C1*bt0 - 2*f1^2*lqr*C1*bt0 - f1^2*lqr*C1*gm0 - 1/6*f1^3*
      F1 - 1/6*f1^3*Phic11 + 1/6*f1^3*lfr*C1 - 1/6*f1^3*lqr*C1 + 3/2*B2
      *C1*bt0 + B2*f1*C1 - 11/12*B1*F1*bt0^2 - B1*Phic33 + 5/2*B1*
      Phic22*bt0 - 11/6*B1*Phic11*bt0^2 + 3/2*B1*C2*bt0 + B1*C1*bt1 + 4
      *B1*C1*Gsv1*bt0 + 2*B1*g11*C1*bt0 - 3*B1*lqr*C1*bt0^2 - 2*B1*lqr*
      C1*gm0*bt0 + B1*f2*C1 - 3/2*B1*f1*F1*bt0 + B1*f1*Phic22 - 2*B1*f1
      *Phic11*bt0 + B1*f1*C2 + 2*B1*f1*C1*Gsv1 + 2*B1*f1*g11*C1 - 3*B1*
      f1*lqr*C1*bt0 - 2*B1*f1*lqr*C1*gm0 - 1/2*B1*f1^2*F1 - 1/2*B1*f1^2
      *Phic11 + B1*B2*C1 - 3/4*B1^2*F1*bt0 + 1/2*B1^2*Phic22 - B1^2*
      Phic11*bt0 + 1/2*B1^2*C2 + B1^2*C1*Gsv1 + B1^2*g11*C1 - 1/2*B1^2*
      lfr*C1*bt0 - B1^2*lqr*C1*bt0 - B1^2*lqr*C1*gm0 - 1/2*B1^2*f1*F1
       - 1/2*B1^2*f1*Phic11 - 1/2*B1^2*f1*lfr*C1 + 1/2*B1^2*f1*lqr*C1
       - 1/6*B1^3*F1 - 1/6*B1^3*Phic11 - 1/3*B1^3*lfr*C1 + 1/3*B1^3*lqr
      *C1 + 1/2*A3*C1 - 7/12*A2*F1*bt0 + 1/2*A2*Phic22 - 5/6*A2*Phic11*
      bt0 + 1/2*A2*C2 + A2*C1*Gsv1 + A2*g11*C1 + 5/6*A2*lfr*C1*bt0 - 7/
      3*A2*lqr*C1*bt0 - A2*lqr*C1*gm0 - 1/2*A2*f1*F1 - 1/2*A2*f1*Phic11
       + 3/2*A2*f1*lfr*C1 - 3/2*A2*f1*lqr*C1 - 1/2*A2*B1*F1 - 1/2*A2*B1
      *Phic11 + A2*B1*lfr*C1 - A2*B1*lqr*C1 - 2/3*A1*F2*bt0 - 5/12*A1*
      F1*bt1 + 1/2*A1*Phic32 - 7/6*A1*Phic21*bt0 - 2/3*A1*Phic11*bt1 + 
      3/4*A1*Phic10*bt0^2 - 11/6*A1*Gsv1*F1*bt0 + A1*Gsv1*Phic22 - 7/3*
      A1*Gsv1*Phic11*bt0 + 1/2*A1*C3 + A1*C2*Gsv1 + 1/2*A1*C1*Gsv2 + A1
      *C1*Gsv1^2 + 1/2*A1*g21*C1 + A1*g12*C1*bt0 - 5/6*A1*g11*F1*bt0 + 
      A1*g11*Phic22 - 4/3*A1*g11*Phic11*bt0 + A1*g11*C2 + 2*A1*g11*C1*
      Gsv1 + A1*g11^2*C1 - 5/12*A1*lfr*F1*bt0^2 - A1*lfr*Phic33 + 2*A1*
      lfr*Phic22*bt0 - A1*lfr*Phic11*bt0^2 + 7/6*A1*lfr*C2*bt0 + 2/3*A1
      *lfr*C1*bt1 + 13/3*A1*lfr*C1*Gsv1*bt0 + 4/3*A1*lfr*g11*C1*bt0 - 1/
      3*A1*lfr^2*C1*bt0^2 + 5/3*A1*lqr*F1*bt0^2 + 5/6*A1*lqr*gm0*F1*bt0
       + A1*lqr*Phic33 - 7/2*A1*lqr*Phic22*bt0 - A1*lqr*Phic22*gm0 + 3*
      A1*lqr*Phic11*bt0^2 + 4/3*A1*lqr*Phic11*gm0*bt0 - 8/3*A1*lqr*C2*
      bt0 - A1*lqr*C2*gm0 - 5/3*A1*lqr*C1*bt1 - A1*lqr*C1*gm1 - 22/3*A1
      *lqr*C1*Gsv1*bt0 - 2*A1*lqr*C1*Gsv1*gm0 - 13/3*A1*lqr*g11*C1*bt0
       - 2*A1*lqr*g11*C1*gm0 - 4/3*A1*lqr*lfr*C1*bt0^2 - 4/3*A1*lqr*lfr
      *C1*gm0*bt0 + 19/6*A1*lqr^2*C1*bt0^2 + 23/6*A1*lqr^2*C1*gm0*bt0
       + A1*lqr^2*C1*gm0^2 - 1/2*A1*f2*F1 - 1/2*A1*f2*Phic11 + 3/2*A1*
      f2*lfr*C1 - 3/2*A1*f2*lqr*C1 - 1/2*A1*f1*F2 - 1/2*A1*f1*Phic21 + 
      11/12*A1*f1*Phic10*bt0 - A1*f1*Gsv1*F1 - A1*f1*Gsv1*Phic11 - A1*
      f1*g11*F1 - A1*f1*g11*Phic11 - 17/12*A1*f1*lfr*F1*bt0 + A1*f1*lfr
      *Phic22 - 3/2*A1*f1*lfr*Phic11*bt0 + 3/2*A1*f1*lfr*C2 + 3*A1*f1*
      lfr*C1*Gsv1 + 3*A1*f1*lfr*g11*C1 - 1/4*A1*f1*lfr^2*C1*bt0 + 35/12
      *A1*f1*lqr*F1*bt0 + A1*f1*lqr*gm0*F1 - A1*f1*lqr*Phic22 + 3*A1*f1
      *lqr*Phic11*bt0 + A1*f1*lqr*Phic11*gm0 - 3/2*A1*f1*lqr*C2 - 3*A1*
      f1*lqr*C1*Gsv1 - 3*A1*f1*lqr*g11*C1 - 4*A1*f1*lqr*lfr*C1*bt0 - 3*
      A1*f1*lqr*lfr*C1*gm0 + 17/4*A1*f1*lqr^2*C1*bt0 + 3*A1*f1*lqr^2*C1
      *gm0 + 1/4*A1*f1^2*Phic10 - 3/4*A1*f1^2*lfr*F1 - 1/2*A1*f1^2*lfr*
      Phic11 + 1/2*A1*f1^2*lfr^2*C1 + 3/4*A1*f1^2*lqr*F1 + 1/2*A1*f1^2*
      lqr*Phic11 - A1*f1^2*lqr*lfr*C1 + 1/2*A1*f1^2*lqr^2*C1 - 1/2*A1*
      B2*F1 - 1/2*A1*B2*Phic11 + A1*B2*lfr*C1 - A1*B2*lqr*C1 - 1/2*A1*
      B1*F2 - 1/2*A1*B1*Phic21 + 11/12*A1*B1*Phic10*bt0 - A1*B1*Gsv1*F1
       - A1*B1*Gsv1*Phic11 - A1*B1*g11*F1 - A1*B1*g11*Phic11 - A1*B1*
      lfr*F1*bt0 + 1/2*A1*B1*lfr*Phic22 - 5/6*A1*B1*lfr*Phic11*bt0 + A1
      *B1*lfr*C2 + 2*A1*B1*lfr*C1*Gsv1 + 2*A1*B1*lfr*g11*C1 - 2/3*A1*B1
      *lfr^2*C1*bt0 + 5/2*A1*B1*lqr*F1*bt0 + A1*B1*lqr*gm0*F1 - 1/2*A1*
      B1*lqr*Phic22 + 7/3*A1*B1*lqr*Phic11*bt0 + A1*B1*lqr*Phic11*gm0
       - A1*B1*lqr*C2 - 2*A1*B1*lqr*C1*Gsv1 - 2*A1*B1*lqr*g11*C1 - 5/3*
      A1*B1*lqr*lfr*C1*bt0 - 2*A1*B1*lqr*lfr*C1*gm0 + 7/3*A1*B1*lqr^2*
      C1*bt0 + 2*A1*B1*lqr^2*C1*gm0 + 1/2*A1*B1*f1*Phic10 - A1*B1*f1*
      lfr*F1 - 1/2*A1*B1*f1*lfr*Phic11 - 1/2*A1*B1*f1*lfr^2*C1 + A1*B1*
      f1*lqr*F1 + 1/2*A1*B1*f1*lqr*Phic11 + A1*B1*f1*lqr*lfr*C1 - 1/2*
      A1*B1*f1*lqr^2*C1 + 1/4*A1*B1^2*Phic10 - 1/4*A1*B1^2*lfr*F1 - 3/4
      *A1*B1^2*lfr^2*C1 + 1/4*A1*B1^2*lqr*F1 + 3/2*A1*B1^2*lqr*lfr*C1
       - 3/4*A1*B1^2*lqr^2*C1 - 11/4*A1*zeta2*C1*bt0^2 - 91/12*A1*zeta2
      *f1*C1*bt0 - 13/4*A1*zeta2*f1^2*C1 - 91/12*A1*zeta2*B1*C1*bt0 - 
      13/2*A1*zeta2*B1*f1*C1 - 13/4*A1*zeta2*B1^2*C1 + 1/4*A1*A2*Phic10
       - 5/4*A1*A2*lfr*F1 - A1*A2*lfr*Phic11 + 2*A1*A2*lfr^2*C1 + 5/4*
      A1*A2*lqr*F1 + A1*A2*lqr*Phic11 - 4*A1*A2*lqr*lfr*C1 + 2*A1*A2*
      lqr^2*C1 - 3*A1*A2*zeta2*C1 + 11/24*A1^2*bt0^2 + 1/8*A1^2*Phic20
       + 1/4*A1^2*Gsv1*Phic10 + 1/4*A1^2*g11*Phic10 - 5/8*A1^2*lfr*F2
       - 1/2*A1^2*lfr*Phic21 + 2/3*A1^2*lfr*Phic10*bt0 - 5/4*A1^2*lfr*
      Gsv1*F1 - A1^2*lfr*Gsv1*Phic11 - 5/4*A1^2*lfr*g11*F1 - A1^2*lfr*
      g11*Phic11 - 5/48*A1^2*lfr^2*F1*bt0 + 1/2*A1^2*lfr^2*Phic22 - 1/4
      *A1^2*lfr^2*Phic11*bt0 + A1^2*lfr^2*C2 + 2*A1^2*lfr^2*C1*Gsv1 + 2
      *A1^2*lfr^2*g11*C1 - A1^2*lfr^3*C1*bt0 + 5/8*A1^2*lqr*F2 + 1/2*
      A1^2*lqr*Phic21 - 25/24*A1^2*lqr*Phic10*bt0 - 1/4*A1^2*lqr*Phic10
      *gm0 + 5/4*A1^2*lqr*Gsv1*F1 + A1^2*lqr*Gsv1*Phic11 + 5/4*A1^2*lqr
      *g11*F1 + A1^2*lqr*g11*Phic11 + 25/12*A1^2*lqr*lfr*F1*bt0 + 5/4*
      A1^2*lqr*lfr*gm0*F1 - A1^2*lqr*lfr*Phic22 + 2*A1^2*lqr*lfr*Phic11
      *bt0 + A1^2*lqr*lfr*Phic11*gm0 - 2*A1^2*lqr*lfr*C2 - 4*A1^2*lqr*
      lfr*C1*Gsv1 - 4*A1^2*lqr*lfr*g11*C1 - 2*A1^2*lqr*lfr^2*C1*gm0 - 
      95/48*A1^2*lqr^2*F1*bt0 - 5/4*A1^2*lqr^2*gm0*F1 + 1/2*A1^2*lqr^2*
      Phic22 - 7/4*A1^2*lqr^2*Phic11*bt0 - A1^2*lqr^2*Phic11*gm0 + A1^2
      *lqr^2*C2 + 2*A1^2*lqr^2*C1*Gsv1 + 2*A1^2*lqr^2*g11*C1 + 3*A1^2*
      lqr^2*lfr*C1*bt0 + 4*A1^2*lqr^2*lfr*C1*gm0 - 2*A1^2*lqr^3*C1*bt0
       - 2*A1^2*lqr^3*C1*gm0 + 5/3*A1^2*f1*bt0 + 1/2*A1^2*f1*lfr*Phic10
       - A1^2*f1*lfr^2*F1 - 1/2*A1^2*f1*lfr^2*Phic11 + 1/2*A1^2*f1*
      lfr^3*C1 - 1/2*A1^2*f1*lqr*Phic10 + 2*A1^2*f1*lqr*lfr*F1 + A1^2*
      f1*lqr*lfr*Phic11 - 3/2*A1^2*f1*lqr*lfr^2*C1 - A1^2*f1*lqr^2*F1
       - 1/2*A1^2*f1*lqr^2*Phic11 + 3/2*A1^2*f1*lqr^2*lfr*C1 - 1/2*A1^2
      *f1*lqr^3*C1 + 13/16*A1^2*f1^2 + 5/3*A1^2*B1*bt0 + 3/8*A1^2*B1*
      lfr*Phic10 - 3/8*A1^2*B1*lfr^2*F1 - 1/2*A1^2*B1*lfr^3*C1 - 3/8*
      A1^2*B1*lqr*Phic10 + 3/4*A1^2*B1*lqr*lfr*F1 + 3/2*A1^2*B1*lqr*
      lfr^2*C1 - 3/8*A1^2*B1*lqr^2*F1 - 3/2*A1^2*B1*lqr^2*lfr*C1 + 1/2*
      A1^2*B1*lqr^3*C1 + 13/8*A1^2*B1*f1 + 13/16*A1^2*B1^2 - 119/12*
      A1^2*zeta3*C1*bt0 - 35/4*A1^2*zeta3*f1*C1 - 35/4*A1^2*zeta3*B1*C1
       + 5/3*A1^2*zeta2*F1*bt0 - 3/2*A1^2*zeta2*Phic22 + 29/12*A1^2*
      zeta2*Phic11*bt0 - 3/2*A1^2*zeta2*C2 - 3*A1^2*zeta2*C1*Gsv1 - 3*
      A1^2*zeta2*g11*C1 - 11/2*A1^2*zeta2*lfr*C1*bt0 + 10*A1^2*zeta2*
      lqr*C1*bt0 + 3*A1^2*zeta2*lqr*C1*gm0 + 13/8*A1^2*zeta2*f1*F1 + 13/
      8*A1^2*zeta2*f1*Phic11 - 65/8*A1^2*zeta2*f1*lfr*C1 + 65/8*A1^2*
      zeta2*f1*lqr*C1 + 13/8*A1^2*zeta2*B1*F1 + 13/8*A1^2*zeta2*B1*
      Phic11 - 53/8*A1^2*zeta2*B1*lfr*C1 + 53/8*A1^2*zeta2*B1*lqr*C1 + 
      3/4*A1^2*A2 + 1/2*A1^3*Gsv1 + 1/2*A1^3*g11 + 11/12*A1^3*lfr*bt0
       + 1/4*A1^3*lfr^2*Phic10 - 5/12*A1^3*lfr^3*F1 - 1/6*A1^3*lfr^3*
      Phic11 + 1/6*A1^3*lfr^4*C1 - 5/3*A1^3*lqr*bt0 - 1/2*A1^3*lqr*gm0
       - 1/2*A1^3*lqr*lfr*Phic10 + 5/4*A1^3*lqr*lfr^2*F1 + 1/2*A1^3*lqr
      *lfr^2*Phic11 - 2/3*A1^3*lqr*lfr^3*C1 + 1/4*A1^3*lqr^2*Phic10 - 5/
      4*A1^3*lqr^2*lfr*F1 - 1/2*A1^3*lqr^2*lfr*Phic11 + A1^3*lqr^2*
      lfr^2*C1 + 5/12*A1^3*lqr^3*F1 + 1/6*A1^3*lqr^3*Phic11 - 2/3*A1^3*
      lqr^3*lfr*C1 + 1/6*A1^3*lqr^4*C1 + 13/8*A1^3*f1*lfr - 13/8*A1^3*
      f1*lqr + 11/8*A1^3*B1*lfr - 11/8*A1^3*B1*lqr + 35/24*A1^3*zeta3*
      F1 + 35/24*A1^3*zeta3*Phic11 - 245/24*A1^3*zeta3*lfr*C1 + 245/24*
      A1^3*zeta3*lqr*C1 - 1/4*A1^3*zeta2*Phic10 + 15/8*A1^3*zeta2*lfr*
      F1 + 13/8*A1^3*zeta2*lfr*Phic11 - 39/8*A1^3*zeta2*lfr^2*C1 - 15/8
      *A1^3*zeta2*lqr*F1 - 13/8*A1^3*zeta2*lqr*Phic11 + 39/4*A1^3*zeta2
      *lqr*lfr*C1 - 39/8*A1^3*zeta2*lqr^2*C1 - 1/4*A1^3*zeta2^2*C1 + 13/
      16*A1^4*lfr^2 - 13/8*A1^4*lqr*lfr + 13/16*A1^4*lqr^2 - 13/16*A1^4
      *zeta2),

Delta45 ->
       (- 1/4*C1*bt0^3 - 11/12*f1*C1*bt0^2 - 3/4*f1^2*C1*bt0 - 1/6*f1^3*
      C1 - 11/12*B1*C1*bt0^2 - 3/2*B1*f1*C1*bt0 - 1/2*B1*f1^2*C1 - 3/4*
      B1^2*C1*bt0 - 1/2*B1^2*f1*C1 - 1/6*B1^3*C1 - 7/12*A2*C1*bt0 - 1/2
      *A2*f1*C1 - 1/2*A2*B1*C1 + 1/3*A1*F1*bt0^2 + 1/2*A1*Phic33 - 7/6*
      A1*Phic22*bt0 + 3/4*A1*Phic11*bt0^2 - 2/3*A1*C2*bt0 - 5/12*A1*C1*
      bt1 - 11/6*A1*C1*Gsv1*bt0 - 5/6*A1*g11*C1*bt0 - 5/12*A1*lfr*C1*
      bt0^2 + 5/3*A1*lqr*C1*bt0^2 + 5/6*A1*lqr*C1*gm0*bt0 - 1/2*A1*f2*
      C1 + 2/3*A1*f1*F1*bt0 - 1/2*A1*f1*Phic22 + 11/12*A1*f1*Phic11*bt0
       - 1/2*A1*f1*C2 - A1*f1*C1*Gsv1 - A1*f1*g11*C1 - 17/12*A1*f1*lfr*
      C1*bt0 + 35/12*A1*f1*lqr*C1*bt0 + A1*f1*lqr*C1*gm0 + 1/4*A1*f1^2*
      F1 + 1/4*A1*f1^2*Phic11 - 3/4*A1*f1^2*lfr*C1 + 3/4*A1*f1^2*lqr*C1
       - 1/2*A1*B2*C1 + 2/3*A1*B1*F1*bt0 - 1/2*A1*B1*Phic22 + 11/12*A1*
      B1*Phic11*bt0 - 1/2*A1*B1*C2 - A1*B1*C1*Gsv1 - A1*B1*g11*C1 - A1*
      B1*lfr*C1*bt0 + 5/2*A1*B1*lqr*C1*bt0 + A1*B1*lqr*C1*gm0 + 1/2*A1*
      B1*f1*F1 + 1/2*A1*B1*f1*Phic11 - A1*B1*f1*lfr*C1 + A1*B1*f1*lqr*
      C1 + 1/4*A1*B1^2*F1 + 1/4*A1*B1^2*Phic11 - 1/4*A1*B1^2*lfr*C1 + 1/
      4*A1*B1^2*lqr*C1 + 1/4*A1*A2*F1 + 1/4*A1*A2*Phic11 - 5/4*A1*A2*
      lfr*C1 + 5/4*A1*A2*lqr*C1 + 1/8*A1^2*F2 + 1/8*A1^2*Phic21 - 5/24*
      A1^2*Phic10*bt0 + 1/4*A1^2*Gsv1*F1 + 1/4*A1^2*Gsv1*Phic11 + 1/4*
      A1^2*g11*F1 + 1/4*A1^2*g11*Phic11 + 1/2*A1^2*lfr*F1*bt0 - 1/2*
      A1^2*lfr*Phic22 + 2/3*A1^2*lfr*Phic11*bt0 - 5/8*A1^2*lfr*C2 - 5/4
      *A1^2*lfr*C1*Gsv1 - 5/4*A1^2*lfr*g11*C1 - 5/48*A1^2*lfr^2*C1*bt0
       - 7/8*A1^2*lqr*F1*bt0 - 1/4*A1^2*lqr*gm0*F1 + 1/2*A1^2*lqr*
      Phic22 - 25/24*A1^2*lqr*Phic11*bt0 - 1/4*A1^2*lqr*Phic11*gm0 + 5/
      8*A1^2*lqr*C2 + 5/4*A1^2*lqr*C1*Gsv1 + 5/4*A1^2*lqr*g11*C1 + 25/
      12*A1^2*lqr*lfr*C1*bt0 + 5/4*A1^2*lqr*lfr*C1*gm0 - 95/48*A1^2*
      lqr^2*C1*bt0 - 5/4*A1^2*lqr^2*C1*gm0 - 1/8*A1^2*f1*Phic10 + 5/8*
      A1^2*f1*lfr*F1 + 1/2*A1^2*f1*lfr*Phic11 - A1^2*f1*lfr^2*C1 - 5/8*
      A1^2*f1*lqr*F1 - 1/2*A1^2*f1*lqr*Phic11 + 2*A1^2*f1*lqr*lfr*C1 - 
      A1^2*f1*lqr^2*C1 - 1/8*A1^2*B1*Phic10 + 1/2*A1^2*B1*lfr*F1 + 3/8*
      A1^2*B1*lfr*Phic11 - 3/8*A1^2*B1*lfr^2*C1 - 1/2*A1^2*B1*lqr*F1 - 
      3/8*A1^2*B1*lqr*Phic11 + 3/4*A1^2*B1*lqr*lfr*C1 - 3/8*A1^2*B1*
      lqr^2*C1 + 7/3*A1^2*zeta2*C1*bt0 + 9/4*A1^2*zeta2*f1*C1 + 9/4*
      A1^2*zeta2*B1*C1 - 1/3*A1^3*bt0 - 1/8*A1^3*lfr*Phic10 + 3/8*A1^3*
      lfr^2*F1 + 1/4*A1^3*lfr^2*Phic11 - 5/12*A1^3*lfr^3*C1 + 1/8*A1^3*
      lqr*Phic10 - 3/4*A1^3*lqr*lfr*F1 - 1/2*A1^3*lqr*lfr*Phic11 + 5/4*
      A1^3*lqr*lfr^2*C1 + 3/8*A1^3*lqr^2*F1 + 1/4*A1^3*lqr^2*Phic11 - 5/
      4*A1^3*lqr^2*lfr*C1 + 5/12*A1^3*lqr^3*C1 - 3/8*A1^3*f1 - 3/8*A1^3
      *B1 + 7/3*A1^3*zeta3*C1 - 3/8*A1^3*zeta2*F1 - 3/8*A1^3*zeta2*
      Phic11 + 21/8*A1^3*zeta2*lfr*C1 - 21/8*A1^3*zeta2*lqr*C1 - 3/8*
      A1^4*lfr + 3/8*A1^4*lqr),

Delta46 ->
      (1/3*A1*C1*bt0^2 + 2/3*A1*f1*C1*bt0 + 1/4*A1*f1^2*C1 + 2/3*A1*B1*
      C1*bt0 + 1/2*A1*B1*f1*C1 + 1/4*A1*B1^2*C1 + 1/4*A1*A2*C1 - 7/48*
      A1^2*F1*bt0 + 1/8*A1^2*Phic22 - 5/24*A1^2*Phic11*bt0 + 1/8*A1^2*
      C2 + 1/4*A1^2*C1*Gsv1 + 1/4*A1^2*g11*C1 + 1/2*A1^2*lfr*C1*bt0 - 7/
      8*A1^2*lqr*C1*bt0 - 1/4*A1^2*lqr*C1*gm0 - 1/8*A1^2*f1*F1 - 1/8*
      A1^2*f1*Phic11 + 5/8*A1^2*f1*lfr*C1 - 5/8*A1^2*f1*lqr*C1 - 1/8*
      A1^2*B1*F1 - 1/8*A1^2*B1*Phic11 + 1/2*A1^2*B1*lfr*C1 - 1/2*A1^2*
      B1*lqr*C1 + 1/48*A1^3*Phic10 - 7/48*A1^3*lfr*F1 - 1/8*A1^3*lfr*
      Phic11 + 3/8*A1^3*lfr^2*C1 + 7/48*A1^3*lqr*F1 + 1/8*A1^3*lqr*
      Phic11 - 3/4*A1^3*lqr*lfr*C1 + 3/8*A1^3*lqr^2*C1 - 1/2*A1^3*zeta2
      *C1 + 1/16*A1^4),

Delta47 ->
      ( - 7/48*A1^2*C1*bt0 - 1/8*A1^2*f1*C1 - 1/8*A1^2*B1*C1 + 1/48*A1^3
      *F1 + 1/48*A1^3*Phic11 - 7/48*A1^3*lfr*C1 + 7/48*A1^3*lqr*C1),

Delta48 -> (1/48*A1^3*C1)


    }

DeltaNSVSIA = {

Delta10 -> (Phic10 - lfr*F1 + lqr*F1),

Delta11 -> (F1 + Phic11 - lfr*C1 + lqr*C1),

Delta12 -> C1,

Delta20 ->
      (Phic20 + 2*Gsv1*Phic10 + 2*g11*Phic10 - lfr*F2 - 2*lfr*Gsv1*F1 - 
      2*lfr*g11*F1 + 1/2*lfr^2*bt0*F1 + lqr*F2 + 2*lqr*Gsv1*F1 - lqr*
      bt0*Phic10 - 2*lqr*gm0*Phic10 + 2*lqr*g11*F1 + 2*lqr*lfr*gm0*F1
       - 1/2*lqr^2*bt0*F1 - 2*lqr^2*gm0*F1 + 1/2*f1^2 - B1*lfr*Phic10
       + B1*lfr^2*F1 + B1*lqr*Phic10 - 2*B1*lqr*lfr*F1 + B1*lqr^2*F1 + 
      B1*f1 + 1/2*B1^2 - 2*zeta3*f1*C1 - 2*zeta3*B1*C1 + zeta2*f1*F1 + 
      zeta2*f1*Phic11 - zeta2*f1*lfr*C1 + zeta2*f1*lqr*C1 + zeta2*B1*F1
       + zeta2*B1*Phic11 - zeta2*B1*lfr*C1 + zeta2*B1*lqr*C1 + A1*f1*
      lfr - A1*f1*lqr + A1*B1*lfr - A1*B1*lqr + A1*zeta3*F1 + A1*zeta3*
      Phic11 - 3*A1*zeta3*lfr*C1 + 3*A1*zeta3*lqr*C1 + 3*A1*zeta2*
      Phic10 - 2*A1*zeta2*lfr*F1 + A1*zeta2*lfr*Phic11 - A1*zeta2*lfr^2
      *C1 + 2*A1*zeta2*lqr*F1 - A1*zeta2*lqr*Phic11 + 2*A1*zeta2*lqr*
      lfr*C1 - A1*zeta2*lqr^2*C1 - 1/5*A1*zeta2^2*C1 + 1/2*A1^2*lfr^2
       - A1^2*lqr*lfr + 1/2*A1^2*lqr^2 - 1/2*A1^2*zeta2),

Delta21 ->
      (F2 + Phic21 + 2*Gsv1*F1 + 2*Gsv1*Phic11 - bt0*Phic10 + 2*g11*F1
       + 2*g11*Phic11 - lfr*C2 - 2*lfr*C1*Gsv1 - 2*lfr*g11*C1 + 1/2*
      lfr^2*C1*bt0 - lqr*bt0*F1 - lqr*bt0*Phic11 - 2*lqr*gm0*F1 - 2*lqr
      *gm0*Phic11 + lqr*C2 + 2*lqr*C1*Gsv1 + 2*lqr*g11*C1 + 2*lqr*lfr*
      C1*gm0 - 1/2*lqr^2*C1*bt0 - 2*lqr^2*C1*gm0 - f1*Phic10 + f1*lfr*
      F1 - f1*lqr*F1 - B1*Phic10 - B1*lfr*Phic11 + B1*lfr^2*C1 + B1*lqr
      *Phic11 - 2*B1*lqr*lfr*C1 + B1*lqr^2*C1 + 2*zeta2*f1*C1 + 2*zeta2
      *B1*C1 - A1*lfr*Phic10 + A1*lfr^2*F1 + A1*lqr*Phic10 - 2*A1*lqr*
      lfr*F1 + A1*lqr^2*F1 - A1*f1 - A1*B1 + 4*A1*zeta3*C1 + 2*A1*zeta2
      *F1 + 2*A1*zeta2*Phic11 - A1^2*lfr + A1^2*lqr),


Delta22 ->
      (Phic22 - 1/2*bt0*F1 - bt0*Phic11 + C2 + 2*C1*Gsv1 + 2*g11*C1 - 
      lqr*C1*bt0 - 2*lqr*C1*gm0 - f1*F1 - f1*Phic11 + f1*lfr*C1 - f1*
      lqr*C1 - B1*F1 - B1*Phic11 + 1/2*A1*Phic10 - 3/2*A1*lfr*F1 - A1*
      lfr*Phic11 + A1*lfr^2*C1 + 3/2*A1*lqr*F1 + A1*lqr*Phic11 - 2*A1*
      lqr*lfr*C1 + A1*lqr^2*C1 + A1*zeta2*C1 + 1/2*A1^2),

Delta23 ->
      ( - 1/2*C1*bt0 - f1*C1 - B1*C1 + 1/2*A1*F1 + 1/2*A1*Phic11 - 3/2*
      A1*lfr*C1 + 3/2*A1*lqr*C1),

Delta24 ->
      (1/2*A1*C1),

Delta30 ->
      (Phic30 + Gsv2*Phic10 + 2*Gsv1*Phic20 + 2*Gsv1^2*Phic10 + g21*
      Phic10 + 2*g12*bt0*Phic10 + 2*g11*Phic20 + 4*g11*Gsv1*Phic10 + 2*
      g11^2*Phic10 - lfr*F3 - lfr*Gsv2*F1 - 2*lfr*Gsv1*F2 - 2*lfr*
      Gsv1^2*F1 - lfr*g21*F1 - 2*lfr*g12*bt0*F1 - 2*lfr*g11*F2 - 4*lfr*
      g11*Gsv1*F1 - 2*lfr*g11^2*F1 + 1/2*lfr^2*bt1*F1 + lfr^2*bt0*F2 + 
      lfr^2*bt0*Gsv1*F1 + lfr^2*g11*bt0*F1 - 1/3*lfr^3*bt0^2*F1 + lqr*
      F3 + lqr*Gsv2*F1 + 2*lqr*Gsv1*F2 + 2*lqr*Gsv1^2*F1 - lqr*bt1*
      Phic10 - 2*lqr*bt0*Phic20 - 4*lqr*bt0*Gsv1*Phic10 - 2*lqr*gm1*
      Phic10 - 2*lqr*gm0*Phic20 - 4*lqr*gm0*Gsv1*Phic10 + lqr*g21*F1 + 
      2*lqr*g12*bt0*F1 + 2*lqr*g11*F2 + 4*lqr*g11*Gsv1*F1 - 4*lqr*g11*
      bt0*Phic10 - 4*lqr*g11*gm0*Phic10 + 2*lqr*g11^2*F1 + 2*lqr*lfr*
      bt0*Gsv1*F1 + 2*lqr*lfr*gm1*F1 + 2*lqr*lfr*gm0*F2 + 4*lqr*lfr*gm0
      *Gsv1*F1 + 2*lqr*lfr*g11*bt0*F1 + 4*lqr*lfr*g11*gm0*F1 - lqr*
      lfr^2*gm0*bt0*F1 - 1/2*lqr^2*bt1*F1 - lqr^2*bt0*F2 - 3*lqr^2*bt0*
      Gsv1*F1 + lqr^2*bt0^2*Phic10 - 2*lqr^2*gm1*F1 - 2*lqr^2*gm0*F2 - 
      4*lqr^2*gm0*Gsv1*F1 + 3*lqr^2*gm0*bt0*Phic10 + 2*lqr^2*gm0^2*
      Phic10 - 3*lqr^2*g11*bt0*F1 - 4*lqr^2*g11*gm0*F1 - lqr^2*lfr*gm0*
      bt0*F1 - 2*lqr^2*lfr*gm0^2*F1 + 1/3*lqr^3*bt0^2*F1 + 2*lqr^3*gm0*
      bt0*F1 + 2*lqr^3*gm0^2*F1 + 2*f1*bt0*Gsv1 + f1*f2 + f1^2*Gsv1 + 
      f1^2*g11 - f1^2*lqr*bt0 - f1^2*lqr*gm0 - B2*lfr*Phic10 + B2*lfr^2
      *F1 + B2*lqr*Phic10 - 2*B2*lqr*lfr*F1 + B2*lqr^2*F1 + B2*f1 + 2*
      B1*bt0*Gsv1 - B1*lfr*Phic20 - 2*B1*lfr*Gsv1*Phic10 - 2*B1*lfr*g11
      *Phic10 + B1*lfr^2*F2 + 2*B1*lfr^2*Gsv1*F1 + 1/2*B1*lfr^2*bt0*
      Phic10 + 2*B1*lfr^2*g11*F1 - B1*lfr^3*bt0*F1 + B1*lqr*Phic20 + 2*
      B1*lqr*Gsv1*Phic10 + 2*B1*lqr*g11*Phic10 - 2*B1*lqr*lfr*F2 - 4*B1
      *lqr*lfr*Gsv1*F1 + B1*lqr*lfr*bt0*Phic10 + 2*B1*lqr*lfr*gm0*
      Phic10 - 4*B1*lqr*lfr*g11*F1 + B1*lqr*lfr^2*bt0*F1 - 2*B1*lqr*
      lfr^2*gm0*F1 + B1*lqr^2*F2 + 2*B1*lqr^2*Gsv1*F1 - 3/2*B1*lqr^2*
      bt0*Phic10 - 2*B1*lqr^2*gm0*Phic10 + 2*B1*lqr^2*g11*F1 + B1*lqr^2
      *lfr*bt0*F1 + 4*B1*lqr^2*lfr*gm0*F1 - B1*lqr^3*bt0*F1 - 2*B1*
      lqr^3*gm0*F1 + B1*f2 + 2*B1*f1*Gsv1 + 2*B1*f1*g11 - 2*B1*f1*lqr*
      bt0 - 2*B1*f1*lqr*gm0 - 1/2*B1*f1^2*lfr + 1/2*B1*f1^2*lqr + B1*B2
       + B1^2*Gsv1 + B1^2*g11 + 1/2*B1^2*lfr^2*Phic10 - 1/2*B1^2*lfr^3*
      F1 - B1^2*lqr*bt0 - B1^2*lqr*gm0 - B1^2*lqr*lfr*Phic10 + 3/2*B1^2
      *lqr*lfr^2*F1 + 1/2*B1^2*lqr^2*Phic10 - 3/2*B1^2*lqr^2*lfr*F1 + 1/
      2*B1^2*lqr^3*F1 - B1^2*f1*lfr + B1^2*f1*lqr - 1/2*B1^3*lfr + 1/2*
      B1^3*lqr - 4*zeta3*C1*bt0*Gsv1 - 2*zeta3*f2*C1 - 2*zeta3*f1*
      Phic22 + 2*zeta3*f1*bt0*F1 + 3*zeta3*f1*bt0*Phic11 - 2*zeta3*f1*
      C2 - 4*zeta3*f1*C1*Gsv1 - 4*zeta3*f1*g11*C1 - zeta3*f1*lfr*C1*bt0
       + 5*zeta3*f1*lqr*C1*bt0 + 4*zeta3*f1*lqr*C1*gm0 + zeta3*f1^2*F1
       + zeta3*f1^2*Phic11 - zeta3*f1^2*lfr*C1 + zeta3*f1^2*lqr*C1 - 2*
      zeta3*B2*C1 - 2*zeta3*B1*Phic22 + 2*zeta3*B1*bt0*F1 + 3*zeta3*B1*
      bt0*Phic11 - 2*zeta3*B1*C2 - 4*zeta3*B1*C1*Gsv1 - 4*zeta3*B1*g11*
      C1 - zeta3*B1*lfr*C1*bt0 + 5*zeta3*B1*lqr*C1*bt0 + 4*zeta3*B1*lqr
      *C1*gm0 + 2*zeta3*B1*f1*F1 + 2*zeta3*B1*f1*Phic11 + zeta3*B1^2*F1
       + zeta3*B1^2*Phic11 + zeta3*B1^2*lfr*C1 - zeta3*B1^2*lqr*C1 + 2*
      zeta2*bt0*Gsv1*F1 + 2*zeta2*bt0*Gsv1*Phic11 - 6*zeta2*gm0*bt0*
      Phic10 + 6*zeta2*lfr*gm0*bt0*F1 - 2*zeta2*lfr*C1*bt0*Gsv1 - 6*
      zeta2*lqr*gm0*bt0*F1 + 2*zeta2*lqr*C1*bt0*Gsv1 + zeta2*f2*F1 + 
      zeta2*f2*Phic11 - zeta2*f2*lfr*C1 + zeta2*f2*lqr*C1 + zeta2*f1*F2
       + zeta2*f1*Phic21 + 2*zeta2*f1*Gsv1*F1 + 2*zeta2*f1*Gsv1*Phic11
       + 2*zeta2*f1*bt0*Phic10 + 2*zeta2*f1*g11*F1 + 2*zeta2*f1*g11*
      Phic11 - 3*zeta2*f1*lfr*bt0*F1 - zeta2*f1*lfr*C2 - 2*zeta2*f1*lfr
      *C1*Gsv1 - 2*zeta2*f1*lfr*g11*C1 + 1/2*zeta2*f1*lfr^2*C1*bt0 + 
      zeta2*f1*lqr*bt0*F1 - 2*zeta2*f1*lqr*bt0*Phic11 - 2*zeta2*f1*lqr*
      gm0*F1 - 2*zeta2*f1*lqr*gm0*Phic11 + zeta2*f1*lqr*C2 + 2*zeta2*f1
      *lqr*C1*Gsv1 + 2*zeta2*f1*lqr*g11*C1 + zeta2*f1*lqr*lfr*C1*bt0 + 
      2*zeta2*f1*lqr*lfr*C1*gm0 - 3/2*zeta2*f1*lqr^2*C1*bt0 - 2*zeta2*
      f1*lqr^2*C1*gm0 - 1/2*zeta2*f1^2*Phic10 + 1/2*zeta2*f1^2*lfr*F1
       - 1/2*zeta2*f1^2*lqr*F1 + zeta2*B2*F1 + zeta2*B2*Phic11 - zeta2*
      B2*lfr*C1 + zeta2*B2*lqr*C1 + zeta2*B1*F2 + zeta2*B1*Phic21 + 2*
      zeta2*B1*Gsv1*F1 + 2*zeta2*B1*Gsv1*Phic11 + 5*zeta2*B1*bt0*Phic10
       + 2*zeta2*B1*g11*F1 + 2*zeta2*B1*g11*Phic11 - 6*zeta2*B1*lfr*bt0
      *F1 - zeta2*B1*lfr*C2 - 2*zeta2*B1*lfr*C1*Gsv1 - 2*zeta2*B1*lfr*
      g11*C1 + 1/2*zeta2*B1*lfr^2*C1*bt0 + 4*zeta2*B1*lqr*bt0*F1 - 2*
      zeta2*B1*lqr*bt0*Phic11 - 2*zeta2*B1*lqr*gm0*F1 - 2*zeta2*B1*lqr*
      gm0*Phic11 + zeta2*B1*lqr*C2 + 2*zeta2*B1*lqr*C1*Gsv1 + 2*zeta2*
      B1*lqr*g11*C1 + zeta2*B1*lqr*lfr*C1*bt0 + 2*zeta2*B1*lqr*lfr*C1*
      gm0 - 3/2*zeta2*B1*lqr^2*C1*bt0 - 2*zeta2*B1*lqr^2*C1*gm0 - zeta2
      *B1*f1*Phic10 - zeta2*B1*f1*lfr*Phic11 + zeta2*B1*f1*lfr^2*C1 + 
      zeta2*B1*f1*lqr*Phic11 - 2*zeta2*B1*f1*lqr*lfr*C1 + zeta2*B1*f1*
      lqr^2*C1 - 1/2*zeta2*B1^2*Phic10 - 1/2*zeta2*B1^2*lfr*F1 - zeta2*
      B1^2*lfr*Phic11 + zeta2*B1^2*lfr^2*C1 + 1/2*zeta2*B1^2*lqr*F1 + 
      zeta2*B1^2*lqr*Phic11 - 2*zeta2*B1^2*lqr*lfr*C1 + zeta2*B1^2*
      lqr^2*C1 - 7/5*zeta2^2*f1*C1*bt0 - 1/5*zeta2^2*f1^2*C1 - 7/5*
      zeta2^2*B1*C1*bt0 - 2/5*zeta2^2*B1*f1*C1 - 1/5*zeta2^2*B1^2*C1 + 
      A2*f1*lfr - A2*f1*lqr + A2*B1*lfr - A2*B1*lqr + A2*zeta3*F1 + A2*
      zeta3*Phic11 - 3*A2*zeta3*lfr*C1 + 3*A2*zeta3*lqr*C1 + 3*A2*zeta2
      *Phic10 - 2*A2*zeta2*lfr*F1 + A2*zeta2*lfr*Phic11 - A2*zeta2*
      lfr^2*C1 + 2*A2*zeta2*lqr*F1 - A2*zeta2*lqr*Phic11 + 2*A2*zeta2*
      lqr*lfr*C1 - A2*zeta2*lqr^2*C1 - 1/5*A2*zeta2^2*C1 + 2*A1*lfr*bt0
      *Gsv1 - 2*A1*lqr*bt0*Gsv1 + A1*f2*lfr - A1*f2*lqr + 2*A1*f1*lfr*
      Gsv1 + 2*A1*f1*lfr*g11 - 1/2*A1*f1*lfr^2*bt0 - 2*A1*f1*lqr*Gsv1
       - 2*A1*f1*lqr*g11 - A1*f1*lqr*lfr*bt0 - 2*A1*f1*lqr*lfr*gm0 + 3/
      2*A1*f1*lqr^2*bt0 + 2*A1*f1*lqr^2*gm0 + A1*B2*lfr - A1*B2*lqr + 2
      *A1*B1*lfr*Gsv1 + 2*A1*B1*lfr*g11 - 1/2*A1*B1*lfr^2*bt0 - 2*A1*B1
      *lqr*Gsv1 - 2*A1*B1*lqr*g11 - A1*B1*lqr*lfr*bt0 - 2*A1*B1*lqr*lfr
      *gm0 + 3/2*A1*B1*lqr^2*bt0 + 2*A1*B1*lqr^2*gm0 - A1*B1*f1*lfr^2
       + 2*A1*B1*f1*lqr*lfr - A1*B1*f1*lqr^2 - A1*B1^2*lfr^2 + 2*A1*
      B1^2*lqr*lfr - A1*B1^2*lqr^2 - 10*A1*zeta5*C1*bt0 - 12*A1*zeta5*
      f1*C1 - 12*A1*zeta5*B1*C1 + A1*zeta3*F2 + A1*zeta3*Phic21 + 2*A1*
      zeta3*Gsv1*F1 + 2*A1*zeta3*Gsv1*Phic11 - A1*zeta3*bt0*Phic10 + 2*
      A1*zeta3*g11*F1 + 2*A1*zeta3*g11*Phic11 - 2*A1*zeta3*lfr*Phic22
       + A1*zeta3*lfr*bt0*F1 + 2*A1*zeta3*lfr*bt0*Phic11 - 3*A1*zeta3*
      lfr*C2 - 6*A1*zeta3*lfr*C1*Gsv1 - 6*A1*zeta3*lfr*g11*C1 + 3/2*A1*
      zeta3*lfr^2*C1*bt0 + 2*A1*zeta3*lqr*Phic22 - 3*A1*zeta3*lqr*bt0*
      F1 - 4*A1*zeta3*lqr*bt0*Phic11 - 2*A1*zeta3*lqr*gm0*F1 - 2*A1*
      zeta3*lqr*gm0*Phic11 + 3*A1*zeta3*lqr*C2 + 6*A1*zeta3*lqr*C1*Gsv1
       + 6*A1*zeta3*lqr*g11*C1 + 3*A1*zeta3*lqr*lfr*C1*bt0 + 6*A1*zeta3
      *lqr*lfr*C1*gm0 - 9/2*A1*zeta3*lqr^2*C1*bt0 - 6*A1*zeta3*lqr^2*C1
      *gm0 - A1*zeta3*f1*Phic10 + 3*A1*zeta3*f1*lfr*F1 + 2*A1*zeta3*f1*
      lfr*Phic11 - 2*A1*zeta3*f1*lfr^2*C1 - 3*A1*zeta3*f1*lqr*F1 - 2*A1
      *zeta3*f1*lqr*Phic11 + 4*A1*zeta3*f1*lqr*lfr*C1 - 2*A1*zeta3*f1*
      lqr^2*C1 - A1*zeta3*B1*Phic10 + 2*A1*zeta3*B1*lfr*F1 + A1*zeta3*
      B1*lfr*Phic11 + A1*zeta3*B1*lfr^2*C1 - 2*A1*zeta3*B1*lqr*F1 - A1*
      zeta3*B1*lqr*Phic11 - 2*A1*zeta3*B1*lqr*lfr*C1 + A1*zeta3*B1*
      lqr^2*C1 + 3*A1*zeta2*Phic20 + 6*A1*zeta2*Gsv1*Phic10 + 6*A1*
      zeta2*g11*Phic10 - 2*A1*zeta2*lfr*F2 + A1*zeta2*lfr*Phic21 - 4*A1
      *zeta2*lfr*Gsv1*F1 + 2*A1*zeta2*lfr*Gsv1*Phic11 - A1*zeta2*lfr*
      bt0*Phic10 - 4*A1*zeta2*lfr*g11*F1 + 2*A1*zeta2*lfr*g11*Phic11 + 
      A1*zeta2*lfr^2*bt0*F1 - 1/2*A1*zeta2*lfr^2*bt0*Phic11 - A1*zeta2*
      lfr^2*C2 - 2*A1*zeta2*lfr^2*C1*Gsv1 - 2*A1*zeta2*lfr^2*g11*C1 + 
      A1*zeta2*lfr^3*C1*bt0 + 2*A1*zeta2*lqr*F2 - A1*zeta2*lqr*Phic21
       + 4*A1*zeta2*lqr*Gsv1*F1 - 2*A1*zeta2*lqr*Gsv1*Phic11 - 5*A1*
      zeta2*lqr*bt0*Phic10 - 6*A1*zeta2*lqr*gm0*Phic10 + 4*A1*zeta2*lqr
      *g11*F1 - 2*A1*zeta2*lqr*g11*Phic11 + 2*A1*zeta2*lqr*lfr*bt0*F1
       - A1*zeta2*lqr*lfr*bt0*Phic11 + 4*A1*zeta2*lqr*lfr*gm0*F1 - 2*A1
      *zeta2*lqr*lfr*gm0*Phic11 + 2*A1*zeta2*lqr*lfr*C2 + 4*A1*zeta2*
      lqr*lfr*C1*Gsv1 + 4*A1*zeta2*lqr*lfr*g11*C1 - A1*zeta2*lqr*lfr^2*
      C1*bt0 + 2*A1*zeta2*lqr*lfr^2*C1*gm0 - 3*A1*zeta2*lqr^2*bt0*F1 + 
      3/2*A1*zeta2*lqr^2*bt0*Phic11 - 4*A1*zeta2*lqr^2*gm0*F1 + 2*A1*
      zeta2*lqr^2*gm0*Phic11 - A1*zeta2*lqr^2*C2 - 2*A1*zeta2*lqr^2*C1*
      Gsv1 - 2*A1*zeta2*lqr^2*g11*C1 - A1*zeta2*lqr^2*lfr*C1*bt0 - 4*A1
      *zeta2*lqr^2*lfr*C1*gm0 + A1*zeta2*lqr^3*C1*bt0 + 2*A1*zeta2*
      lqr^3*C1*gm0 - A1*zeta2*f1*bt0 - A1*zeta2*f1*lfr*Phic10 + A1*
      zeta2*f1*lfr^2*F1 + A1*zeta2*f1*lqr*Phic10 - 2*A1*zeta2*f1*lqr*
      lfr*F1 + A1*zeta2*f1*lqr^2*F1 + 1/2*A1*zeta2*f1^2 - A1*zeta2*B1*
      bt0 - 4*A1*zeta2*B1*lfr*Phic10 + 3*A1*zeta2*B1*lfr^2*F1 - A1*
      zeta2*B1*lfr^2*Phic11 + A1*zeta2*B1*lfr^3*C1 + 4*A1*zeta2*B1*lqr*
      Phic10 - 6*A1*zeta2*B1*lqr*lfr*F1 + 2*A1*zeta2*B1*lqr*lfr*Phic11
       - 3*A1*zeta2*B1*lqr*lfr^2*C1 + 3*A1*zeta2*B1*lqr^2*F1 - A1*zeta2
      *B1*lqr^2*Phic11 + 3*A1*zeta2*B1*lqr^2*lfr*C1 - A1*zeta2*B1*lqr^3
      *C1 + A1*zeta2*B1*f1 + 1/2*A1*zeta2*B1^2 + 5*A1*zeta2*zeta3*C1*
      bt0 + 2*A1*zeta2*zeta3*f1*C1 + 2*A1*zeta2*zeta3*B1*C1 - 1/5*A1*
      zeta2^2*Phic22 + 1/2*A1*zeta2^2*bt0*F1 + 3/5*A1*zeta2^2*bt0*
      Phic11 - 1/5*A1*zeta2^2*C2 - 2/5*A1*zeta2^2*C1*Gsv1 - 2/5*A1*
      zeta2^2*g11*C1 - 8/5*A1*zeta2^2*lfr*C1*bt0 + 2*A1*zeta2^2*lqr*C1*
      bt0 + 2/5*A1*zeta2^2*lqr*C1*gm0 + 16/5*A1*zeta2^2*f1*F1 + 16/5*A1
      *zeta2^2*f1*Phic11 - 18/5*A1*zeta2^2*f1*lfr*C1 + 18/5*A1*zeta2^2*
      f1*lqr*C1 + 16/5*A1*zeta2^2*B1*F1 + 16/5*A1*zeta2^2*B1*Phic11 - 
      17/5*A1*zeta2^2*B1*lfr*C1 + 17/5*A1*zeta2^2*B1*lqr*C1 + A1*A2*
      lfr^2 - 2*A1*A2*lqr*lfr + A1*A2*lqr^2 - A1*A2*zeta2 + A1^2*lfr^2*
      Gsv1 + A1^2*lfr^2*g11 - 1/2*A1^2*lfr^3*bt0 - 2*A1^2*lqr*lfr*Gsv1
       - 2*A1^2*lqr*lfr*g11 + 1/2*A1^2*lqr*lfr^2*bt0 - A1^2*lqr*lfr^2*
      gm0 + A1^2*lqr^2*Gsv1 + A1^2*lqr^2*g11 + 1/2*A1^2*lqr^2*lfr*bt0
       + 2*A1^2*lqr^2*lfr*gm0 - 1/2*A1^2*lqr^3*bt0 - A1^2*lqr^3*gm0 - 1/
      2*A1^2*B1*lfr^3 + 3/2*A1^2*B1*lqr*lfr^2 - 3/2*A1^2*B1*lqr^2*lfr
       + 1/2*A1^2*B1*lqr^3 + 3*A1^2*zeta5*F1 + 3*A1^2*zeta5*Phic11 - 15
      *A1^2*zeta5*lfr*C1 + 15*A1^2*zeta5*lqr*C1 - A1^2*zeta3*bt0 - A1^2
      *zeta3*lfr*Phic10 + 2*A1^2*zeta3*lfr^2*F1 + A1^2*zeta3*lfr^2*
      Phic11 - A1^2*zeta3*lfr^3*C1 + A1^2*zeta3*lqr*Phic10 - 4*A1^2*
      zeta3*lqr*lfr*F1 - 2*A1^2*zeta3*lqr*lfr*Phic11 + 3*A1^2*zeta3*lqr
      *lfr^2*C1 + 2*A1^2*zeta3*lqr^2*F1 + A1^2*zeta3*lqr^2*Phic11 - 3*
      A1^2*zeta3*lqr^2*lfr*C1 + A1^2*zeta3*lqr^3*C1 - 2*A1^2*zeta3*f1
       - 2*A1^2*zeta3*B1 + 5*A1^2*zeta3^2*C1 - A1^2*zeta2*Gsv1 - A1^2*
      zeta2*g11 - 1/2*A1^2*zeta2*lfr^2*Phic10 + 1/2*A1^2*zeta2*lfr^3*F1
       + A1^2*zeta2*lqr*bt0 + A1^2*zeta2*lqr*gm0 + A1^2*zeta2*lqr*lfr*
      Phic10 - 3/2*A1^2*zeta2*lqr*lfr^2*F1 - 1/2*A1^2*zeta2*lqr^2*
      Phic10 + 3/2*A1^2*zeta2*lqr^2*lfr*F1 - 1/2*A1^2*zeta2*lqr^3*F1 + 
      A1^2*zeta2*f1*lfr - A1^2*zeta2*f1*lqr + 3/2*A1^2*zeta2*B1*lfr - 3/
      2*A1^2*zeta2*B1*lqr + A1^2*zeta2*zeta3*F1 + A1^2*zeta2*zeta3*
      Phic11 + A1^2*zeta2*zeta3*lfr*C1 - A1^2*zeta2*zeta3*lqr*C1 + 89/
      20*A1^2*zeta2^2*Phic10 - 5/4*A1^2*zeta2^2*lfr*F1 + 16/5*A1^2*
      zeta2^2*lfr*Phic11 - 17/5*A1^2*zeta2^2*lfr^2*C1 + 5/4*A1^2*
      zeta2^2*lqr*F1 - 16/5*A1^2*zeta2^2*lqr*Phic11 + 34/5*A1^2*zeta2^2
      *lqr*lfr*C1 - 17/5*A1^2*zeta2^2*lqr^2*C1 - 10/7*A1^2*zeta2^3*C1
       - 2*A1^3*zeta3*lfr + 2*A1^3*zeta3*lqr + 1/2*A1^3*zeta2*lfr^2 - 
      A1^3*zeta2*lqr*lfr + 1/2*A1^3*zeta2*lqr^2 - 8/5*A1^3*zeta2^2),

Delta31 ->
      (F3 + Phic31 + Gsv2*F1 + Gsv2*Phic11 + 2*Gsv1*F2 + 2*Gsv1*Phic21
       + 2*Gsv1^2*F1 + 2*Gsv1^2*Phic11 - bt1*Phic10 - 2*bt0*Phic20 - 4*
      bt0*Gsv1*Phic10 + g21*F1 + g21*Phic11 + 2*g12*bt0*F1 + 2*g12*bt0*
      Phic11 + 2*g11*F2 + 2*g11*Phic21 + 4*g11*Gsv1*F1 + 4*g11*Gsv1*
      Phic11 - 2*g11*bt0*Phic10 + 2*g11^2*F1 + 2*g11^2*Phic11 + 2*lfr*
      bt0*Gsv1*F1 - lfr*C3 - 2*lfr*C2*Gsv1 - lfr*C1*Gsv2 - 2*lfr*C1*
      Gsv1^2 - lfr*g21*C1 - 2*lfr*g12*C1*bt0 - 2*lfr*g11*C2 - 4*lfr*g11
      *C1*Gsv1 - 2*lfr*g11^2*C1 + lfr^2*C2*bt0 + 1/2*lfr^2*C1*bt1 + 
      lfr^2*C1*bt0*Gsv1 + lfr^2*g11*C1*bt0 - 1/3*lfr^3*C1*bt0^2 - lqr*
      bt1*F1 - lqr*bt1*Phic11 - 2*lqr*bt0*F2 - 2*lqr*bt0*Phic21 - 6*lqr
      *bt0*Gsv1*F1 - 4*lqr*bt0*Gsv1*Phic11 + 2*lqr*bt0^2*Phic10 - 2*lqr
      *gm1*F1 - 2*lqr*gm1*Phic11 - 2*lqr*gm0*F2 - 2*lqr*gm0*Phic21 - 4*
      lqr*gm0*Gsv1*F1 - 4*lqr*gm0*Gsv1*Phic11 + 2*lqr*gm0*bt0*Phic10 + 
      lqr*C3 + 2*lqr*C2*Gsv1 + lqr*C1*Gsv2 + 2*lqr*C1*Gsv1^2 + lqr*g21*
      C1 + 2*lqr*g12*C1*bt0 - 4*lqr*g11*bt0*F1 - 4*lqr*g11*bt0*Phic11
       - 4*lqr*g11*gm0*F1 - 4*lqr*g11*gm0*Phic11 + 2*lqr*g11*C2 + 4*lqr
      *g11*C1*Gsv1 + 2*lqr*g11^2*C1 + 2*lqr*lfr*C2*gm0 + 2*lqr*lfr*C1*
      bt0*Gsv1 + 2*lqr*lfr*C1*gm1 + 4*lqr*lfr*C1*gm0*Gsv1 + 2*lqr*lfr*
      g11*C1*bt0 + 4*lqr*lfr*g11*C1*gm0 - lqr*lfr^2*C1*gm0*bt0 + lqr^2*
      bt0^2*F1 + lqr^2*bt0^2*Phic11 + 3*lqr^2*gm0*bt0*F1 + 3*lqr^2*gm0*
      bt0*Phic11 + 2*lqr^2*gm0^2*F1 + 2*lqr^2*gm0^2*Phic11 - lqr^2*C2*
      bt0 - 2*lqr^2*C2*gm0 - 1/2*lqr^2*C1*bt1 - 3*lqr^2*C1*bt0*Gsv1 - 2
      *lqr^2*C1*gm1 - 4*lqr^2*C1*gm0*Gsv1 - 3*lqr^2*g11*C1*bt0 - 4*
      lqr^2*g11*C1*gm0 - lqr^2*lfr*C1*gm0*bt0 - 2*lqr^2*lfr*C1*gm0^2 + 
      1/3*lqr^3*C1*bt0^2 + 2*lqr^3*C1*gm0*bt0 + 2*lqr^3*C1*gm0^2 - f2*
      Phic10 + f2*lfr*F1 - f2*lqr*F1 - f1*Phic20 - 2*f1*Gsv1*Phic10 - 2
      *f1*g11*Phic10 + f1*lfr*F2 + 2*f1*lfr*Gsv1*F1 + 2*f1*lfr*g11*F1
       - 1/2*f1*lfr^2*bt0*F1 - f1*lqr*F2 - 2*f1*lqr*Gsv1*F1 + 2*f1*lqr*
      bt0*Phic10 + 2*f1*lqr*gm0*Phic10 - 2*f1*lqr*g11*F1 - f1*lqr*lfr*
      bt0*F1 - 2*f1*lqr*lfr*gm0*F1 + 3/2*f1*lqr^2*bt0*F1 + 2*f1*lqr^2*
      gm0*F1 - f1^2*bt0 - 1/2*f1^3 - B2*Phic10 - B2*lfr*Phic11 + B2*
      lfr^2*C1 + B2*lqr*Phic11 - 2*B2*lqr*lfr*C1 + B2*lqr^2*C1 - B1*
      Phic20 - 2*B1*Gsv1*Phic10 - 2*B1*g11*Phic10 - B1*lfr*Phic21 - 2*
      B1*lfr*Gsv1*Phic11 + B1*lfr*bt0*Phic10 - 2*B1*lfr*g11*Phic11 + 1/
      2*B1*lfr^2*bt0*Phic11 + B1*lfr^2*C2 + 2*B1*lfr^2*C1*Gsv1 + 2*B1*
      lfr^2*g11*C1 - B1*lfr^3*C1*bt0 + B1*lqr*Phic21 + 2*B1*lqr*Gsv1*
      Phic11 + B1*lqr*bt0*Phic10 + 2*B1*lqr*gm0*Phic10 + 2*B1*lqr*g11*
      Phic11 + B1*lqr*lfr*bt0*Phic11 + 2*B1*lqr*lfr*gm0*Phic11 - 2*B1*
      lqr*lfr*C2 - 4*B1*lqr*lfr*C1*Gsv1 - 4*B1*lqr*lfr*g11*C1 + B1*lqr*
      lfr^2*C1*bt0 - 2*B1*lqr*lfr^2*C1*gm0 - 3/2*B1*lqr^2*bt0*Phic11 - 
      2*B1*lqr^2*gm0*Phic11 + B1*lqr^2*C2 + 2*B1*lqr^2*C1*Gsv1 + 2*B1*
      lqr^2*g11*C1 + B1*lqr^2*lfr*C1*bt0 + 4*B1*lqr^2*lfr*C1*gm0 - B1*
      lqr^3*C1*bt0 - 2*B1*lqr^3*C1*gm0 - 2*B1*f1*bt0 + B1*f1*lfr*Phic10
       - B1*f1*lfr^2*F1 - B1*f1*lqr*Phic10 + 2*B1*f1*lqr*lfr*F1 - B1*f1
      *lqr^2*F1 - 3/2*B1*f1^2 - B1^2*bt0 + B1^2*lfr*Phic10 - 1/2*B1^2*
      lfr^2*F1 + 1/2*B1^2*lfr^2*Phic11 - 1/2*B1^2*lfr^3*C1 - B1^2*lqr*
      Phic10 + B1^2*lqr*lfr*F1 - B1^2*lqr*lfr*Phic11 + 3/2*B1^2*lqr*
      lfr^2*C1 - 1/2*B1^2*lqr^2*F1 + 1/2*B1^2*lqr^2*Phic11 - 3/2*B1^2*
      lqr^2*lfr*C1 + 1/2*B1^2*lqr^3*C1 - 3/2*B1^2*f1 - 1/2*B1^3 + 7*
      zeta3*f1*C1*bt0 + 4*zeta3*f1^2*C1 + 7*zeta3*B1*C1*bt0 + 8*zeta3*
      B1*f1*C1 + 4*zeta3*B1^2*C1 - 6*zeta2*gm0*bt0*F1 - 6*zeta2*gm0*bt0
      *Phic11 + 4*zeta2*C1*bt0*Gsv1 + 6*zeta2*lfr*C1*gm0*bt0 - 6*zeta2*
      lqr*C1*gm0*bt0 + 2*zeta2*f2*C1 + 2*zeta2*f1*Phic22 + zeta2*f1*bt0
      *F1 + 2*zeta2*f1*C2 + 4*zeta2*f1*C1*Gsv1 + 4*zeta2*f1*g11*C1 - 2*
      zeta2*f1*lfr*C1*bt0 - 2*zeta2*f1*lqr*C1*bt0 - 4*zeta2*f1*lqr*C1*
      gm0 - 3/2*zeta2*f1^2*F1 - 3/2*zeta2*f1^2*Phic11 + 3/2*zeta2*f1^2*
      lfr*C1 - 3/2*zeta2*f1^2*lqr*C1 + 2*zeta2*B2*C1 + 2*zeta2*B1*
      Phic22 + 4*zeta2*B1*bt0*F1 + 3*zeta2*B1*bt0*Phic11 + 2*zeta2*B1*
      C2 + 4*zeta2*B1*C1*Gsv1 + 4*zeta2*B1*g11*C1 - 5*zeta2*B1*lfr*C1*
      bt0 + zeta2*B1*lqr*C1*bt0 - 4*zeta2*B1*lqr*C1*gm0 - 3*zeta2*B1*f1
      *F1 - 3*zeta2*B1*f1*Phic11 + zeta2*B1*f1*lfr*C1 - zeta2*B1*f1*lqr
      *C1 - 3/2*zeta2*B1^2*F1 - 3/2*zeta2*B1^2*Phic11 - 1/2*zeta2*B1^2*
      lfr*C1 + 1/2*zeta2*B1^2*lqr*C1 - A2*lfr*Phic10 + A2*lfr^2*F1 + A2
      *lqr*Phic10 - 2*A2*lqr*lfr*F1 + A2*lqr^2*F1 - A2*f1 - A2*B1 + 4*
      A2*zeta3*C1 + 2*A2*zeta2*F1 + 2*A2*zeta2*Phic11 - 2*A1*bt0*Gsv1
       - A1*lfr*Phic20 - 2*A1*lfr*Gsv1*Phic10 - 2*A1*lfr*g11*Phic10 + 
      A1*lfr^2*F2 + 2*A1*lfr^2*Gsv1*F1 + 1/2*A1*lfr^2*bt0*Phic10 + 2*A1
      *lfr^2*g11*F1 - A1*lfr^3*bt0*F1 + A1*lqr*Phic20 + 2*A1*lqr*Gsv1*
      Phic10 + 2*A1*lqr*g11*Phic10 - 2*A1*lqr*lfr*F2 - 4*A1*lqr*lfr*
      Gsv1*F1 + A1*lqr*lfr*bt0*Phic10 + 2*A1*lqr*lfr*gm0*Phic10 - 4*A1*
      lqr*lfr*g11*F1 + A1*lqr*lfr^2*bt0*F1 - 2*A1*lqr*lfr^2*gm0*F1 + A1
      *lqr^2*F2 + 2*A1*lqr^2*Gsv1*F1 - 3/2*A1*lqr^2*bt0*Phic10 - 2*A1*
      lqr^2*gm0*Phic10 + 2*A1*lqr^2*g11*F1 + A1*lqr^2*lfr*bt0*F1 + 4*A1
      *lqr^2*lfr*gm0*F1 - A1*lqr^3*bt0*F1 - 2*A1*lqr^3*gm0*F1 - A1*f2
       - 2*A1*f1*Gsv1 - 2*A1*f1*g11 - A1*f1*lfr*bt0 + 3*A1*f1*lqr*bt0
       + 2*A1*f1*lqr*gm0 - 3/2*A1*f1^2*lfr + 3/2*A1*f1^2*lqr - A1*B2 - 
      2*A1*B1*Gsv1 - 2*A1*B1*g11 - A1*B1*lfr*bt0 + A1*B1*lfr^2*Phic10
       - A1*B1*lfr^3*F1 + 3*A1*B1*lqr*bt0 + 2*A1*B1*lqr*gm0 - 2*A1*B1*
      lqr*lfr*Phic10 + 3*A1*B1*lqr*lfr^2*F1 + A1*B1*lqr^2*Phic10 - 3*A1
      *B1*lqr^2*lfr*F1 + A1*B1*lqr^3*F1 - 2*A1*B1*f1*lfr + 2*A1*B1*f1*
      lqr - 1/2*A1*B1^2*lfr + 1/2*A1*B1^2*lqr + 4*A1*zeta3*Phic22 - 3*
      A1*zeta3*bt0*F1 - 5*A1*zeta3*bt0*Phic11 + 4*A1*zeta3*C2 + 8*A1*
      zeta3*C1*Gsv1 + 8*A1*zeta3*g11*C1 + 4*A1*zeta3*lfr*C1*bt0 - 12*A1
      *zeta3*lqr*C1*bt0 - 8*A1*zeta3*lqr*C1*gm0 - 4*A1*zeta3*f1*F1 - 4*
      A1*zeta3*f1*Phic11 + 12*A1*zeta3*f1*lfr*C1 - 12*A1*zeta3*f1*lqr*
      C1 - 4*A1*zeta3*B1*F1 - 4*A1*zeta3*B1*Phic11 + 8*A1*zeta3*B1*lfr*
      C1 - 8*A1*zeta3*B1*lqr*C1 + 2*A1*zeta2*F2 + 2*A1*zeta2*Phic21 + 4
      *A1*zeta2*Gsv1*F1 + 4*A1*zeta2*Gsv1*Phic11 - 2*A1*zeta2*bt0*
      Phic10 + 4*A1*zeta2*g11*F1 + 4*A1*zeta2*g11*Phic11 + 2*A1*zeta2*
      lfr*Phic22 - A1*zeta2*lfr*bt0*F1 - 2*A1*zeta2*lfr*bt0*Phic11 - 2*
      A1*zeta2*lqr*Phic22 - 3*A1*zeta2*lqr*bt0*F1 - 2*A1*zeta2*lqr*bt0*
      Phic11 - 4*A1*zeta2*lqr*gm0*F1 - 4*A1*zeta2*lqr*gm0*Phic11 - 2*A1
      *zeta2*f1*Phic10 - A1*zeta2*f1*lfr*F1 - 3*A1*zeta2*f1*lfr*Phic11
       + 3*A1*zeta2*f1*lfr^2*C1 + A1*zeta2*f1*lqr*F1 + 3*A1*zeta2*f1*
      lqr*Phic11 - 6*A1*zeta2*f1*lqr*lfr*C1 + 3*A1*zeta2*f1*lqr^2*C1 - 
      2*A1*zeta2*B1*Phic10 - 3*A1*zeta2*B1*lfr*F1 - 5*A1*zeta2*B1*lfr*
      Phic11 + 3*A1*zeta2*B1*lfr^2*C1 + 3*A1*zeta2*B1*lqr*F1 + 5*A1*
      zeta2*B1*lqr*Phic11 - 6*A1*zeta2*B1*lqr*lfr*C1 + 3*A1*zeta2*B1*
      lqr^2*C1 + 5/2*A1*zeta2^2*C1*bt0 + 7*A1*zeta2^2*f1*C1 + 7*A1*
      zeta2^2*B1*C1 - 2*A1*A2*lfr + 2*A1*A2*lqr - 2*A1^2*lfr*Gsv1 - 2*
      A1^2*lfr*g11 + 1/2*A1^2*lfr^2*bt0 + 2*A1^2*lqr*Gsv1 + 2*A1^2*lqr*
      g11 + A1^2*lqr*lfr*bt0 + 2*A1^2*lqr*lfr*gm0 - 3/2*A1^2*lqr^2*bt0
       - 2*A1^2*lqr^2*gm0 - 3/2*A1^2*f1*lfr^2 + 3*A1^2*f1*lqr*lfr - 3/2
      *A1^2*f1*lqr^2 - 1/2*A1^2*B1*lfr^2 + A1^2*B1*lqr*lfr - 1/2*A1^2*
      B1*lqr^2 + 18*A1^2*zeta5*C1 + A1^2*zeta3*Phic10 - 5*A1^2*zeta3*
      lfr*F1 - 4*A1^2*zeta3*lfr*Phic11 + 8*A1^2*zeta3*lfr^2*C1 + 5*A1^2
      *zeta3*lqr*F1 + 4*A1^2*zeta3*lqr*Phic11 - 16*A1^2*zeta3*lqr*lfr*
      C1 + 8*A1^2*zeta3*lqr^2*C1 + A1^2*zeta2*bt0 - 2*A1^2*zeta2*lfr*
      Phic10 + 1/2*A1^2*zeta2*lfr^2*F1 - 3/2*A1^2*zeta2*lfr^2*Phic11 + 
      3/2*A1^2*zeta2*lfr^3*C1 + 2*A1^2*zeta2*lqr*Phic10 - A1^2*zeta2*
      lqr*lfr*F1 + 3*A1^2*zeta2*lqr*lfr*Phic11 - 9/2*A1^2*zeta2*lqr*
      lfr^2*C1 + 1/2*A1^2*zeta2*lqr^2*F1 - 3/2*A1^2*zeta2*lqr^2*Phic11
       + 9/2*A1^2*zeta2*lqr^2*lfr*C1 - 3/2*A1^2*zeta2*lqr^3*C1 - 1/2*
      A1^2*zeta2*f1 - 1/2*A1^2*zeta2*B1 + 5/4*A1^2*zeta2^2*F1 + 5/4*
      A1^2*zeta2^2*Phic11 + 23/4*A1^2*zeta2^2*lfr*C1 - 23/4*A1^2*
      zeta2^2*lqr*C1 - 1/2*A1^3*lfr^3 + 3/2*A1^3*lqr*lfr^2 - 3/2*A1^3*
      lqr^2*lfr + 1/2*A1^3*lqr^3 + 2*A1^3*zeta3 - 1/2*A1^3*zeta2*lfr + 
      1/2*A1^3*zeta2*lqr),


Delta32 ->
      (Phic32 + 2*Gsv1*Phic22 - 1/2*bt1*F1 - bt1*Phic11 - bt0*F2 - 2*bt0
      *Phic21 - 3*bt0*Gsv1*F1 - 4*bt0*Gsv1*Phic11 + bt0^2*Phic10 + C3
       + 2*C2*Gsv1 + C1*Gsv2 + 2*C1*Gsv1^2 + g21*C1 + 2*g12*C1*bt0 + 2*
      g11*Phic22 - g11*bt0*F1 - 2*g11*bt0*Phic11 + 2*g11*C2 + 4*g11*C1*
      Gsv1 + 2*g11^2*C1 + 2*lfr*C1*bt0*Gsv1 - 2*lqr*bt0*Phic22 + lqr*
      bt0^2*F1 + 2*lqr*bt0^2*Phic11 - 2*lqr*gm0*Phic22 + lqr*gm0*bt0*F1
       + 2*lqr*gm0*bt0*Phic11 - 2*lqr*C2*bt0 - 2*lqr*C2*gm0 - lqr*C1*
      bt1 - 6*lqr*C1*bt0*Gsv1 - 2*lqr*C1*gm1 - 4*lqr*C1*gm0*Gsv1 - 4*
      lqr*g11*C1*bt0 - 4*lqr*g11*C1*gm0 + lqr^2*C1*bt0^2 + 3*lqr^2*C1*
      gm0*bt0 + 2*lqr^2*C1*gm0^2 - f2*F1 - f2*Phic11 + f2*lfr*C1 - f2*
      lqr*C1 - f1*F2 - f1*Phic21 - 2*f1*Gsv1*F1 - 2*f1*Gsv1*Phic11 + 3/
      2*f1*bt0*Phic10 - 2*f1*g11*F1 - 2*f1*g11*Phic11 - 1/2*f1*lfr*bt0*
      F1 + f1*lfr*C2 + 2*f1*lfr*C1*Gsv1 + 2*f1*lfr*g11*C1 - 1/2*f1*
      lfr^2*C1*bt0 + 5/2*f1*lqr*bt0*F1 + 2*f1*lqr*bt0*Phic11 + 2*f1*lqr
      *gm0*F1 + 2*f1*lqr*gm0*Phic11 - f1*lqr*C2 - 2*f1*lqr*C1*Gsv1 - 2*
      f1*lqr*g11*C1 - f1*lqr*lfr*C1*bt0 - 2*f1*lqr*lfr*C1*gm0 + 3/2*f1*
      lqr^2*C1*bt0 + 2*f1*lqr^2*C1*gm0 + 1/2*f1^2*Phic10 - 1/2*f1^2*lfr
      *F1 + 1/2*f1^2*lqr*F1 - B2*F1 - B2*Phic11 - B1*F2 - B1*Phic21 - 2
      *B1*Gsv1*F1 - 2*B1*Gsv1*Phic11 + 3/2*B1*bt0*Phic10 - 2*B1*g11*F1
       - 2*B1*g11*Phic11 - B1*lfr*Phic22 + B1*lfr*bt0*Phic11 + B1*lqr*
      Phic22 + 2*B1*lqr*bt0*F1 + B1*lqr*bt0*Phic11 + 2*B1*lqr*gm0*F1 + 
      2*B1*lqr*gm0*Phic11 + B1*f1*Phic10 + B1*f1*lfr*Phic11 - B1*f1*
      lfr^2*C1 - B1*f1*lqr*Phic11 + 2*B1*f1*lqr*lfr*C1 - B1*f1*lqr^2*C1
       + 1/2*B1^2*Phic10 + 1/2*B1^2*lfr*F1 + B1^2*lfr*Phic11 - 1/2*B1^2
      *lfr^2*C1 - 1/2*B1^2*lqr*F1 - B1^2*lqr*Phic11 + B1^2*lqr*lfr*C1
       - 1/2*B1^2*lqr^2*C1 - 6*zeta2*C1*gm0*bt0 - 1/2*zeta2*f1*C1*bt0
       - 5/2*zeta2*f1^2*C1 + 5/2*zeta2*B1*C1*bt0 - 5*zeta2*B1*f1*C1 - 5/
      2*zeta2*B1^2*C1 + 1/2*A2*Phic10 - 3/2*A2*lfr*F1 - A2*lfr*Phic11
       + A2*lfr^2*C1 + 3/2*A2*lqr*F1 + A2*lqr*Phic11 - 2*A2*lqr*lfr*C1
       + A2*lqr^2*C1 + A2*zeta2*C1 + 1/2*A1*Phic20 + A1*Gsv1*Phic10 + 
      A1*g11*Phic10 - 3/2*A1*lfr*F2 - A1*lfr*Phic21 - 3*A1*lfr*Gsv1*F1
       - 2*A1*lfr*Gsv1*Phic11 + A1*lfr*bt0*Phic10 - 3*A1*lfr*g11*F1 - 2
      *A1*lfr*g11*Phic11 + 3/4*A1*lfr^2*bt0*F1 + 1/2*A1*lfr^2*bt0*
      Phic11 + A1*lfr^2*C2 + 2*A1*lfr^2*C1*Gsv1 + 2*A1*lfr^2*g11*C1 - 
      A1*lfr^3*C1*bt0 + 3/2*A1*lqr*F2 + A1*lqr*Phic21 + 3*A1*lqr*Gsv1*
      F1 + 2*A1*lqr*Gsv1*Phic11 - 2*A1*lqr*bt0*Phic10 - A1*lqr*gm0*
      Phic10 + 3*A1*lqr*g11*F1 + 2*A1*lqr*g11*Phic11 + 3/2*A1*lqr*lfr*
      bt0*F1 + A1*lqr*lfr*bt0*Phic11 + 3*A1*lqr*lfr*gm0*F1 + 2*A1*lqr*
      lfr*gm0*Phic11 - 2*A1*lqr*lfr*C2 - 4*A1*lqr*lfr*C1*Gsv1 - 4*A1*
      lqr*lfr*g11*C1 + A1*lqr*lfr^2*C1*bt0 - 2*A1*lqr*lfr^2*C1*gm0 - 9/
      4*A1*lqr^2*bt0*F1 - 3/2*A1*lqr^2*bt0*Phic11 - 3*A1*lqr^2*gm0*F1
       - 2*A1*lqr^2*gm0*Phic11 + A1*lqr^2*C2 + 2*A1*lqr^2*C1*Gsv1 + 2*
      A1*lqr^2*g11*C1 + A1*lqr^2*lfr*C1*bt0 + 4*A1*lqr^2*lfr*C1*gm0 - 
      A1*lqr^3*C1*bt0 - 2*A1*lqr^3*C1*gm0 + 3/2*A1*f1*bt0 + A1*f1*lfr*
      Phic10 - A1*f1*lfr^2*F1 - A1*f1*lqr*Phic10 + 2*A1*f1*lqr*lfr*F1
       - A1*f1*lqr^2*F1 + 5/4*A1*f1^2 + 3/2*A1*B1*bt0 + 1/2*A1*B1*lfr*
      Phic10 + 1/2*A1*B1*lfr^2*F1 + A1*B1*lfr^2*Phic11 - A1*B1*lfr^3*C1
       - 1/2*A1*B1*lqr*Phic10 - A1*B1*lqr*lfr*F1 - 2*A1*B1*lqr*lfr*
      Phic11 + 3*A1*B1*lqr*lfr^2*C1 + 1/2*A1*B1*lqr^2*F1 + A1*B1*lqr^2*
      Phic11 - 3*A1*B1*lqr^2*lfr*C1 + A1*B1*lqr^3*C1 + 5/2*A1*B1*f1 + 5/
      4*A1*B1^2 - 15/2*A1*zeta3*C1*bt0 - 10*A1*zeta3*f1*C1 - 10*A1*
      zeta3*B1*C1 + A1*zeta2*Phic22 - 1/2*A1*zeta2*bt0*Phic11 + A1*
      zeta2*C2 + 2*A1*zeta2*C1*Gsv1 + 2*A1*zeta2*g11*C1 - 2*A1*zeta2*
      lfr*C1*bt0 - 2*A1*zeta2*lqr*C1*gm0 - 1/2*A1*zeta2*f1*F1 - 1/2*A1*
      zeta2*f1*Phic11 - 9/2*A1*zeta2*f1*lfr*C1 + 9/2*A1*zeta2*f1*lqr*C1
       - 1/2*A1*zeta2*B1*F1 - 1/2*A1*zeta2*B1*Phic11 - 11/2*A1*zeta2*B1
      *lfr*C1 + 11/2*A1*zeta2*B1*lqr*C1 + A1*A2 + A1^2*Gsv1 + A1^2*g11
       + 1/2*A1^2*lfr*bt0 + 1/2*A1^2*lfr^2*Phic10 - 1/2*A1^2*lfr^3*F1
       - 3/2*A1^2*lqr*bt0 - A1^2*lqr*gm0 - A1^2*lqr*lfr*Phic10 + 3/2*
      A1^2*lqr*lfr^2*F1 + 1/2*A1^2*lqr^2*Phic10 - 3/2*A1^2*lqr^2*lfr*F1
       + 1/2*A1^2*lqr^3*F1 + 5/2*A1^2*f1*lfr - 5/2*A1^2*f1*lqr + 2*A1^2
      *B1*lfr - 2*A1^2*B1*lqr + 5/2*A1^2*zeta3*F1 + 5/2*A1^2*zeta3*
      Phic11 - 25/2*A1^2*zeta3*lfr*C1 + 25/2*A1^2*zeta3*lqr*C1 + A1^2*
      zeta2*Phic10 - 3/2*A1^2*zeta2*lfr*F1 - 1/2*A1^2*zeta2*lfr*Phic11
       - 2*A1^2*zeta2*lfr^2*C1 + 3/2*A1^2*zeta2*lqr*F1 + 1/2*A1^2*zeta2
      *lqr*Phic11 + 4*A1^2*zeta2*lqr*lfr*C1 - 2*A1^2*zeta2*lqr^2*C1 - 9/
      4*A1^2*zeta2^2*C1 + 5/4*A1^3*lfr^2 - 5/2*A1^3*lqr*lfr + 5/4*A1^3*
      lqr^2 + 1/4*A1^3*zeta2),


Delta33 ->
      (Phic33 - 2*bt0*Phic22 + 1/3*bt0^2*F1 + bt0^2*Phic11 - C2*bt0 - 1/
      2*C1*bt1 - 3*C1*bt0*Gsv1 - g11*C1*bt0 + lqr*C1*bt0^2 + lqr*C1*gm0
      *bt0 - f2*C1 - f1*Phic22 + f1*bt0*F1 + 3/2*f1*bt0*Phic11 - f1*C2
       - 2*f1*C1*Gsv1 - 2*f1*g11*C1 - 1/2*f1*lfr*C1*bt0 + 5/2*f1*lqr*C1
      *bt0 + 2*f1*lqr*C1*gm0 + 1/2*f1^2*F1 + 1/2*f1^2*Phic11 - 1/2*f1^2
      *lfr*C1 + 1/2*f1^2*lqr*C1 - B2*C1 - B1*Phic22 + B1*bt0*F1 + 3/2*
      B1*bt0*Phic11 - B1*C2 - 2*B1*C1*Gsv1 - 2*B1*g11*C1 + 2*B1*lqr*C1*
      bt0 + 2*B1*lqr*C1*gm0 + B1*f1*F1 + B1*f1*Phic11 + 1/2*B1^2*F1 + 1/
      2*B1^2*Phic11 + 1/2*B1^2*lfr*C1 - 1/2*B1^2*lqr*C1 + 1/2*A2*F1 + 1/
      2*A2*Phic11 - 3/2*A2*lfr*C1 + 3/2*A2*lqr*C1 + 1/2*A1*F2 + 1/2*A1*
      Phic21 + A1*Gsv1*F1 + A1*Gsv1*Phic11 - 2/3*A1*bt0*Phic10 + A1*g11
      *F1 + A1*g11*Phic11 - A1*lfr*Phic22 + 2/3*A1*lfr*bt0*F1 + A1*lfr*
      bt0*Phic11 - 3/2*A1*lfr*C2 - 3*A1*lfr*C1*Gsv1 - 3*A1*lfr*g11*C1
       + 3/4*A1*lfr^2*C1*bt0 + A1*lqr*Phic22 - 5/3*A1*lqr*bt0*F1 - 2*A1
      *lqr*bt0*Phic11 - A1*lqr*gm0*F1 - A1*lqr*gm0*Phic11 + 3/2*A1*lqr*
      C2 + 3*A1*lqr*C1*Gsv1 + 3*A1*lqr*g11*C1 + 3/2*A1*lqr*lfr*C1*bt0
       + 3*A1*lqr*lfr*C1*gm0 - 9/4*A1*lqr^2*C1*bt0 - 3*A1*lqr^2*C1*gm0
       - 1/2*A1*f1*Phic10 + 3/2*A1*f1*lfr*F1 + A1*f1*lfr*Phic11 - A1*f1
      *lfr^2*C1 - 3/2*A1*f1*lqr*F1 - A1*f1*lqr*Phic11 + 2*A1*f1*lqr*lfr
      *C1 - A1*f1*lqr^2*C1 - 1/2*A1*B1*Phic10 + A1*B1*lfr*F1 + 1/2*A1*
      B1*lfr*Phic11 + 1/2*A1*B1*lfr^2*C1 - A1*B1*lqr*F1 - 1/2*A1*B1*lqr
      *Phic11 - A1*B1*lqr*lfr*C1 + 1/2*A1*B1*lqr^2*C1 + A1*zeta2*C1*bt0
       + A1*zeta2*f1*C1 + A1*zeta2*B1*C1 - 1/2*A1^2*bt0 - 1/2*A1^2*lfr*
      Phic10 + A1^2*lfr^2*F1 + 1/2*A1^2*lfr^2*Phic11 - 1/2*A1^2*lfr^3*
      C1 + 1/2*A1^2*lqr*Phic10 - 2*A1^2*lqr*lfr*F1 - A1^2*lqr*lfr*
      Phic11 + 3/2*A1^2*lqr*lfr^2*C1 + A1^2*lqr^2*F1 + 1/2*A1^2*lqr^2*
      Phic11 - 3/2*A1^2*lqr^2*lfr*C1 + 1/2*A1^2*lqr^3*C1 - A1^2*f1 - 
      A1^2*B1 + 5*A1^2*zeta3*C1 + 1/2*A1^2*zeta2*F1 + 1/2*A1^2*zeta2*
      Phic11 + 1/2*A1^2*zeta2*lfr*C1 - 1/2*A1^2*zeta2*lqr*C1 - A1^3*lfr
       + A1^3*lqr),

Delta34 ->
      (1/3*C1*bt0^2 + f1*C1*bt0 + 1/2*f1^2*C1 + B1*C1*bt0 + B1*f1*C1 + 1/
      2*B1^2*C1 + 1/2*A2*C1 + 1/2*A1*Phic22 - 5/12*A1*bt0*F1 - 2/3*A1*
      bt0*Phic11 + 1/2*A1*C2 + A1*C1*Gsv1 + A1*g11*C1 + 2/3*A1*lfr*C1*
      bt0 - 5/3*A1*lqr*C1*bt0 - A1*lqr*C1*gm0 - 1/2*A1*f1*F1 - 1/2*A1*
      f1*Phic11 + 3/2*A1*f1*lfr*C1 - 3/2*A1*f1*lqr*C1 - 1/2*A1*B1*F1 - 
      1/2*A1*B1*Phic11 + A1*B1*lfr*C1 - A1*B1*lqr*C1 + 1/8*A1^2*Phic10
       - 5/8*A1^2*lfr*F1 - 1/2*A1^2*lfr*Phic11 + A1^2*lfr^2*C1 + 5/8*
      A1^2*lqr*F1 + 1/2*A1^2*lqr*Phic11 - 2*A1^2*lqr*lfr*C1 + A1^2*
      lqr^2*C1 + 1/4*A1^3),

Delta35 ->
      ( - 5/12*A1*C1*bt0 - 1/2*A1*f1*C1 - 1/2*A1*B1*C1 + 1/8*A1^2*F1 + 1/
      8*A1^2*Phic11 - 5/8*A1^2*lfr*C1 + 5/8*A1^2*lqr*C1),

Delta36 ->
      (1/8*A1^2*C1),

Delta40 ->
      (Phic40 + Gsv3*Phic10 + Gsv2*Phic20 + 2*Gsv1*Phic30 + 2*Gsv1*Gsv2*
      Phic10 + 2*Gsv1^2*Phic20 + 4/3*Gsv1^3*Phic10 + 2*bt0^2*Gsv1^2 + 2/
      3*g31*Phic10 + 4/3*g22*bt0*Phic10 + g21*Phic20 + 2*g21*Gsv1*
      Phic10 + 8/3*g13*bt0^2*Phic10 + 4/3*g12*bt1*Phic10 + 2*g12*bt0*
      Phic20 + 4*g12*bt0*Gsv1*Phic10 + 2*g11*Phic30 + 2*g11*Gsv2*Phic10
       + 4*g11*Gsv1*Phic20 + 4*g11*Gsv1^2*Phic10 + 2*g11*g21*Phic10 + 4
      *g11*g12*bt0*Phic10 + 2*g11^2*Phic20 + 4*g11^2*Gsv1*Phic10 + 4/3*
      g11^3*Phic10 - lfr*F4 - lfr*Gsv3*F1 - lfr*Gsv2*F2 - 2*lfr*Gsv1*F3
       - 2*lfr*Gsv1*Gsv2*F1 - 2*lfr*Gsv1^2*F2 - 4/3*lfr*Gsv1^3*F1 - 2/3
      *lfr*g31*F1 - 4/3*lfr*g22*bt0*F1 - lfr*g21*F2 - 2*lfr*g21*Gsv1*F1
       - 8/3*lfr*g13*bt0^2*F1 - 4/3*lfr*g12*bt1*F1 - 2*lfr*g12*bt0*F2
       - 4*lfr*g12*bt0*Gsv1*F1 - 2*lfr*g11*F3 - 2*lfr*g11*Gsv2*F1 - 4*
      lfr*g11*Gsv1*F2 - 4*lfr*g11*Gsv1^2*F1 - 2*lfr*g11*g21*F1 - 4*lfr*
      g11*g12*bt0*F1 - 2*lfr*g11^2*F2 - 4*lfr*g11^2*Gsv1*F1 - 4/3*lfr*
      g11^3*F1 + 1/2*lfr^2*bt2*F1 + lfr^2*bt1*F2 + lfr^2*bt1*Gsv1*F1 + 
      3/2*lfr^2*bt0*F3 + 1/2*lfr^2*bt0*Gsv2*F1 + 2*lfr^2*bt0*Gsv1*F2 + 
      lfr^2*bt0*Gsv1^2*F1 + 1/2*lfr^2*g21*bt0*F1 + lfr^2*g12*bt0^2*F1
       + lfr^2*g11*bt1*F1 + 2*lfr^2*g11*bt0*F2 + 2*lfr^2*g11*bt0*Gsv1*
      F1 + lfr^2*g11^2*bt0*F1 - 5/6*lfr^3*bt0*bt1*F1 - lfr^3*bt0^2*F2
       - 2/3*lfr^3*bt0^2*Gsv1*F1 - 2/3*lfr^3*g11*bt0^2*F1 + 1/4*lfr^4*
      bt0^3*F1 + lqr*F4 + lqr*Gsv3*F1 + lqr*Gsv2*F2 + 2*lqr*Gsv1*F3 + 2
      *lqr*Gsv1*Gsv2*F1 + 2*lqr*Gsv1^2*F2 + 4/3*lqr*Gsv1^3*F1 - lqr*bt2
      *Phic10 - 2*lqr*bt1*Phic20 - 4*lqr*bt1*Gsv1*Phic10 - 3*lqr*bt0*
      Phic30 - 3*lqr*bt0*Gsv2*Phic10 - 6*lqr*bt0*Gsv1*Phic20 - 6*lqr*
      bt0*Gsv1^2*Phic10 - 2*lqr*gm2*Phic10 - 2*lqr*gm1*Phic20 - 4*lqr*
      gm1*Gsv1*Phic10 - 2*lqr*gm0*Phic30 - 2*lqr*gm0*Gsv2*Phic10 - 4*
      lqr*gm0*Gsv1*Phic20 - 4*lqr*gm0*Gsv1^2*Phic10 + 2/3*lqr*g31*F1 + 
      4/3*lqr*g22*bt0*F1 + lqr*g21*F2 + 2*lqr*g21*Gsv1*F1 - 3*lqr*g21*
      bt0*Phic10 - 2*lqr*g21*gm0*Phic10 + 8/3*lqr*g13*bt0^2*F1 + 4/3*
      lqr*g12*bt1*F1 + 2*lqr*g12*bt0*F2 + 4*lqr*g12*bt0*Gsv1*F1 - 6*lqr
      *g12*bt0^2*Phic10 - 4*lqr*g12*gm0*bt0*Phic10 + 2*lqr*g11*F3 + 2*
      lqr*g11*Gsv2*F1 + 4*lqr*g11*Gsv1*F2 + 4*lqr*g11*Gsv1^2*F1 - 4*lqr
      *g11*bt1*Phic10 - 6*lqr*g11*bt0*Phic20 - 12*lqr*g11*bt0*Gsv1*
      Phic10 - 4*lqr*g11*gm1*Phic10 - 4*lqr*g11*gm0*Phic20 - 8*lqr*g11*
      gm0*Gsv1*Phic10 + 2*lqr*g11*g21*F1 + 4*lqr*g11*g12*bt0*F1 + 2*lqr
      *g11^2*F2 + 4*lqr*g11^2*Gsv1*F1 - 6*lqr*g11^2*bt0*Phic10 - 4*lqr*
      g11^2*gm0*Phic10 + 4/3*lqr*g11^3*F1 + 2*lqr*lfr*bt1*Gsv1*F1 + 2*
      lqr*lfr*bt0*Gsv2*F1 + 2*lqr*lfr*bt0*Gsv1*F2 + 4*lqr*lfr*bt0*
      Gsv1^2*F1 + 2*lqr*lfr*gm2*F1 + 2*lqr*lfr*gm1*F2 + 4*lqr*lfr*gm1*
      Gsv1*F1 + 2*lqr*lfr*gm0*F3 + 2*lqr*lfr*gm0*Gsv2*F1 + 4*lqr*lfr*
      gm0*Gsv1*F2 + 4*lqr*lfr*gm0*Gsv1^2*F1 + 2*lqr*lfr*g21*bt0*F1 + 2*
      lqr*lfr*g21*gm0*F1 + 4*lqr*lfr*g12*bt0^2*F1 + 4*lqr*lfr*g12*gm0*
      bt0*F1 + 2*lqr*lfr*g11*bt1*F1 + 2*lqr*lfr*g11*bt0*F2 + 8*lqr*lfr*
      g11*bt0*Gsv1*F1 + 4*lqr*lfr*g11*gm1*F1 + 4*lqr*lfr*g11*gm0*F2 + 8
      *lqr*lfr*g11*gm0*Gsv1*F1 + 4*lqr*lfr*g11^2*bt0*F1 + 4*lqr*lfr*
      g11^2*gm0*F1 - lqr*lfr^2*bt0^2*Gsv1*F1 - lqr*lfr^2*gm1*bt0*F1 - 
      lqr*lfr^2*gm0*bt1*F1 - 2*lqr*lfr^2*gm0*bt0*F2 - 2*lqr*lfr^2*gm0*
      bt0*Gsv1*F1 - lqr*lfr^2*g11*bt0^2*F1 - 2*lqr*lfr^2*g11*gm0*bt0*F1
       + 2/3*lqr*lfr^3*gm0*bt0^2*F1 - 1/2*lqr^2*bt2*F1 - lqr^2*bt1*F2
       - 3*lqr^2*bt1*Gsv1*F1 - 3/2*lqr^2*bt0*F3 - 5/2*lqr^2*bt0*Gsv2*F1
       - 4*lqr^2*bt0*Gsv1*F2 - 5*lqr^2*bt0*Gsv1^2*F1 + 5/2*lqr^2*bt0*
      bt1*Phic10 + 3*lqr^2*bt0^2*Phic20 + 6*lqr^2*bt0^2*Gsv1*Phic10 - 2
      *lqr^2*gm2*F1 - 2*lqr^2*gm1*F2 - 4*lqr^2*gm1*Gsv1*F1 + 4*lqr^2*
      gm1*bt0*Phic10 - 2*lqr^2*gm0*F3 - 2*lqr^2*gm0*Gsv2*F1 - 4*lqr^2*
      gm0*Gsv1*F2 - 4*lqr^2*gm0*Gsv1^2*F1 + 3*lqr^2*gm0*bt1*Phic10 + 5*
      lqr^2*gm0*bt0*Phic20 + 10*lqr^2*gm0*bt0*Gsv1*Phic10 + 4*lqr^2*gm0
      *gm1*Phic10 + 2*lqr^2*gm0^2*Phic20 + 4*lqr^2*gm0^2*Gsv1*Phic10 - 
      5/2*lqr^2*g21*bt0*F1 - 2*lqr^2*g21*gm0*F1 - 5*lqr^2*g12*bt0^2*F1
       - 4*lqr^2*g12*gm0*bt0*F1 - 3*lqr^2*g11*bt1*F1 - 4*lqr^2*g11*bt0*
      F2 - 10*lqr^2*g11*bt0*Gsv1*F1 + 6*lqr^2*g11*bt0^2*Phic10 - 4*
      lqr^2*g11*gm1*F1 - 4*lqr^2*g11*gm0*F2 - 8*lqr^2*g11*gm0*Gsv1*F1
       + 10*lqr^2*g11*gm0*bt0*Phic10 + 4*lqr^2*g11*gm0^2*Phic10 - 5*
      lqr^2*g11^2*bt0*F1 - 4*lqr^2*g11^2*gm0*F1 - 2*lqr^2*lfr*bt0^2*
      Gsv1*F1 - 2*lqr^2*lfr*gm1*bt0*F1 - lqr^2*lfr*gm0*bt1*F1 - lqr^2*
      lfr*gm0*bt0*F2 - 6*lqr^2*lfr*gm0*bt0*Gsv1*F1 - 4*lqr^2*lfr*gm0*
      gm1*F1 - 2*lqr^2*lfr*gm0^2*F2 - 4*lqr^2*lfr*gm0^2*Gsv1*F1 - 2*
      lqr^2*lfr*g11*bt0^2*F1 - 6*lqr^2*lfr*g11*gm0*bt0*F1 - 4*lqr^2*lfr
      *g11*gm0^2*F1 + 1/2*lqr^2*lfr^2*gm0*bt0^2*F1 + lqr^2*lfr^2*gm0^2*
      bt0*F1 + 5/6*lqr^3*bt0*bt1*F1 + lqr^3*bt0^2*F2 + 11/3*lqr^3*bt0^2
      *Gsv1*F1 - lqr^3*bt0^3*Phic10 + 3*lqr^3*gm1*bt0*F1 + 2*lqr^3*gm0*
      bt1*F1 + 3*lqr^3*gm0*bt0*F2 + 8*lqr^3*gm0*bt0*Gsv1*F1 - 11/3*
      lqr^3*gm0*bt0^2*Phic10 + 4*lqr^3*gm0*gm1*F1 + 2*lqr^3*gm0^2*F2 + 
      4*lqr^3*gm0^2*Gsv1*F1 - 4*lqr^3*gm0^2*bt0*Phic10 - 4/3*lqr^3*
      gm0^3*Phic10 + 11/3*lqr^3*g11*bt0^2*F1 + 8*lqr^3*g11*gm0*bt0*F1
       + 4*lqr^3*g11*gm0^2*F1 + 2/3*lqr^3*lfr*gm0*bt0^2*F1 + 2*lqr^3*
      lfr*gm0^2*bt0*F1 + 4/3*lqr^3*lfr*gm0^3*F1 - 1/4*lqr^4*bt0^3*F1 - 
      11/6*lqr^4*gm0*bt0^2*F1 - 3*lqr^4*gm0^2*bt0*F1 - 4/3*lqr^4*gm0^3*
      F1 + 2*f2*bt0*Gsv1 + 1/2*f2^2 + 2*f1*bt1*Gsv1 + 2*f1*bt0*Gsv2 + 4
      *f1*bt0*Gsv1^2 + 4*f1*g11*bt0*Gsv1 - 6*f1*lqr*bt0^2*Gsv1 - 4*f1*
      lqr*gm0*bt0*Gsv1 + f1*f3 + 2*f1*f2*Gsv1 + 2*f1*f2*g11 - 3*f1*f2*
      lqr*bt0 - 2*f1*f2*lqr*gm0 + 1/2*f1^2*Gsv2 + f1^2*Gsv1^2 + 1/2*
      f1^2*g21 + f1^2*g12*bt0 + 2*f1^2*g11*Gsv1 + f1^2*g11^2 - f1^2*lqr
      *bt1 - 3*f1^2*lqr*bt0*Gsv1 - f1^2*lqr*gm1 - 2*f1^2*lqr*gm0*Gsv1
       - 3*f1^2*lqr*g11*bt0 - 2*f1^2*lqr*g11*gm0 + 3/2*f1^2*lqr^2*bt0^2
       + 5/2*f1^2*lqr^2*gm0*bt0 + f1^2*lqr^2*gm0^2 - B3*lfr*Phic10 + B3
      *lfr^2*F1 + B3*lqr*Phic10 - 2*B3*lqr*lfr*F1 + B3*lqr^2*F1 + B3*f1
       + 2*B2*bt0*Gsv1 - B2*lfr*Phic20 - 2*B2*lfr*Gsv1*Phic10 - 2*B2*
      lfr*g11*Phic10 + B2*lfr^2*F2 + 2*B2*lfr^2*Gsv1*F1 + B2*lfr^2*bt0*
      Phic10 + 2*B2*lfr^2*g11*F1 - 3/2*B2*lfr^3*bt0*F1 + B2*lqr*Phic20
       + 2*B2*lqr*Gsv1*Phic10 + 2*B2*lqr*g11*Phic10 - 2*B2*lqr*lfr*F2
       - 4*B2*lqr*lfr*Gsv1*F1 + B2*lqr*lfr*bt0*Phic10 + 2*B2*lqr*lfr*
      gm0*Phic10 - 4*B2*lqr*lfr*g11*F1 + 3/2*B2*lqr*lfr^2*bt0*F1 - 2*B2
      *lqr*lfr^2*gm0*F1 + B2*lqr^2*F2 + 2*B2*lqr^2*Gsv1*F1 - 2*B2*lqr^2
      *bt0*Phic10 - 2*B2*lqr^2*gm0*Phic10 + 2*B2*lqr^2*g11*F1 + 3/2*B2*
      lqr^2*lfr*bt0*F1 + 4*B2*lqr^2*lfr*gm0*F1 - 3/2*B2*lqr^3*bt0*F1 - 
      2*B2*lqr^3*gm0*F1 + B2*f2 + 2*B2*f1*Gsv1 + 2*B2*f1*g11 - 3*B2*f1*
      lqr*bt0 - 2*B2*f1*lqr*gm0 - 1/2*B2*f1^2*lfr + 1/2*B2*f1^2*lqr + 1/
      2*B2^2 + 2*B1*bt1*Gsv1 + 2*B1*bt0*Gsv2 + 4*B1*bt0*Gsv1^2 + 4*B1*
      g11*bt0*Gsv1 - B1*lfr*Phic30 - B1*lfr*Gsv2*Phic10 - 2*B1*lfr*Gsv1
      *Phic20 - 2*B1*lfr*Gsv1^2*Phic10 - B1*lfr*g21*Phic10 - 2*B1*lfr*
      g12*bt0*Phic10 - 2*B1*lfr*g11*Phic20 - 4*B1*lfr*g11*Gsv1*Phic10
       - 2*B1*lfr*g11^2*Phic10 + B1*lfr^2*F3 + B1*lfr^2*Gsv2*F1 + 2*B1*
      lfr^2*Gsv1*F2 + 2*B1*lfr^2*Gsv1^2*F1 + 1/2*B1*lfr^2*bt1*Phic10 + 
      1/2*B1*lfr^2*bt0*Phic20 + B1*lfr^2*bt0*Gsv1*Phic10 + B1*lfr^2*g21
      *F1 + 2*B1*lfr^2*g12*bt0*F1 + 2*B1*lfr^2*g11*F2 + 4*B1*lfr^2*g11*
      Gsv1*F1 + B1*lfr^2*g11*bt0*Phic10 + 2*B1*lfr^2*g11^2*F1 - B1*
      lfr^3*bt1*F1 - 3/2*B1*lfr^3*bt0*F2 - 2*B1*lfr^3*bt0*Gsv1*F1 - 1/3
      *B1*lfr^3*bt0^2*Phic10 - 2*B1*lfr^3*g11*bt0*F1 + 11/12*B1*lfr^4*
      bt0^2*F1 + B1*lqr*Phic30 + B1*lqr*Gsv2*Phic10 + 2*B1*lqr*Gsv1*
      Phic20 + 2*B1*lqr*Gsv1^2*Phic10 - 6*B1*lqr*bt0^2*Gsv1 - 4*B1*lqr*
      gm0*bt0*Gsv1 + B1*lqr*g21*Phic10 + 2*B1*lqr*g12*bt0*Phic10 + 2*B1
      *lqr*g11*Phic20 + 4*B1*lqr*g11*Gsv1*Phic10 + 2*B1*lqr*g11^2*
      Phic10 - 2*B1*lqr*lfr*F3 - 2*B1*lqr*lfr*Gsv2*F1 - 4*B1*lqr*lfr*
      Gsv1*F2 - 4*B1*lqr*lfr*Gsv1^2*F1 + B1*lqr*lfr*bt1*Phic10 + 2*B1*
      lqr*lfr*bt0*Phic20 + 4*B1*lqr*lfr*bt0*Gsv1*Phic10 + 2*B1*lqr*lfr*
      gm1*Phic10 + 2*B1*lqr*lfr*gm0*Phic20 + 4*B1*lqr*lfr*gm0*Gsv1*
      Phic10 - 2*B1*lqr*lfr*g21*F1 - 4*B1*lqr*lfr*g12*bt0*F1 - 4*B1*lqr
      *lfr*g11*F2 - 8*B1*lqr*lfr*g11*Gsv1*F1 + 4*B1*lqr*lfr*g11*bt0*
      Phic10 + 4*B1*lqr*lfr*g11*gm0*Phic10 - 4*B1*lqr*lfr*g11^2*F1 + B1
      *lqr*lfr^2*bt1*F1 + 3/2*B1*lqr*lfr^2*bt0*F2 - 1/2*B1*lqr*lfr^2*
      bt0^2*Phic10 - 2*B1*lqr*lfr^2*gm1*F1 - 2*B1*lqr*lfr^2*gm0*F2 - 4*
      B1*lqr*lfr^2*gm0*Gsv1*F1 - B1*lqr*lfr^2*gm0*bt0*Phic10 - 4*B1*lqr
      *lfr^2*g11*gm0*F1 - 2/3*B1*lqr*lfr^3*bt0^2*F1 + 2*B1*lqr*lfr^3*
      gm0*bt0*F1 + B1*lqr^2*F3 + B1*lqr^2*Gsv2*F1 + 2*B1*lqr^2*Gsv1*F2
       + 2*B1*lqr^2*Gsv1^2*F1 - 3/2*B1*lqr^2*bt1*Phic10 - 5/2*B1*lqr^2*
      bt0*Phic20 - 5*B1*lqr^2*bt0*Gsv1*Phic10 - 2*B1*lqr^2*gm1*Phic10
       - 2*B1*lqr^2*gm0*Phic20 - 4*B1*lqr^2*gm0*Gsv1*Phic10 + B1*lqr^2*
      g21*F1 + 2*B1*lqr^2*g12*bt0*F1 + 2*B1*lqr^2*g11*F2 + 4*B1*lqr^2*
      g11*Gsv1*F1 - 5*B1*lqr^2*g11*bt0*Phic10 - 4*B1*lqr^2*g11*gm0*
      Phic10 + 2*B1*lqr^2*g11^2*F1 + B1*lqr^2*lfr*bt1*F1 + 3/2*B1*lqr^2
      *lfr*bt0*F2 + 6*B1*lqr^2*lfr*bt0*Gsv1*F1 - B1*lqr^2*lfr*bt0^2*
      Phic10 + 4*B1*lqr^2*lfr*gm1*F1 + 4*B1*lqr^2*lfr*gm0*F2 + 8*B1*
      lqr^2*lfr*gm0*Gsv1*F1 - 3*B1*lqr^2*lfr*gm0*bt0*Phic10 - 2*B1*
      lqr^2*lfr*gm0^2*Phic10 + 6*B1*lqr^2*lfr*g11*bt0*F1 + 8*B1*lqr^2*
      lfr*g11*gm0*F1 - 1/2*B1*lqr^2*lfr^2*bt0^2*F1 - B1*lqr^2*lfr^2*gm0
      *bt0*F1 + 2*B1*lqr^2*lfr^2*gm0^2*F1 - B1*lqr^3*bt1*F1 - 3/2*B1*
      lqr^3*bt0*F2 - 4*B1*lqr^3*bt0*Gsv1*F1 + 11/6*B1*lqr^3*bt0^2*
      Phic10 - 2*B1*lqr^3*gm1*F1 - 2*B1*lqr^3*gm0*F2 - 4*B1*lqr^3*gm0*
      Gsv1*F1 + 4*B1*lqr^3*gm0*bt0*Phic10 + 2*B1*lqr^3*gm0^2*Phic10 - 4
      *B1*lqr^3*g11*bt0*F1 - 4*B1*lqr^3*g11*gm0*F1 - 2/3*B1*lqr^3*lfr*
      bt0^2*F1 - 4*B1*lqr^3*lfr*gm0*bt0*F1 - 4*B1*lqr^3*lfr*gm0^2*F1 + 
      11/12*B1*lqr^4*bt0^2*F1 + 3*B1*lqr^4*gm0*bt0*F1 + 2*B1*lqr^4*
      gm0^2*F1 + B1*f3 + 2*B1*f2*Gsv1 + 2*B1*f2*g11 - 3*B1*f2*lqr*bt0
       - 2*B1*f2*lqr*gm0 + B1*f1*Gsv2 + 2*B1*f1*Gsv1^2 + B1*f1*g21 + 2*
      B1*f1*g12*bt0 + 4*B1*f1*g11*Gsv1 + 2*B1*f1*g11^2 - 2*B1*f1*lfr*
      bt0*Gsv1 - 2*B1*f1*lqr*bt1 - 4*B1*f1*lqr*bt0*Gsv1 - 2*B1*f1*lqr*
      gm1 - 4*B1*f1*lqr*gm0*Gsv1 - 6*B1*f1*lqr*g11*bt0 - 4*B1*f1*lqr*
      g11*gm0 + 3*B1*f1*lqr^2*bt0^2 + 5*B1*f1*lqr^2*gm0*bt0 + 2*B1*f1*
      lqr^2*gm0^2 - B1*f1*f2*lfr + B1*f1*f2*lqr - B1*f1^2*lfr*Gsv1 - B1
      *f1^2*lfr*g11 + 1/4*B1*f1^2*lfr^2*bt0 + B1*f1^2*lqr*Gsv1 + B1*
      f1^2*lqr*g11 + B1*f1^2*lqr*lfr*bt0 + B1*f1^2*lqr*lfr*gm0 - 5/4*B1
      *f1^2*lqr^2*bt0 - B1*f1^2*lqr^2*gm0 + B1*B3 + 2*B1*B2*Gsv1 + 2*B1
      *B2*g11 + B1*B2*lfr^2*Phic10 - B1*B2*lfr^3*F1 - 3*B1*B2*lqr*bt0
       - 2*B1*B2*lqr*gm0 - 2*B1*B2*lqr*lfr*Phic10 + 3*B1*B2*lqr*lfr^2*
      F1 + B1*B2*lqr^2*Phic10 - 3*B1*B2*lqr^2*lfr*F1 + B1*B2*lqr^3*F1
       - 2*B1*B2*f1*lfr + 2*B1*B2*f1*lqr + 1/2*B1^2*Gsv2 + B1^2*Gsv1^2
       + 1/2*B1^2*g21 + B1^2*g12*bt0 + 2*B1^2*g11*Gsv1 + B1^2*g11^2 - 2
      *B1^2*lfr*bt0*Gsv1 + 1/2*B1^2*lfr^2*Phic20 + B1^2*lfr^2*Gsv1*
      Phic10 + B1^2*lfr^2*g11*Phic10 - 1/2*B1^2*lfr^3*F2 - B1^2*lfr^3*
      Gsv1*F1 - 1/2*B1^2*lfr^3*bt0*Phic10 - B1^2*lfr^3*g11*F1 + 3/4*
      B1^2*lfr^4*bt0*F1 - B1^2*lqr*bt1 - B1^2*lqr*bt0*Gsv1 - B1^2*lqr*
      gm1 - 2*B1^2*lqr*gm0*Gsv1 - 3*B1^2*lqr*g11*bt0 - 2*B1^2*lqr*g11*
      gm0 - B1^2*lqr*lfr*Phic20 - 2*B1^2*lqr*lfr*Gsv1*Phic10 - 2*B1^2*
      lqr*lfr*g11*Phic10 + 3/2*B1^2*lqr*lfr^2*F2 + 3*B1^2*lqr*lfr^2*
      Gsv1*F1 - B1^2*lqr*lfr^2*gm0*Phic10 + 3*B1^2*lqr*lfr^2*g11*F1 - 3/
      2*B1^2*lqr*lfr^3*bt0*F1 + B1^2*lqr*lfr^3*gm0*F1 + 1/2*B1^2*lqr^2*
      Phic20 + B1^2*lqr^2*Gsv1*Phic10 + 3/2*B1^2*lqr^2*bt0^2 + 5/2*B1^2
      *lqr^2*gm0*bt0 + B1^2*lqr^2*gm0^2 + B1^2*lqr^2*g11*Phic10 - 3/2*
      B1^2*lqr^2*lfr*F2 - 3*B1^2*lqr^2*lfr*Gsv1*F1 + 3/2*B1^2*lqr^2*lfr
      *bt0*Phic10 + 2*B1^2*lqr^2*lfr*gm0*Phic10 - 3*B1^2*lqr^2*lfr*g11*
      F1 - 3*B1^2*lqr^2*lfr^2*gm0*F1 + 1/2*B1^2*lqr^3*F2 + B1^2*lqr^3*
      Gsv1*F1 - B1^2*lqr^3*bt0*Phic10 - B1^2*lqr^3*gm0*Phic10 + B1^2*
      lqr^3*g11*F1 + 3/2*B1^2*lqr^3*lfr*bt0*F1 + 3*B1^2*lqr^3*lfr*gm0*
      F1 - 3/4*B1^2*lqr^4*bt0*F1 - B1^2*lqr^4*gm0*F1 - B1^2*f2*lfr + 
      B1^2*f2*lqr - 2*B1^2*f1*lfr*Gsv1 - 2*B1^2*f1*lfr*g11 + 1/2*B1^2*
      f1*lfr^2*bt0 + 2*B1^2*f1*lqr*Gsv1 + 2*B1^2*f1*lqr*g11 + 2*B1^2*f1
      *lqr*lfr*bt0 + 2*B1^2*f1*lqr*lfr*gm0 - 5/2*B1^2*f1*lqr^2*bt0 - 2*
      B1^2*f1*lqr^2*gm0 + 1/4*B1^2*f1^2*lfr^2 - 1/2*B1^2*f1^2*lqr*lfr
       + 1/4*B1^2*f1^2*lqr^2 - 3/2*B1^2*B2*lfr + 3/2*B1^2*B2*lqr - B1^3
      *lfr*Gsv1 - B1^3*lfr*g11 + 1/4*B1^3*lfr^2*bt0 - 1/6*B1^3*lfr^3*
      Phic10 + 1/6*B1^3*lfr^4*F1 + B1^3*lqr*Gsv1 + B1^3*lqr*g11 + B1^3*
      lqr*lfr*bt0 + B1^3*lqr*lfr*gm0 + 1/2*B1^3*lqr*lfr^2*Phic10 - 2/3*
      B1^3*lqr*lfr^3*F1 - 5/4*B1^3*lqr^2*bt0 - B1^3*lqr^2*gm0 - 1/2*
      B1^3*lqr^2*lfr*Phic10 + B1^3*lqr^2*lfr^2*F1 + 1/6*B1^3*lqr^3*
      Phic10 - 2/3*B1^3*lqr^3*lfr*F1 + 1/6*B1^3*lqr^4*F1 + 1/2*B1^3*f1*
      lfr^2 - B1^3*f1*lqr*lfr + 1/2*B1^3*f1*lqr^2 + 1/4*B1^4*lfr^2 - 1/
      2*B1^4*lqr*lfr + 1/4*B1^4*lqr^2 - 22*zeta5*f1*C1*bt0^2 - 18*zeta5
      *f1^2*C1*bt0 - 4*zeta5*f1^3*C1 - 22*zeta5*B1*C1*bt0^2 - 36*zeta5*
      B1*f1*C1*bt0 - 12*zeta5*B1*f1^2*C1 - 18*zeta5*B1^2*C1*bt0 - 12*
      zeta5*B1^2*f1*C1 - 4*zeta5*B1^3*C1 - 4*zeta3*bt0*Gsv1*Phic22 + 6*
      zeta3*bt0^2*Gsv1*F1 + 8*zeta3*bt0^2*Gsv1*Phic11 - 4*zeta3*C2*bt0*
      Gsv1 - 4*zeta3*C1*bt1*Gsv1 - 4*zeta3*C1*bt0*Gsv2 - 8*zeta3*C1*bt0
      *Gsv1^2 - 8*zeta3*g11*C1*bt0*Gsv1 - 4*zeta3*lfr*C1*bt0^2*Gsv1 + 
      16*zeta3*lqr*C1*bt0^2*Gsv1 + 8*zeta3*lqr*C1*gm0*bt0*Gsv1 - 2*
      zeta3*f3*C1 - 2*zeta3*f2*Phic22 + 3*zeta3*f2*bt0*F1 + 4*zeta3*f2*
      bt0*Phic11 - 2*zeta3*f2*C2 - 4*zeta3*f2*C1*Gsv1 - 4*zeta3*f2*g11*
      C1 - 2*zeta3*f2*lfr*C1*bt0 + 8*zeta3*f2*lqr*C1*bt0 + 4*zeta3*f2*
      lqr*C1*gm0 - 2*zeta3*f1*Phic32 - 4*zeta3*f1*Gsv1*Phic22 + 2*zeta3
      *f1*bt1*F1 + 3*zeta3*f1*bt1*Phic11 + 3*zeta3*f1*bt0*F2 + 5*zeta3*
      f1*bt0*Phic21 + 8*zeta3*f1*bt0*Gsv1*F1 + 10*zeta3*f1*bt0*Gsv1*
      Phic11 - 3*zeta3*f1*bt0^2*Phic10 - 2*zeta3*f1*C3 - 4*zeta3*f1*C2*
      Gsv1 - 2*zeta3*f1*C1*Gsv2 - 4*zeta3*f1*C1*Gsv1^2 - 2*zeta3*f1*g21
      *C1 - 4*zeta3*f1*g12*C1*bt0 - 4*zeta3*f1*g11*Phic22 + 4*zeta3*f1*
      g11*bt0*F1 + 6*zeta3*f1*g11*bt0*Phic11 - 4*zeta3*f1*g11*C2 - 8*
      zeta3*f1*g11*C1*Gsv1 - 4*zeta3*f1*g11^2*C1 - zeta3*f1*lfr*C2*bt0
       - zeta3*f1*lfr*C1*bt1 - 6*zeta3*f1*lfr*C1*bt0*Gsv1 - 2*zeta3*f1*
      lfr*g11*C1*bt0 + 1/2*zeta3*f1*lfr^2*C1*bt0^2 + 6*zeta3*f1*lqr*bt0
      *Phic22 - 6*zeta3*f1*lqr*bt0^2*F1 - 9*zeta3*f1*lqr*bt0^2*Phic11
       + 4*zeta3*f1*lqr*gm0*Phic22 - 4*zeta3*f1*lqr*gm0*bt0*F1 - 6*
      zeta3*f1*lqr*gm0*bt0*Phic11 + 7*zeta3*f1*lqr*C2*bt0 + 4*zeta3*f1*
      lqr*C2*gm0 + 5*zeta3*f1*lqr*C1*bt1 + 18*zeta3*f1*lqr*C1*bt0*Gsv1
       + 4*zeta3*f1*lqr*C1*gm1 + 8*zeta3*f1*lqr*C1*gm0*Gsv1 + 14*zeta3*
      f1*lqr*g11*C1*bt0 + 8*zeta3*f1*lqr*g11*C1*gm0 + 2*zeta3*f1*lqr*
      lfr*C1*bt0^2 + 2*zeta3*f1*lqr*lfr*C1*gm0*bt0 - 17/2*zeta3*f1*
      lqr^2*C1*bt0^2 - 12*zeta3*f1*lqr^2*C1*gm0*bt0 - 4*zeta3*f1*lqr^2*
      C1*gm0^2 + 2*zeta3*f1*f2*F1 + 2*zeta3*f1*f2*Phic11 - 2*zeta3*f1*
      f2*lfr*C1 + 2*zeta3*f1*f2*lqr*C1 + zeta3*f1^2*F2 + zeta3*f1^2*
      Phic21 + 2*zeta3*f1^2*Gsv1*F1 + 2*zeta3*f1^2*Gsv1*Phic11 - 2*
      zeta3*f1^2*bt0*Phic10 + 2*zeta3*f1^2*g11*F1 + 2*zeta3*f1^2*g11*
      Phic11 + zeta3*f1^2*lfr*bt0*F1 - zeta3*f1^2*lfr*C2 - 2*zeta3*f1^2
      *lfr*C1*Gsv1 - 2*zeta3*f1^2*lfr*g11*C1 + 1/2*zeta3*f1^2*lfr^2*C1*
      bt0 - 4*zeta3*f1^2*lqr*bt0*F1 - 3*zeta3*f1^2*lqr*bt0*Phic11 - 2*
      zeta3*f1^2*lqr*gm0*F1 - 2*zeta3*f1^2*lqr*gm0*Phic11 + zeta3*f1^2*
      lqr*C2 + 2*zeta3*f1^2*lqr*C1*Gsv1 + 2*zeta3*f1^2*lqr*g11*C1 + 2*
      zeta3*f1^2*lqr*lfr*C1*bt0 + 2*zeta3*f1^2*lqr*lfr*C1*gm0 - 5/2*
      zeta3*f1^2*lqr^2*C1*bt0 - 2*zeta3*f1^2*lqr^2*C1*gm0 - 1/3*zeta3*
      f1^3*Phic10 + 1/3*zeta3*f1^3*lfr*F1 - 1/3*zeta3*f1^3*lqr*F1 - 2*
      zeta3*B3*C1 - 2*zeta3*B2*Phic22 + 3*zeta3*B2*bt0*F1 + 4*zeta3*B2*
      bt0*Phic11 - 2*zeta3*B2*C2 - 4*zeta3*B2*C1*Gsv1 - 4*zeta3*B2*g11*
      C1 - 2*zeta3*B2*lfr*C1*bt0 + 8*zeta3*B2*lqr*C1*bt0 + 4*zeta3*B2*
      lqr*C1*gm0 + 2*zeta3*B2*f1*F1 + 2*zeta3*B2*f1*Phic11 - 2*zeta3*B1
      *Phic32 - 4*zeta3*B1*Gsv1*Phic22 + 2*zeta3*B1*bt1*F1 + 3*zeta3*B1
      *bt1*Phic11 + 3*zeta3*B1*bt0*F2 + 5*zeta3*B1*bt0*Phic21 + 8*zeta3
      *B1*bt0*Gsv1*F1 + 10*zeta3*B1*bt0*Gsv1*Phic11 - 3*zeta3*B1*bt0^2*
      Phic10 - 2*zeta3*B1*C3 - 4*zeta3*B1*C2*Gsv1 - 2*zeta3*B1*C1*Gsv2
       - 4*zeta3*B1*C1*Gsv1^2 - 2*zeta3*B1*g21*C1 - 4*zeta3*B1*g12*C1*
      bt0 - 4*zeta3*B1*g11*Phic22 + 4*zeta3*B1*g11*bt0*F1 + 6*zeta3*B1*
      g11*bt0*Phic11 - 4*zeta3*B1*g11*C2 - 8*zeta3*B1*g11*C1*Gsv1 - 4*
      zeta3*B1*g11^2*C1 - zeta3*B1*lfr*C2*bt0 - zeta3*B1*lfr*C1*bt1 - 2
      *zeta3*B1*lfr*C1*bt0*Gsv1 - 2*zeta3*B1*lfr*g11*C1*bt0 + 1/2*zeta3
      *B1*lfr^2*C1*bt0^2 + 6*zeta3*B1*lqr*bt0*Phic22 - 6*zeta3*B1*lqr*
      bt0^2*F1 - 9*zeta3*B1*lqr*bt0^2*Phic11 + 4*zeta3*B1*lqr*gm0*
      Phic22 - 4*zeta3*B1*lqr*gm0*bt0*F1 - 6*zeta3*B1*lqr*gm0*bt0*
      Phic11 + 7*zeta3*B1*lqr*C2*bt0 + 4*zeta3*B1*lqr*C2*gm0 + 5*zeta3*
      B1*lqr*C1*bt1 + 14*zeta3*B1*lqr*C1*bt0*Gsv1 + 4*zeta3*B1*lqr*C1*
      gm1 + 8*zeta3*B1*lqr*C1*gm0*Gsv1 + 14*zeta3*B1*lqr*g11*C1*bt0 + 8
      *zeta3*B1*lqr*g11*C1*gm0 + 2*zeta3*B1*lqr*lfr*C1*bt0^2 + 2*zeta3*
      B1*lqr*lfr*C1*gm0*bt0 - 17/2*zeta3*B1*lqr^2*C1*bt0^2 - 12*zeta3*
      B1*lqr^2*C1*gm0*bt0 - 4*zeta3*B1*lqr^2*C1*gm0^2 + 2*zeta3*B1*f2*
      F1 + 2*zeta3*B1*f2*Phic11 + 2*zeta3*B1*f1*F2 + 2*zeta3*B1*f1*
      Phic21 + 4*zeta3*B1*f1*Gsv1*F1 + 4*zeta3*B1*f1*Gsv1*Phic11 - 4*
      zeta3*B1*f1*bt0*Phic10 + 4*zeta3*B1*f1*g11*F1 + 4*zeta3*B1*f1*g11
      *Phic11 + 2*zeta3*B1*f1*lfr*Phic22 - 3*zeta3*B1*f1*lfr*bt0*Phic11
       + zeta3*B1*f1*lfr^2*C1*bt0 - 2*zeta3*B1*f1*lqr*Phic22 - 6*zeta3*
      B1*f1*lqr*bt0*F1 - 3*zeta3*B1*f1*lqr*bt0*Phic11 - 4*zeta3*B1*f1*
      lqr*gm0*F1 - 4*zeta3*B1*f1*lqr*gm0*Phic11 - 2*zeta3*B1*f1*lqr*lfr
      *C1*bt0 + zeta3*B1*f1*lqr^2*C1*bt0 - zeta3*B1*f1^2*Phic10 - zeta3
      *B1*f1^2*lfr*Phic11 + zeta3*B1*f1^2*lfr^2*C1 + zeta3*B1*f1^2*lqr*
      Phic11 - 2*zeta3*B1*f1^2*lqr*lfr*C1 + zeta3*B1*f1^2*lqr^2*C1 + 2*
      zeta3*B1*B2*F1 + 2*zeta3*B1*B2*Phic11 + 2*zeta3*B1*B2*lfr*C1 - 2*
      zeta3*B1*B2*lqr*C1 + zeta3*B1^2*F2 + zeta3*B1^2*Phic21 + 2*zeta3*
      B1^2*Gsv1*F1 + 2*zeta3*B1^2*Gsv1*Phic11 - 2*zeta3*B1^2*bt0*Phic10
       + 2*zeta3*B1^2*g11*F1 + 2*zeta3*B1^2*g11*Phic11 + 2*zeta3*B1^2*
      lfr*Phic22 - zeta3*B1^2*lfr*bt0*F1 - 3*zeta3*B1^2*lfr*bt0*Phic11
       + zeta3*B1^2*lfr*C2 + 2*zeta3*B1^2*lfr*C1*Gsv1 + 2*zeta3*B1^2*
      lfr*g11*C1 + 1/2*zeta3*B1^2*lfr^2*C1*bt0 - 2*zeta3*B1^2*lqr*
      Phic22 - 2*zeta3*B1^2*lqr*bt0*F1 - 2*zeta3*B1^2*lqr*gm0*F1 - 2*
      zeta3*B1^2*lqr*gm0*Phic11 - zeta3*B1^2*lqr*C2 - 2*zeta3*B1^2*lqr*
      C1*Gsv1 - 2*zeta3*B1^2*lqr*g11*C1 - 4*zeta3*B1^2*lqr*lfr*C1*bt0
       - 2*zeta3*B1^2*lqr*lfr*C1*gm0 + 7/2*zeta3*B1^2*lqr^2*C1*bt0 + 2*
      zeta3*B1^2*lqr^2*C1*gm0 - zeta3*B1^2*f1*Phic10 - zeta3*B1^2*f1*
      lfr*F1 - 2*zeta3*B1^2*f1*lfr*Phic11 + zeta3*B1^2*f1*lfr^2*C1 + 
      zeta3*B1^2*f1*lqr*F1 + 2*zeta3*B1^2*f1*lqr*Phic11 - 2*zeta3*B1^2*
      f1*lqr*lfr*C1 + zeta3*B1^2*f1*lqr^2*C1 - 1/3*zeta3*B1^3*Phic10 - 
      2/3*zeta3*B1^3*lfr*F1 - zeta3*B1^3*lfr*Phic11 + 2/3*zeta3*B1^3*
      lqr*F1 + zeta3*B1^3*lqr*Phic11 + 2*zeta2*bt1*Gsv1*F1 + 2*zeta2*
      bt1*Gsv1*Phic11 + 2*zeta2*bt0*Gsv2*F1 + 2*zeta2*bt0*Gsv2*Phic11
       + 2*zeta2*bt0*Gsv1*F2 + 2*zeta2*bt0*Gsv1*Phic21 + 4*zeta2*bt0*
      Gsv1^2*F1 + 4*zeta2*bt0*Gsv1^2*Phic11 - 2*zeta2*bt0^2*Gsv1*Phic10
       - 12*zeta2*gm1*bt0*Phic10 - 6*zeta2*gm0*bt1*Phic10 - 6*zeta2*gm0
      *bt0*Phic20 - 12*zeta2*gm0*bt0*Gsv1*Phic10 + 4*zeta2*g11*bt0*Gsv1
      *F1 + 4*zeta2*g11*bt0*Gsv1*Phic11 - 12*zeta2*g11*bt0^2*Phic10 - 
      12*zeta2*g11*gm0*bt0*Phic10 + 12*zeta2*lfr*gm1*bt0*F1 + 6*zeta2*
      lfr*gm0*bt1*F1 + 6*zeta2*lfr*gm0*bt0*F2 + 12*zeta2*lfr*gm0*bt0*
      Gsv1*F1 - 2*zeta2*lfr*C2*bt0*Gsv1 - 2*zeta2*lfr*C1*bt1*Gsv1 - 2*
      zeta2*lfr*C1*bt0*Gsv2 - 4*zeta2*lfr*C1*bt0*Gsv1^2 + 12*zeta2*lfr*
      g11*bt0^2*F1 + 12*zeta2*lfr*g11*gm0*bt0*F1 - 4*zeta2*lfr*g11*C1*
      bt0*Gsv1 - 3*zeta2*lfr^2*gm0*bt0^2*F1 + zeta2*lfr^2*C1*bt0^2*Gsv1
       - 6*zeta2*lqr*bt0^2*Gsv1*F1 - 6*zeta2*lqr*bt0^2*Gsv1*Phic11 - 12
      *zeta2*lqr*gm1*bt0*F1 - 6*zeta2*lqr*gm0*bt1*F1 - 6*zeta2*lqr*gm0*
      bt0*F2 - 16*zeta2*lqr*gm0*bt0*Gsv1*F1 - 4*zeta2*lqr*gm0*bt0*Gsv1*
      Phic11 + 18*zeta2*lqr*gm0*bt0^2*Phic10 + 12*zeta2*lqr*gm0^2*bt0*
      Phic10 + 2*zeta2*lqr*C2*bt0*Gsv1 + 2*zeta2*lqr*C1*bt1*Gsv1 + 2*
      zeta2*lqr*C1*bt0*Gsv2 + 4*zeta2*lqr*C1*bt0*Gsv1^2 - 12*zeta2*lqr*
      g11*bt0^2*F1 - 12*zeta2*lqr*g11*gm0*bt0*F1 + 4*zeta2*lqr*g11*C1*
      bt0*Gsv1 - 12*zeta2*lqr*lfr*gm0*bt0^2*F1 - 12*zeta2*lqr*lfr*gm0^2
      *bt0*F1 + 4*zeta2*lqr*lfr*C1*bt0^2*Gsv1 + 4*zeta2*lqr*lfr*C1*gm0*
      bt0*Gsv1 + 15*zeta2*lqr^2*gm0*bt0^2*F1 + 12*zeta2*lqr^2*gm0^2*bt0
      *F1 - 5*zeta2*lqr^2*C1*bt0^2*Gsv1 - 4*zeta2*lqr^2*C1*gm0*bt0*Gsv1
       + zeta2*f3*F1 + zeta2*f3*Phic11 - zeta2*f3*lfr*C1 + zeta2*f3*lqr
      *C1 + zeta2*f2*F2 + zeta2*f2*Phic21 + 2*zeta2*f2*Gsv1*F1 + 2*
      zeta2*f2*Gsv1*Phic11 + 5*zeta2*f2*bt0*Phic10 + 2*zeta2*f2*g11*F1
       + 2*zeta2*f2*g11*Phic11 - 6*zeta2*f2*lfr*bt0*F1 - zeta2*f2*lfr*
      C2 - 2*zeta2*f2*lfr*C1*Gsv1 - 2*zeta2*f2*lfr*g11*C1 + 1/2*zeta2*
      f2*lfr^2*C1*bt0 + 3*zeta2*f2*lqr*bt0*F1 - 3*zeta2*f2*lqr*bt0*
      Phic11 - 2*zeta2*f2*lqr*gm0*F1 - 2*zeta2*f2*lqr*gm0*Phic11 + 
      zeta2*f2*lqr*C2 + 2*zeta2*f2*lqr*C1*Gsv1 + 2*zeta2*f2*lqr*g11*C1
       + 2*zeta2*f2*lqr*lfr*C1*bt0 + 2*zeta2*f2*lqr*lfr*C1*gm0 - 5/2*
      zeta2*f2*lqr^2*C1*bt0 - 2*zeta2*f2*lqr^2*C1*gm0 + zeta2*f1*F3 + 
      zeta2*f1*Phic31 + zeta2*f1*Gsv2*F1 + zeta2*f1*Gsv2*Phic11 + 2*
      zeta2*f1*Gsv1*F2 + 2*zeta2*f1*Gsv1*Phic21 + 2*zeta2*f1*Gsv1^2*F1
       + 2*zeta2*f1*Gsv1^2*Phic11 + 2*zeta2*f1*bt1*Phic10 + zeta2*f1*
      bt0*Phic20 + 2*zeta2*f1*bt0*Gsv1*Phic10 + zeta2*f1*g21*F1 + zeta2
      *f1*g21*Phic11 + 2*zeta2*f1*g12*bt0*F1 + 2*zeta2*f1*g12*bt0*
      Phic11 + 2*zeta2*f1*g11*F2 + 2*zeta2*f1*g11*Phic21 + 4*zeta2*f1*
      g11*Gsv1*F1 + 4*zeta2*f1*g11*Gsv1*Phic11 + 4*zeta2*f1*g11*bt0*
      Phic10 + 2*zeta2*f1*g11^2*F1 + 2*zeta2*f1*g11^2*Phic11 - 3*zeta2*
      f1*lfr*bt1*F1 - 3*zeta2*f1*lfr*bt0*F2 - 4*zeta2*f1*lfr*bt0*Gsv1*
      F1 - zeta2*f1*lfr*C3 - 2*zeta2*f1*lfr*C2*Gsv1 - zeta2*f1*lfr*C1*
      Gsv2 - 2*zeta2*f1*lfr*C1*Gsv1^2 - zeta2*f1*lfr*g21*C1 - 2*zeta2*
      f1*lfr*g12*C1*bt0 - 6*zeta2*f1*lfr*g11*bt0*F1 - 2*zeta2*f1*lfr*
      g11*C2 - 4*zeta2*f1*lfr*g11*C1*Gsv1 - 2*zeta2*f1*lfr*g11^2*C1 + 3/
      2*zeta2*f1*lfr^2*bt0^2*F1 + zeta2*f1*lfr^2*C2*bt0 + 1/2*zeta2*f1*
      lfr^2*C1*bt1 + zeta2*f1*lfr^2*C1*bt0*Gsv1 + zeta2*f1*lfr^2*g11*C1
      *bt0 - 1/3*zeta2*f1*lfr^3*C1*bt0^2 + zeta2*f1*lqr*bt1*F1 - 2*
      zeta2*f1*lqr*bt1*Phic11 - 3*zeta2*f1*lqr*bt0*Phic21 - 2*zeta2*f1*
      lqr*bt0*Gsv1*F1 - 6*zeta2*f1*lqr*bt0*Gsv1*Phic11 - 6*zeta2*f1*lqr
      *bt0^2*Phic10 - 2*zeta2*f1*lqr*gm1*F1 - 2*zeta2*f1*lqr*gm1*Phic11
       - 2*zeta2*f1*lqr*gm0*F2 - 2*zeta2*f1*lqr*gm0*Phic21 - 4*zeta2*f1
      *lqr*gm0*Gsv1*F1 - 4*zeta2*f1*lqr*gm0*Gsv1*Phic11 - 4*zeta2*f1*
      lqr*gm0*bt0*Phic10 + zeta2*f1*lqr*C3 + 2*zeta2*f1*lqr*C2*Gsv1 + 
      zeta2*f1*lqr*C1*Gsv2 + 2*zeta2*f1*lqr*C1*Gsv1^2 + zeta2*f1*lqr*
      g21*C1 + 2*zeta2*f1*lqr*g12*C1*bt0 - 6*zeta2*f1*lqr*g11*bt0*
      Phic11 - 4*zeta2*f1*lqr*g11*gm0*F1 - 4*zeta2*f1*lqr*g11*gm0*
      Phic11 + 2*zeta2*f1*lqr*g11*C2 + 4*zeta2*f1*lqr*g11*C1*Gsv1 + 2*
      zeta2*f1*lqr*g11^2*C1 + 6*zeta2*f1*lqr*lfr*bt0^2*F1 + 6*zeta2*f1*
      lqr*lfr*gm0*bt0*F1 + zeta2*f1*lqr*lfr*C2*bt0 + 2*zeta2*f1*lqr*lfr
      *C2*gm0 + zeta2*f1*lqr*lfr*C1*bt1 + 4*zeta2*f1*lqr*lfr*C1*bt0*
      Gsv1 + 2*zeta2*f1*lqr*lfr*C1*gm1 + 4*zeta2*f1*lqr*lfr*C1*gm0*Gsv1
       + 4*zeta2*f1*lqr*lfr*g11*C1*bt0 + 4*zeta2*f1*lqr*lfr*g11*C1*gm0
       - 1/2*zeta2*f1*lqr*lfr^2*C1*bt0^2 - zeta2*f1*lqr*lfr^2*C1*gm0*
      bt0 - 9/2*zeta2*f1*lqr^2*bt0^2*F1 + 3*zeta2*f1*lqr^2*bt0^2*Phic11
       - zeta2*f1*lqr^2*gm0*bt0*F1 + 5*zeta2*f1*lqr^2*gm0*bt0*Phic11 + 
      2*zeta2*f1*lqr^2*gm0^2*F1 + 2*zeta2*f1*lqr^2*gm0^2*Phic11 - 2*
      zeta2*f1*lqr^2*C2*bt0 - 2*zeta2*f1*lqr^2*C2*gm0 - 3/2*zeta2*f1*
      lqr^2*C1*bt1 - 5*zeta2*f1*lqr^2*C1*bt0*Gsv1 - 2*zeta2*f1*lqr^2*C1
      *gm1 - 4*zeta2*f1*lqr^2*C1*gm0*Gsv1 - 5*zeta2*f1*lqr^2*g11*C1*bt0
       - 4*zeta2*f1*lqr^2*g11*C1*gm0 - zeta2*f1*lqr^2*lfr*C1*bt0^2 - 3*
      zeta2*f1*lqr^2*lfr*C1*gm0*bt0 - 2*zeta2*f1*lqr^2*lfr*C1*gm0^2 + 
      11/6*zeta2*f1*lqr^3*C1*bt0^2 + 4*zeta2*f1*lqr^3*C1*gm0*bt0 + 2*
      zeta2*f1*lqr^3*C1*gm0^2 - zeta2*f1*f2*Phic10 + zeta2*f1*f2*lfr*F1
       - zeta2*f1*f2*lqr*F1 - 1/2*zeta2*f1^2*Phic20 - zeta2*f1^2*Gsv1*
      Phic10 - 1/2*zeta2*f1^2*bt0^2 - 3*zeta2*f1^2*gm0*bt0 - zeta2*f1^2
      *g11*Phic10 + 1/2*zeta2*f1^2*lfr*F2 + zeta2*f1^2*lfr*Gsv1*F1 + 
      zeta2*f1^2*lfr*g11*F1 - 1/4*zeta2*f1^2*lfr^2*bt0*F1 - 1/2*zeta2*
      f1^2*lqr*F2 - zeta2*f1^2*lqr*Gsv1*F1 + 3/2*zeta2*f1^2*lqr*bt0*
      Phic10 + zeta2*f1^2*lqr*gm0*Phic10 - zeta2*f1^2*lqr*g11*F1 - 
      zeta2*f1^2*lqr*lfr*bt0*F1 - zeta2*f1^2*lqr*lfr*gm0*F1 + 5/4*zeta2
      *f1^2*lqr^2*bt0*F1 + zeta2*f1^2*lqr^2*gm0*F1 + 1/2*zeta2*f1^3*bt0
       - 1/4*zeta2*f1^4 + zeta2*B3*F1 + zeta2*B3*Phic11 - zeta2*B3*lfr*
      C1 + zeta2*B3*lqr*C1 + zeta2*B2*F2 + zeta2*B2*Phic21 + 2*zeta2*B2
      *Gsv1*F1 + 2*zeta2*B2*Gsv1*Phic11 + 11*zeta2*B2*bt0*Phic10 + 2*
      zeta2*B2*g11*F1 + 2*zeta2*B2*g11*Phic11 - 12*zeta2*B2*lfr*bt0*F1
       - zeta2*B2*lfr*C2 - 2*zeta2*B2*lfr*C1*Gsv1 - 2*zeta2*B2*lfr*g11*
      C1 + 1/2*zeta2*B2*lfr^2*C1*bt0 + 9*zeta2*B2*lqr*bt0*F1 - 3*zeta2*
      B2*lqr*bt0*Phic11 - 2*zeta2*B2*lqr*gm0*F1 - 2*zeta2*B2*lqr*gm0*
      Phic11 + zeta2*B2*lqr*C2 + 2*zeta2*B2*lqr*C1*Gsv1 + 2*zeta2*B2*
      lqr*g11*C1 + 2*zeta2*B2*lqr*lfr*C1*bt0 + 2*zeta2*B2*lqr*lfr*C1*
      gm0 - 5/2*zeta2*B2*lqr^2*C1*bt0 - 2*zeta2*B2*lqr^2*C1*gm0 - zeta2
      *B2*f1*Phic10 - zeta2*B2*f1*lfr*Phic11 + zeta2*B2*f1*lfr^2*C1 + 
      zeta2*B2*f1*lqr*Phic11 - 2*zeta2*B2*f1*lqr*lfr*C1 + zeta2*B2*f1*
      lqr^2*C1 + zeta2*B1*F3 + zeta2*B1*Phic31 + zeta2*B1*Gsv2*F1 + 
      zeta2*B1*Gsv2*Phic11 + 2*zeta2*B1*Gsv1*F2 + 2*zeta2*B1*Gsv1*
      Phic21 + 2*zeta2*B1*Gsv1^2*F1 + 2*zeta2*B1*Gsv1^2*Phic11 + 5*
      zeta2*B1*bt1*Phic10 + 4*zeta2*B1*bt0*Phic20 + 8*zeta2*B1*bt0*Gsv1
      *Phic10 + zeta2*B1*g21*F1 + zeta2*B1*g21*Phic11 + 2*zeta2*B1*g12*
      bt0*F1 + 2*zeta2*B1*g12*bt0*Phic11 + 2*zeta2*B1*g11*F2 + 2*zeta2*
      B1*g11*Phic21 + 4*zeta2*B1*g11*Gsv1*F1 + 4*zeta2*B1*g11*Gsv1*
      Phic11 + 10*zeta2*B1*g11*bt0*Phic10 + 2*zeta2*B1*g11^2*F1 + 2*
      zeta2*B1*g11^2*Phic11 - 6*zeta2*B1*lfr*bt1*F1 - 6*zeta2*B1*lfr*
      bt0*F2 - 12*zeta2*B1*lfr*bt0*Gsv1*F1 - 2*zeta2*B1*lfr*bt0*Gsv1*
      Phic11 + 6*zeta2*B1*lfr*gm0*bt0*Phic10 - zeta2*B1*lfr*C3 - 2*
      zeta2*B1*lfr*C2*Gsv1 - zeta2*B1*lfr*C1*Gsv2 - 2*zeta2*B1*lfr*C1*
      Gsv1^2 - zeta2*B1*lfr*g21*C1 - 2*zeta2*B1*lfr*g12*C1*bt0 - 12*
      zeta2*B1*lfr*g11*bt0*F1 - 2*zeta2*B1*lfr*g11*C2 - 4*zeta2*B1*lfr*
      g11*C1*Gsv1 - 2*zeta2*B1*lfr*g11^2*C1 + 3*zeta2*B1*lfr^2*bt0^2*F1
       - 6*zeta2*B1*lfr^2*gm0*bt0*F1 + zeta2*B1*lfr^2*C2*bt0 + 1/2*
      zeta2*B1*lfr^2*C1*bt1 + 3*zeta2*B1*lfr^2*C1*bt0*Gsv1 + zeta2*B1*
      lfr^2*g11*C1*bt0 - 1/3*zeta2*B1*lfr^3*C1*bt0^2 + 4*zeta2*B1*lqr*
      bt1*F1 - 2*zeta2*B1*lqr*bt1*Phic11 + 3*zeta2*B1*lqr*bt0*F2 - 3*
      zeta2*B1*lqr*bt0*Phic21 + 6*zeta2*B1*lqr*bt0*Gsv1*F1 - 4*zeta2*B1
      *lqr*bt0*Gsv1*Phic11 - 15*zeta2*B1*lqr*bt0^2*Phic10 - 2*zeta2*B1*
      lqr*gm1*F1 - 2*zeta2*B1*lqr*gm1*Phic11 - 2*zeta2*B1*lqr*gm0*F2 - 
      2*zeta2*B1*lqr*gm0*Phic21 - 4*zeta2*B1*lqr*gm0*Gsv1*F1 - 4*zeta2*
      B1*lqr*gm0*Gsv1*Phic11 - 16*zeta2*B1*lqr*gm0*bt0*Phic10 + zeta2*
      B1*lqr*C3 + 2*zeta2*B1*lqr*C2*Gsv1 + zeta2*B1*lqr*C1*Gsv2 + 2*
      zeta2*B1*lqr*C1*Gsv1^2 + zeta2*B1*lqr*g21*C1 + 2*zeta2*B1*lqr*g12
      *C1*bt0 + 6*zeta2*B1*lqr*g11*bt0*F1 - 6*zeta2*B1*lqr*g11*bt0*
      Phic11 - 4*zeta2*B1*lqr*g11*gm0*F1 - 4*zeta2*B1*lqr*g11*gm0*
      Phic11 + 2*zeta2*B1*lqr*g11*C2 + 4*zeta2*B1*lqr*g11*C1*Gsv1 + 2*
      zeta2*B1*lqr*g11^2*C1 + 12*zeta2*B1*lqr*lfr*bt0^2*F1 + 24*zeta2*
      B1*lqr*lfr*gm0*bt0*F1 + zeta2*B1*lqr*lfr*C2*bt0 + 2*zeta2*B1*lqr*
      lfr*C2*gm0 + zeta2*B1*lqr*lfr*C1*bt1 + 2*zeta2*B1*lqr*lfr*C1*gm1
       + 4*zeta2*B1*lqr*lfr*C1*gm0*Gsv1 + 4*zeta2*B1*lqr*lfr*g11*C1*bt0
       + 4*zeta2*B1*lqr*lfr*g11*C1*gm0 - 1/2*zeta2*B1*lqr*lfr^2*C1*
      bt0^2 - zeta2*B1*lqr*lfr^2*C1*gm0*bt0 - 12*zeta2*B1*lqr^2*bt0^2*
      F1 + 3*zeta2*B1*lqr^2*bt0^2*Phic11 - 13*zeta2*B1*lqr^2*gm0*bt0*F1
       + 5*zeta2*B1*lqr^2*gm0*bt0*Phic11 + 2*zeta2*B1*lqr^2*gm0^2*F1 + 
      2*zeta2*B1*lqr^2*gm0^2*Phic11 - 2*zeta2*B1*lqr^2*C2*bt0 - 2*zeta2
      *B1*lqr^2*C2*gm0 - 3/2*zeta2*B1*lqr^2*C1*bt1 - 3*zeta2*B1*lqr^2*
      C1*bt0*Gsv1 - 2*zeta2*B1*lqr^2*C1*gm1 - 4*zeta2*B1*lqr^2*C1*gm0*
      Gsv1 - 5*zeta2*B1*lqr^2*g11*C1*bt0 - 4*zeta2*B1*lqr^2*g11*C1*gm0
       - zeta2*B1*lqr^2*lfr*C1*bt0^2 - 3*zeta2*B1*lqr^2*lfr*C1*gm0*bt0
       - 2*zeta2*B1*lqr^2*lfr*C1*gm0^2 + 11/6*zeta2*B1*lqr^3*C1*bt0^2
       + 4*zeta2*B1*lqr^3*C1*gm0*bt0 + 2*zeta2*B1*lqr^3*C1*gm0^2 - 
      zeta2*B1*f2*Phic10 - zeta2*B1*f2*lfr*Phic11 + zeta2*B1*f2*lfr^2*
      C1 + zeta2*B1*f2*lqr*Phic11 - 2*zeta2*B1*f2*lqr*lfr*C1 + zeta2*B1
      *f2*lqr^2*C1 - zeta2*B1*f1*Phic20 - 2*zeta2*B1*f1*Gsv1*Phic10 - 
      zeta2*B1*f1*bt0^2 - 6*zeta2*B1*f1*gm0*bt0 - 2*zeta2*B1*f1*g11*
      Phic10 - zeta2*B1*f1*lfr*Phic21 - 2*zeta2*B1*f1*lfr*Gsv1*Phic11
       - 2*zeta2*B1*f1*lfr*bt0*Phic10 - 2*zeta2*B1*f1*lfr*g11*Phic11 + 
      3*zeta2*B1*f1*lfr^2*bt0*F1 + 1/2*zeta2*B1*f1*lfr^2*bt0*Phic11 + 
      zeta2*B1*f1*lfr^2*C2 + 2*zeta2*B1*f1*lfr^2*C1*Gsv1 + 2*zeta2*B1*
      f1*lfr^2*g11*C1 - zeta2*B1*f1*lfr^3*C1*bt0 + zeta2*B1*f1*lqr*
      Phic21 + 2*zeta2*B1*f1*lqr*Gsv1*Phic11 + 5*zeta2*B1*f1*lqr*bt0*
      Phic10 + 2*zeta2*B1*f1*lqr*gm0*Phic10 + 2*zeta2*B1*f1*lqr*g11*
      Phic11 - 6*zeta2*B1*f1*lqr*lfr*bt0*F1 + 2*zeta2*B1*f1*lqr*lfr*bt0
      *Phic11 + 2*zeta2*B1*f1*lqr*lfr*gm0*Phic11 - 2*zeta2*B1*f1*lqr*
      lfr*C2 - 4*zeta2*B1*f1*lqr*lfr*C1*Gsv1 - 4*zeta2*B1*f1*lqr*lfr*
      g11*C1 - 2*zeta2*B1*f1*lqr*lfr^2*C1*gm0 + 3*zeta2*B1*f1*lqr^2*bt0
      *F1 - 5/2*zeta2*B1*f1*lqr^2*bt0*Phic11 - 2*zeta2*B1*f1*lqr^2*gm0*
      Phic11 + zeta2*B1*f1*lqr^2*C2 + 2*zeta2*B1*f1*lqr^2*C1*Gsv1 + 2*
      zeta2*B1*f1*lqr^2*g11*C1 + 3*zeta2*B1*f1*lqr^2*lfr*C1*bt0 + 4*
      zeta2*B1*f1*lqr^2*lfr*C1*gm0 - 2*zeta2*B1*f1*lqr^3*C1*bt0 - 2*
      zeta2*B1*f1*lqr^3*C1*gm0 + 3*zeta2*B1*f1^2*bt0 + 1/2*zeta2*B1*
      f1^2*lfr*Phic10 - 1/2*zeta2*B1*f1^2*lfr^2*F1 - 1/2*zeta2*B1*f1^2*
      lqr*Phic10 + zeta2*B1*f1^2*lqr*lfr*F1 - 1/2*zeta2*B1*f1^2*lqr^2*
      F1 - zeta2*B1*f1^3 - zeta2*B1*B2*Phic10 - zeta2*B1*B2*lfr*F1 - 2*
      zeta2*B1*B2*lfr*Phic11 + 2*zeta2*B1*B2*lfr^2*C1 + zeta2*B1*B2*lqr
      *F1 + 2*zeta2*B1*B2*lqr*Phic11 - 4*zeta2*B1*B2*lqr*lfr*C1 + 2*
      zeta2*B1*B2*lqr^2*C1 - 1/2*zeta2*B1^2*Phic20 - zeta2*B1^2*Gsv1*
      Phic10 - 1/2*zeta2*B1^2*bt0^2 - 3*zeta2*B1^2*gm0*bt0 - zeta2*B1^2
      *g11*Phic10 - 1/2*zeta2*B1^2*lfr*F2 - zeta2*B1^2*lfr*Phic21 - 
      zeta2*B1^2*lfr*Gsv1*F1 - 2*zeta2*B1^2*lfr*Gsv1*Phic11 - 5*zeta2*
      B1^2*lfr*bt0*Phic10 - zeta2*B1^2*lfr*g11*F1 - 2*zeta2*B1^2*lfr*
      g11*Phic11 + 25/4*zeta2*B1^2*lfr^2*bt0*F1 + 1/2*zeta2*B1^2*lfr^2*
      bt0*Phic11 + zeta2*B1^2*lfr^2*C2 + 2*zeta2*B1^2*lfr^2*C1*Gsv1 + 2
      *zeta2*B1^2*lfr^2*g11*C1 - zeta2*B1^2*lfr^3*C1*bt0 + 1/2*zeta2*
      B1^2*lqr*F2 + zeta2*B1^2*lqr*Phic21 + zeta2*B1^2*lqr*Gsv1*F1 + 2*
      zeta2*B1^2*lqr*Gsv1*Phic11 + 13/2*zeta2*B1^2*lqr*bt0*Phic10 + 
      zeta2*B1^2*lqr*gm0*Phic10 + zeta2*B1^2*lqr*g11*F1 + 2*zeta2*B1^2*
      lqr*g11*Phic11 - 11*zeta2*B1^2*lqr*lfr*bt0*F1 + 2*zeta2*B1^2*lqr*
      lfr*bt0*Phic11 + zeta2*B1^2*lqr*lfr*gm0*F1 + 2*zeta2*B1^2*lqr*lfr
      *gm0*Phic11 - 2*zeta2*B1^2*lqr*lfr*C2 - 4*zeta2*B1^2*lqr*lfr*C1*
      Gsv1 - 4*zeta2*B1^2*lqr*lfr*g11*C1 - 2*zeta2*B1^2*lqr*lfr^2*C1*
      gm0 + 19/4*zeta2*B1^2*lqr^2*bt0*F1 - 5/2*zeta2*B1^2*lqr^2*bt0*
      Phic11 - zeta2*B1^2*lqr^2*gm0*F1 - 2*zeta2*B1^2*lqr^2*gm0*Phic11
       + zeta2*B1^2*lqr^2*C2 + 2*zeta2*B1^2*lqr^2*C1*Gsv1 + 2*zeta2*
      B1^2*lqr^2*g11*C1 + 3*zeta2*B1^2*lqr^2*lfr*C1*bt0 + 4*zeta2*B1^2*
      lqr^2*lfr*C1*gm0 - 2*zeta2*B1^2*lqr^3*C1*bt0 - 2*zeta2*B1^2*lqr^3
      *C1*gm0 + 9/2*zeta2*B1^2*f1*bt0 + zeta2*B1^2*f1*lfr*Phic10 - 1/2*
      zeta2*B1^2*f1*lfr^2*F1 + 1/2*zeta2*B1^2*f1*lfr^2*Phic11 - 1/2*
      zeta2*B1^2*f1*lfr^3*C1 - zeta2*B1^2*f1*lqr*Phic10 + zeta2*B1^2*f1
      *lqr*lfr*F1 - zeta2*B1^2*f1*lqr*lfr*Phic11 + 3/2*zeta2*B1^2*f1*
      lqr*lfr^2*C1 - 1/2*zeta2*B1^2*f1*lqr^2*F1 + 1/2*zeta2*B1^2*f1*
      lqr^2*Phic11 - 3/2*zeta2*B1^2*f1*lqr^2*lfr*C1 + 1/2*zeta2*B1^2*f1
      *lqr^3*C1 - 3/2*zeta2*B1^2*f1^2 + 2*zeta2*B1^3*bt0 + 1/2*zeta2*
      B1^3*lfr*Phic10 + 1/2*zeta2*B1^3*lfr^2*Phic11 - 1/2*zeta2*B1^3*
      lfr^3*C1 - 1/2*zeta2*B1^3*lqr*Phic10 - zeta2*B1^3*lqr*lfr*Phic11
       + 3/2*zeta2*B1^3*lqr*lfr^2*C1 + 1/2*zeta2*B1^3*lqr^2*Phic11 - 3/
      2*zeta2*B1^3*lqr^2*lfr*C1 + 1/2*zeta2*B1^3*lqr^3*C1 - zeta2*B1^3*
      f1 - 1/4*zeta2*B1^4 + 7*zeta2*zeta3*f1*C1*bt0^2 + 12*zeta2*zeta3*
      f1*C1*gm0*bt0 + 5*zeta2*zeta3*f1^2*C1*bt0 + 3*zeta2*zeta3*f1^3*C1
       + 7*zeta2*zeta3*B1*C1*bt0^2 + 12*zeta2*zeta3*B1*C1*gm0*bt0 + 4*
      zeta2*zeta3*B1*f1*C1*bt0 + 9*zeta2*zeta3*B1*f1^2*C1 - zeta2*zeta3
      *B1^2*C1*bt0 + 9*zeta2*zeta3*B1^2*f1*C1 + 3*zeta2*zeta3*B1^3*C1
       - 16/5*zeta2^2*C1*bt0^2*Gsv1 - 8/5*zeta2^2*f2*C1*bt0 + 12/5*
      zeta2^2*f1*Phic33 - 5*zeta2^2*f1*bt0*Phic22 + 17/10*zeta2^2*f1*
      bt0^2*F1 + 17/5*zeta2^2*f1*bt0^2*Phic11 - 6*zeta2^2*f1*gm0*bt0*F1
       - 6*zeta2^2*f1*gm0*bt0*Phic11 - 13/5*zeta2^2*f1*C2*bt0 - 7/5*
      zeta2^2*f1*C1*bt1 - 18/5*zeta2^2*f1*C1*bt0*Gsv1 - 14/5*zeta2^2*f1
      *g11*C1*bt0 - 4/5*zeta2^2*f1*lfr*C1*bt0^2 + 6*zeta2^2*f1*lfr*C1*
      gm0*bt0 + 5*zeta2^2*f1*lqr*C1*bt0^2 - 16/5*zeta2^2*f1*lqr*C1*gm0*
      bt0 - 2/5*zeta2^2*f1*f2*C1 - 1/5*zeta2^2*f1^2*Phic22 + 33/10*
      zeta2^2*f1^2*bt0*F1 + 17/5*zeta2^2*f1^2*bt0*Phic11 - 1/5*zeta2^2*
      f1^2*C2 - 2/5*zeta2^2*f1^2*C1*Gsv1 - 2/5*zeta2^2*f1^2*g11*C1 - 16/
      5*zeta2^2*f1^2*lfr*C1*bt0 + 19/5*zeta2^2*f1^2*lqr*C1*bt0 + 2/5*
      zeta2^2*f1^2*lqr*C1*gm0 - 1/10*zeta2^2*f1^3*F1 - 1/10*zeta2^2*
      f1^3*Phic11 + 1/10*zeta2^2*f1^3*lfr*C1 - 1/10*zeta2^2*f1^3*lqr*C1
       - 8/5*zeta2^2*B2*C1*bt0 - 2/5*zeta2^2*B2*f1*C1 + 12/5*zeta2^2*B1
      *Phic33 - 5*zeta2^2*B1*bt0*Phic22 + 17/10*zeta2^2*B1*bt0^2*F1 + 
      17/5*zeta2^2*B1*bt0^2*Phic11 - 6*zeta2^2*B1*gm0*bt0*F1 - 6*
      zeta2^2*B1*gm0*bt0*Phic11 - 13/5*zeta2^2*B1*C2*bt0 - 7/5*zeta2^2*
      B1*C1*bt1 - 18/5*zeta2^2*B1*C1*bt0*Gsv1 - 14/5*zeta2^2*B1*g11*C1*
      bt0 - 4/5*zeta2^2*B1*lfr*C1*bt0^2 + 6*zeta2^2*B1*lfr*C1*gm0*bt0
       + 5*zeta2^2*B1*lqr*C1*bt0^2 - 16/5*zeta2^2*B1*lqr*C1*gm0*bt0 - 2/
      5*zeta2^2*B1*f2*C1 - 2/5*zeta2^2*B1*f1*Phic22 + 48/5*zeta2^2*B1*
      f1*bt0*F1 + 49/5*zeta2^2*B1*f1*bt0*Phic11 - 2/5*zeta2^2*B1*f1*C2
       - 4/5*zeta2^2*B1*f1*C1*Gsv1 - 4/5*zeta2^2*B1*f1*g11*C1 - 8*
      zeta2^2*B1*f1*lfr*C1*bt0 + 46/5*zeta2^2*B1*f1*lqr*C1*bt0 + 4/5*
      zeta2^2*B1*f1*lqr*C1*gm0 - 3/10*zeta2^2*B1*f1^2*F1 - 3/10*zeta2^2
      *B1*f1^2*Phic11 + 1/2*zeta2^2*B1*f1^2*lfr*C1 - 1/2*zeta2^2*B1*
      f1^2*lqr*C1 - 2/5*zeta2^2*B1*B2*C1 - 1/5*zeta2^2*B1^2*Phic22 + 63/
      10*zeta2^2*B1^2*bt0*F1 + 32/5*zeta2^2*B1^2*bt0*Phic11 - 1/5*
      zeta2^2*B1^2*C2 - 2/5*zeta2^2*B1^2*C1*Gsv1 - 2/5*zeta2^2*B1^2*g11
      *C1 - 24/5*zeta2^2*B1^2*lfr*C1*bt0 + 27/5*zeta2^2*B1^2*lqr*C1*bt0
       + 2/5*zeta2^2*B1^2*lqr*C1*gm0 - 3/10*zeta2^2*B1^2*f1*F1 - 3/10*
      zeta2^2*B1^2*f1*Phic11 + 7/10*zeta2^2*B1^2*f1*lfr*C1 - 7/10*
      zeta2^2*B1^2*f1*lqr*C1 - 1/10*zeta2^2*B1^3*F1 - 1/10*zeta2^2*B1^3
      *Phic11 + 3/10*zeta2^2*B1^3*lfr*C1 - 3/10*zeta2^2*B1^3*lqr*C1 + 
      A3*f1*lfr - A3*f1*lqr + A3*B1*lfr - A3*B1*lqr + A3*zeta3*F1 + A3*
      zeta3*Phic11 - 3*A3*zeta3*lfr*C1 + 3*A3*zeta3*lqr*C1 + 3*A3*zeta2
      *Phic10 - 2*A3*zeta2*lfr*F1 + A3*zeta2*lfr*Phic11 - A3*zeta2*
      lfr^2*C1 + 2*A3*zeta2*lqr*F1 - A3*zeta2*lqr*Phic11 + 2*A3*zeta2*
      lqr*lfr*C1 - A3*zeta2*lqr^2*C1 - 1/5*A3*zeta2^2*C1 + 2*A2*lfr*bt0
      *Gsv1 - 2*A2*lqr*bt0*Gsv1 + A2*f2*lfr - A2*f2*lqr + 2*A2*f1*lfr*
      Gsv1 + 2*A2*f1*lfr*g11 - A2*f1*lfr^2*bt0 - 2*A2*f1*lqr*Gsv1 - 2*
      A2*f1*lqr*g11 - A2*f1*lqr*lfr*bt0 - 2*A2*f1*lqr*lfr*gm0 + 2*A2*f1
      *lqr^2*bt0 + 2*A2*f1*lqr^2*gm0 + A2*B2*lfr - A2*B2*lqr + 2*A2*B1*
      lfr*Gsv1 + 2*A2*B1*lfr*g11 - A2*B1*lfr^2*bt0 - 2*A2*B1*lqr*Gsv1
       - 2*A2*B1*lqr*g11 - A2*B1*lqr*lfr*bt0 - 2*A2*B1*lqr*lfr*gm0 + 2*
      A2*B1*lqr^2*bt0 + 2*A2*B1*lqr^2*gm0 - A2*B1*f1*lfr^2 + 2*A2*B1*f1
      *lqr*lfr - A2*B1*f1*lqr^2 - A2*B1^2*lfr^2 + 2*A2*B1^2*lqr*lfr - 
      A2*B1^2*lqr^2 - 14*A2*zeta5*C1*bt0 - 12*A2*zeta5*f1*C1 - 12*A2*
      zeta5*B1*C1 + A2*zeta3*F2 + A2*zeta3*Phic21 + 2*A2*zeta3*Gsv1*F1
       + 2*A2*zeta3*Gsv1*Phic11 - A2*zeta3*bt0*Phic10 + 2*A2*zeta3*g11*
      F1 + 2*A2*zeta3*g11*Phic11 - 2*A2*zeta3*lfr*Phic22 + A2*zeta3*lfr
      *bt0*F1 + 2*A2*zeta3*lfr*bt0*Phic11 - 3*A2*zeta3*lfr*C2 - 6*A2*
      zeta3*lfr*C1*Gsv1 - 6*A2*zeta3*lfr*g11*C1 + 5/2*A2*zeta3*lfr^2*C1
      *bt0 + 2*A2*zeta3*lqr*Phic22 - 4*A2*zeta3*lqr*bt0*F1 - 5*A2*zeta3
      *lqr*bt0*Phic11 - 2*A2*zeta3*lqr*gm0*F1 - 2*A2*zeta3*lqr*gm0*
      Phic11 + 3*A2*zeta3*lqr*C2 + 6*A2*zeta3*lqr*C1*Gsv1 + 6*A2*zeta3*
      lqr*g11*C1 + 4*A2*zeta3*lqr*lfr*C1*bt0 + 6*A2*zeta3*lqr*lfr*C1*
      gm0 - 13/2*A2*zeta3*lqr^2*C1*bt0 - 6*A2*zeta3*lqr^2*C1*gm0 - A2*
      zeta3*f1*Phic10 + 3*A2*zeta3*f1*lfr*F1 + 2*A2*zeta3*f1*lfr*Phic11
       - 2*A2*zeta3*f1*lfr^2*C1 - 3*A2*zeta3*f1*lqr*F1 - 2*A2*zeta3*f1*
      lqr*Phic11 + 4*A2*zeta3*f1*lqr*lfr*C1 - 2*A2*zeta3*f1*lqr^2*C1 - 
      A2*zeta3*B1*Phic10 + 2*A2*zeta3*B1*lfr*F1 + A2*zeta3*B1*lfr*
      Phic11 + A2*zeta3*B1*lfr^2*C1 - 2*A2*zeta3*B1*lqr*F1 - A2*zeta3*
      B1*lqr*Phic11 - 2*A2*zeta3*B1*lqr*lfr*C1 + A2*zeta3*B1*lqr^2*C1
       + 3*A2*zeta2*Phic20 + 6*A2*zeta2*Gsv1*Phic10 + 6*A2*zeta2*g11*
      Phic10 - 2*A2*zeta2*lfr*F2 + A2*zeta2*lfr*Phic21 - 4*A2*zeta2*lfr
      *Gsv1*F1 + 2*A2*zeta2*lfr*Gsv1*Phic11 - A2*zeta2*lfr*bt0*Phic10
       - 4*A2*zeta2*lfr*g11*F1 + 2*A2*zeta2*lfr*g11*Phic11 + 1/2*A2*
      zeta2*lfr^2*bt0*F1 - A2*zeta2*lfr^2*bt0*Phic11 - A2*zeta2*lfr^2*
      C2 - 2*A2*zeta2*lfr^2*C1*Gsv1 - 2*A2*zeta2*lfr^2*g11*C1 + 3/2*A2*
      zeta2*lfr^3*C1*bt0 + 2*A2*zeta2*lqr*F2 - A2*zeta2*lqr*Phic21 + 4*
      A2*zeta2*lqr*Gsv1*F1 - 2*A2*zeta2*lqr*Gsv1*Phic11 - 8*A2*zeta2*
      lqr*bt0*Phic10 - 6*A2*zeta2*lqr*gm0*Phic10 + 4*A2*zeta2*lqr*g11*
      F1 - 2*A2*zeta2*lqr*g11*Phic11 + 5*A2*zeta2*lqr*lfr*bt0*F1 - A2*
      zeta2*lqr*lfr*bt0*Phic11 + 4*A2*zeta2*lqr*lfr*gm0*F1 - 2*A2*zeta2
      *lqr*lfr*gm0*Phic11 + 2*A2*zeta2*lqr*lfr*C2 + 4*A2*zeta2*lqr*lfr*
      C1*Gsv1 + 4*A2*zeta2*lqr*lfr*g11*C1 - 3/2*A2*zeta2*lqr*lfr^2*C1*
      bt0 + 2*A2*zeta2*lqr*lfr^2*C1*gm0 - 11/2*A2*zeta2*lqr^2*bt0*F1 + 
      2*A2*zeta2*lqr^2*bt0*Phic11 - 4*A2*zeta2*lqr^2*gm0*F1 + 2*A2*
      zeta2*lqr^2*gm0*Phic11 - A2*zeta2*lqr^2*C2 - 2*A2*zeta2*lqr^2*C1*
      Gsv1 - 2*A2*zeta2*lqr^2*g11*C1 - 3/2*A2*zeta2*lqr^2*lfr*C1*bt0 - 
      4*A2*zeta2*lqr^2*lfr*C1*gm0 + 3/2*A2*zeta2*lqr^3*C1*bt0 + 2*A2*
      zeta2*lqr^3*C1*gm0 - A2*zeta2*f1*bt0 - A2*zeta2*f1*lfr*Phic10 + 
      A2*zeta2*f1*lfr^2*F1 + A2*zeta2*f1*lqr*Phic10 - 2*A2*zeta2*f1*lqr
      *lfr*F1 + A2*zeta2*f1*lqr^2*F1 + 1/2*A2*zeta2*f1^2 - A2*zeta2*B1*
      bt0 - 4*A2*zeta2*B1*lfr*Phic10 + 3*A2*zeta2*B1*lfr^2*F1 - A2*
      zeta2*B1*lfr^2*Phic11 + A2*zeta2*B1*lfr^3*C1 + 4*A2*zeta2*B1*lqr*
      Phic10 - 6*A2*zeta2*B1*lqr*lfr*F1 + 2*A2*zeta2*B1*lqr*lfr*Phic11
       - 3*A2*zeta2*B1*lqr*lfr^2*C1 + 3*A2*zeta2*B1*lqr^2*F1 - A2*zeta2
      *B1*lqr^2*Phic11 + 3*A2*zeta2*B1*lqr^2*lfr*C1 - A2*zeta2*B1*lqr^3
      *C1 + A2*zeta2*B1*f1 + 1/2*A2*zeta2*B1^2 + 7*A2*zeta2*zeta3*C1*
      bt0 + 2*A2*zeta2*zeta3*f1*C1 + 2*A2*zeta2*zeta3*B1*C1 - 1/5*A2*
      zeta2^2*Phic22 + 9/10*A2*zeta2^2*bt0*F1 + A2*zeta2^2*bt0*Phic11
       - 1/5*A2*zeta2^2*C2 - 2/5*A2*zeta2^2*C1*Gsv1 - 2/5*A2*zeta2^2*
      g11*C1 - 2*A2*zeta2^2*lfr*C1*bt0 + 13/5*A2*zeta2^2*lqr*C1*bt0 + 2/
      5*A2*zeta2^2*lqr*C1*gm0 + 16/5*A2*zeta2^2*f1*F1 + 16/5*A2*zeta2^2
      *f1*Phic11 - 18/5*A2*zeta2^2*f1*lfr*C1 + 18/5*A2*zeta2^2*f1*lqr*
      C1 + 16/5*A2*zeta2^2*B1*F1 + 16/5*A2*zeta2^2*B1*Phic11 - 17/5*A2*
      zeta2^2*B1*lfr*C1 + 17/5*A2*zeta2^2*B1*lqr*C1 + 1/2*A2^2*lfr^2 - 
      A2^2*lqr*lfr + 1/2*A2^2*lqr^2 - 1/2*A2^2*zeta2 + 2*A1*lfr*bt1*
      Gsv1 + 2*A1*lfr*bt0*Gsv2 + 4*A1*lfr*bt0*Gsv1^2 + 4*A1*lfr*g11*bt0
      *Gsv1 - A1*lfr^2*bt0^2*Gsv1 - 2*A1*lqr*bt1*Gsv1 - 2*A1*lqr*bt0*
      Gsv2 - 4*A1*lqr*bt0*Gsv1^2 - 4*A1*lqr*g11*bt0*Gsv1 - 4*A1*lqr*lfr
      *bt0^2*Gsv1 - 4*A1*lqr*lfr*gm0*bt0*Gsv1 + 5*A1*lqr^2*bt0^2*Gsv1
       + 4*A1*lqr^2*gm0*bt0*Gsv1 + A1*f3*lfr - A1*f3*lqr + 2*A1*f2*lfr*
      Gsv1 + 2*A1*f2*lfr*g11 - 1/2*A1*f2*lfr^2*bt0 - 2*A1*f2*lqr*Gsv1
       - 2*A1*f2*lqr*g11 - 2*A1*f2*lqr*lfr*bt0 - 2*A1*f2*lqr*lfr*gm0 + 
      5/2*A1*f2*lqr^2*bt0 + 2*A1*f2*lqr^2*gm0 + A1*f1*lfr*Gsv2 + 2*A1*
      f1*lfr*Gsv1^2 + A1*f1*lfr*g21 + 2*A1*f1*lfr*g12*bt0 + 4*A1*f1*lfr
      *g11*Gsv1 + 2*A1*f1*lfr*g11^2 - 1/2*A1*f1*lfr^2*bt1 - A1*f1*lfr^2
      *bt0*Gsv1 - A1*f1*lfr^2*g11*bt0 + 1/3*A1*f1*lfr^3*bt0^2 - A1*f1*
      lqr*Gsv2 - 2*A1*f1*lqr*Gsv1^2 - A1*f1*lqr*g21 - 2*A1*f1*lqr*g12*
      bt0 - 4*A1*f1*lqr*g11*Gsv1 - 2*A1*f1*lqr*g11^2 - A1*f1*lqr*lfr*
      bt1 - 4*A1*f1*lqr*lfr*bt0*Gsv1 - 2*A1*f1*lqr*lfr*gm1 - 4*A1*f1*
      lqr*lfr*gm0*Gsv1 - 4*A1*f1*lqr*lfr*g11*bt0 - 4*A1*f1*lqr*lfr*g11*
      gm0 + 1/2*A1*f1*lqr*lfr^2*bt0^2 + A1*f1*lqr*lfr^2*gm0*bt0 + 3/2*
      A1*f1*lqr^2*bt1 + 5*A1*f1*lqr^2*bt0*Gsv1 + 2*A1*f1*lqr^2*gm1 + 4*
      A1*f1*lqr^2*gm0*Gsv1 + 5*A1*f1*lqr^2*g11*bt0 + 4*A1*f1*lqr^2*g11*
      gm0 + A1*f1*lqr^2*lfr*bt0^2 + 3*A1*f1*lqr^2*lfr*gm0*bt0 + 2*A1*f1
      *lqr^2*lfr*gm0^2 - 11/6*A1*f1*lqr^3*bt0^2 - 4*A1*f1*lqr^3*gm0*bt0
       - 2*A1*f1*lqr^3*gm0^2 + A1*B3*lfr - A1*B3*lqr + 2*A1*B2*lfr*Gsv1
       + 2*A1*B2*lfr*g11 - 1/2*A1*B2*lfr^2*bt0 - 2*A1*B2*lqr*Gsv1 - 2*
      A1*B2*lqr*g11 - 2*A1*B2*lqr*lfr*bt0 - 2*A1*B2*lqr*lfr*gm0 + 5/2*
      A1*B2*lqr^2*bt0 + 2*A1*B2*lqr^2*gm0 - A1*B2*f1*lfr^2 + 2*A1*B2*f1
      *lqr*lfr - A1*B2*f1*lqr^2 + A1*B1*lfr*Gsv2 + 2*A1*B1*lfr*Gsv1^2
       + A1*B1*lfr*g21 + 2*A1*B1*lfr*g12*bt0 + 4*A1*B1*lfr*g11*Gsv1 + 2
      *A1*B1*lfr*g11^2 - 1/2*A1*B1*lfr^2*bt1 - 3*A1*B1*lfr^2*bt0*Gsv1
       - A1*B1*lfr^2*g11*bt0 + 1/3*A1*B1*lfr^3*bt0^2 - A1*B1*lqr*Gsv2
       - 2*A1*B1*lqr*Gsv1^2 - A1*B1*lqr*g21 - 2*A1*B1*lqr*g12*bt0 - 4*
      A1*B1*lqr*g11*Gsv1 - 2*A1*B1*lqr*g11^2 - A1*B1*lqr*lfr*bt1 - 2*A1
      *B1*lqr*lfr*gm1 - 4*A1*B1*lqr*lfr*gm0*Gsv1 - 4*A1*B1*lqr*lfr*g11*
      bt0 - 4*A1*B1*lqr*lfr*g11*gm0 + 1/2*A1*B1*lqr*lfr^2*bt0^2 + A1*B1
      *lqr*lfr^2*gm0*bt0 + 3/2*A1*B1*lqr^2*bt1 + 3*A1*B1*lqr^2*bt0*Gsv1
       + 2*A1*B1*lqr^2*gm1 + 4*A1*B1*lqr^2*gm0*Gsv1 + 5*A1*B1*lqr^2*g11
      *bt0 + 4*A1*B1*lqr^2*g11*gm0 + A1*B1*lqr^2*lfr*bt0^2 + 3*A1*B1*
      lqr^2*lfr*gm0*bt0 + 2*A1*B1*lqr^2*lfr*gm0^2 - 11/6*A1*B1*lqr^3*
      bt0^2 - 4*A1*B1*lqr^3*gm0*bt0 - 2*A1*B1*lqr^3*gm0^2 - A1*B1*f2*
      lfr^2 + 2*A1*B1*f2*lqr*lfr - A1*B1*f2*lqr^2 - 2*A1*B1*f1*lfr^2*
      Gsv1 - 2*A1*B1*f1*lfr^2*g11 + A1*B1*f1*lfr^3*bt0 + 4*A1*B1*f1*lqr
      *lfr*Gsv1 + 4*A1*B1*f1*lqr*lfr*g11 + 2*A1*B1*f1*lqr*lfr^2*gm0 - 2
      *A1*B1*f1*lqr^2*Gsv1 - 2*A1*B1*f1*lqr^2*g11 - 3*A1*B1*f1*lqr^2*
      lfr*bt0 - 4*A1*B1*f1*lqr^2*lfr*gm0 + 2*A1*B1*f1*lqr^3*bt0 + 2*A1*
      B1*f1*lqr^3*gm0 - 2*A1*B1*B2*lfr^2 + 4*A1*B1*B2*lqr*lfr - 2*A1*B1
      *B2*lqr^2 - 2*A1*B1^2*lfr^2*Gsv1 - 2*A1*B1^2*lfr^2*g11 + A1*B1^2*
      lfr^3*bt0 + 4*A1*B1^2*lqr*lfr*Gsv1 + 4*A1*B1^2*lqr*lfr*g11 + 2*A1
      *B1^2*lqr*lfr^2*gm0 - 2*A1*B1^2*lqr^2*Gsv1 - 2*A1*B1^2*lqr^2*g11
       - 3*A1*B1^2*lqr^2*lfr*bt0 - 4*A1*B1^2*lqr^2*lfr*gm0 + 2*A1*B1^2*
      lqr^3*bt0 + 2*A1*B1^2*lqr^3*gm0 + 1/2*A1*B1^2*f1*lfr^3 - 3/2*A1*
      B1^2*f1*lqr*lfr^2 + 3/2*A1*B1^2*f1*lqr^2*lfr - 1/2*A1*B1^2*f1*
      lqr^3 + 1/2*A1*B1^3*lfr^3 - 3/2*A1*B1^3*lqr*lfr^2 + 3/2*A1*B1^3*
      lqr^2*lfr - 1/2*A1*B1^3*lqr^3 + 12*A1*zeta5*Phic33 - 28*A1*zeta5*
      bt0*Phic22 + 8*A1*zeta5*bt0^2*F1 + 18*A1*zeta5*bt0^2*Phic11 - 16*
      A1*zeta5*C2*bt0 - 10*A1*zeta5*C1*bt1 - 44*A1*zeta5*C1*bt0*Gsv1 - 
      20*A1*zeta5*g11*C1*bt0 - 10*A1*zeta5*lfr*C1*bt0^2 + 40*A1*zeta5*
      lqr*C1*bt0^2 + 20*A1*zeta5*lqr*C1*gm0*bt0 - 12*A1*zeta5*f2*C1 - 
      12*A1*zeta5*f1*Phic22 + 16*A1*zeta5*f1*bt0*F1 + 22*A1*zeta5*f1*
      bt0*Phic11 - 12*A1*zeta5*f1*C2 - 24*A1*zeta5*f1*C1*Gsv1 - 24*A1*
      zeta5*f1*g11*C1 - 34*A1*zeta5*f1*lfr*C1*bt0 + 70*A1*zeta5*f1*lqr*
      C1*bt0 + 24*A1*zeta5*f1*lqr*C1*gm0 + 6*A1*zeta5*f1^2*F1 + 6*A1*
      zeta5*f1^2*Phic11 - 18*A1*zeta5*f1^2*lfr*C1 + 18*A1*zeta5*f1^2*
      lqr*C1 - 12*A1*zeta5*B2*C1 - 12*A1*zeta5*B1*Phic22 + 16*A1*zeta5*
      B1*bt0*F1 + 22*A1*zeta5*B1*bt0*Phic11 - 12*A1*zeta5*B1*C2 - 24*A1
      *zeta5*B1*C1*Gsv1 - 24*A1*zeta5*B1*g11*C1 - 24*A1*zeta5*B1*lfr*C1
      *bt0 + 60*A1*zeta5*B1*lqr*C1*bt0 + 24*A1*zeta5*B1*lqr*C1*gm0 + 12
      *A1*zeta5*B1*f1*F1 + 12*A1*zeta5*B1*f1*Phic11 - 24*A1*zeta5*B1*f1
      *lfr*C1 + 24*A1*zeta5*B1*f1*lqr*C1 + 6*A1*zeta5*B1^2*F1 + 6*A1*
      zeta5*B1^2*Phic11 - 6*A1*zeta5*B1^2*lfr*C1 + 6*A1*zeta5*B1^2*lqr*
      C1 + A1*zeta3*F3 + A1*zeta3*Phic31 + A1*zeta3*Gsv2*F1 + A1*zeta3*
      Gsv2*Phic11 + 2*A1*zeta3*Gsv1*F2 + 2*A1*zeta3*Gsv1*Phic21 + 2*A1*
      zeta3*Gsv1^2*F1 + 2*A1*zeta3*Gsv1^2*Phic11 - A1*zeta3*bt1*Phic10
       - 2*A1*zeta3*bt0*Phic20 - 4*A1*zeta3*bt0*Gsv1*Phic10 + A1*zeta3*
      g21*F1 + A1*zeta3*g21*Phic11 + 2*A1*zeta3*g12*bt0*F1 + 2*A1*zeta3
      *g12*bt0*Phic11 + 2*A1*zeta3*g11*F2 + 2*A1*zeta3*g11*Phic21 + 4*
      A1*zeta3*g11*Gsv1*F1 + 4*A1*zeta3*g11*Gsv1*Phic11 - 2*A1*zeta3*
      g11*bt0*Phic10 + 2*A1*zeta3*g11^2*F1 + 2*A1*zeta3*g11^2*Phic11 - 
      2*A1*zeta3*lfr*Phic32 - 4*A1*zeta3*lfr*Gsv1*Phic22 + A1*zeta3*lfr
      *bt1*F1 + 2*A1*zeta3*lfr*bt1*Phic11 + 2*A1*zeta3*lfr*bt0*F2 + 4*
      A1*zeta3*lfr*bt0*Phic21 + 8*A1*zeta3*lfr*bt0*Gsv1*F1 + 8*A1*zeta3
      *lfr*bt0*Gsv1*Phic11 - 2*A1*zeta3*lfr*bt0^2*Phic10 - 3*A1*zeta3*
      lfr*C3 - 6*A1*zeta3*lfr*C2*Gsv1 - 3*A1*zeta3*lfr*C1*Gsv2 - 6*A1*
      zeta3*lfr*C1*Gsv1^2 - 3*A1*zeta3*lfr*g21*C1 - 6*A1*zeta3*lfr*g12*
      C1*bt0 - 4*A1*zeta3*lfr*g11*Phic22 + 2*A1*zeta3*lfr*g11*bt0*F1 + 
      4*A1*zeta3*lfr*g11*bt0*Phic11 - 6*A1*zeta3*lfr*g11*C2 - 12*A1*
      zeta3*lfr*g11*C1*Gsv1 - 6*A1*zeta3*lfr*g11^2*C1 + A1*zeta3*lfr^2*
      bt0*Phic22 - 1/2*A1*zeta3*lfr^2*bt0^2*F1 - A1*zeta3*lfr^2*bt0^2*
      Phic11 + 2*A1*zeta3*lfr^2*C2*bt0 + 3/2*A1*zeta3*lfr^2*C1*bt1 - A1
      *zeta3*lfr^2*C1*bt0*Gsv1 + 3*A1*zeta3*lfr^2*g11*C1*bt0 - A1*zeta3
      *lfr^3*C1*bt0^2 + 2*A1*zeta3*lqr*Phic32 + 4*A1*zeta3*lqr*Gsv1*
      Phic22 - 3*A1*zeta3*lqr*bt1*F1 - 4*A1*zeta3*lqr*bt1*Phic11 - 5*A1
      *zeta3*lqr*bt0*F2 - 7*A1*zeta3*lqr*bt0*Phic21 - 14*A1*zeta3*lqr*
      bt0*Gsv1*F1 - 14*A1*zeta3*lqr*bt0*Gsv1*Phic11 + 5*A1*zeta3*lqr*
      bt0^2*Phic10 - 2*A1*zeta3*lqr*gm1*F1 - 2*A1*zeta3*lqr*gm1*Phic11
       - 2*A1*zeta3*lqr*gm0*F2 - 2*A1*zeta3*lqr*gm0*Phic21 - 4*A1*zeta3
      *lqr*gm0*Gsv1*F1 - 4*A1*zeta3*lqr*gm0*Gsv1*Phic11 + 2*A1*zeta3*
      lqr*gm0*bt0*Phic10 + 3*A1*zeta3*lqr*C3 + 6*A1*zeta3*lqr*C2*Gsv1
       + 3*A1*zeta3*lqr*C1*Gsv2 + 6*A1*zeta3*lqr*C1*Gsv1^2 + 3*A1*zeta3
      *lqr*g21*C1 + 6*A1*zeta3*lqr*g12*C1*bt0 + 4*A1*zeta3*lqr*g11*
      Phic22 - 8*A1*zeta3*lqr*g11*bt0*F1 - 10*A1*zeta3*lqr*g11*bt0*
      Phic11 - 4*A1*zeta3*lqr*g11*gm0*F1 - 4*A1*zeta3*lqr*g11*gm0*
      Phic11 + 6*A1*zeta3*lqr*g11*C2 + 12*A1*zeta3*lqr*g11*C1*Gsv1 + 6*
      A1*zeta3*lqr*g11^2*C1 + 4*A1*zeta3*lqr*lfr*bt0*Phic22 - 2*A1*
      zeta3*lqr*lfr*bt0^2*F1 - 4*A1*zeta3*lqr*lfr*bt0^2*Phic11 + 4*A1*
      zeta3*lqr*lfr*gm0*Phic22 - 2*A1*zeta3*lqr*lfr*gm0*bt0*F1 - 4*A1*
      zeta3*lqr*lfr*gm0*bt0*Phic11 + 5*A1*zeta3*lqr*lfr*C2*bt0 + 6*A1*
      zeta3*lqr*lfr*C2*gm0 + 3*A1*zeta3*lqr*lfr*C1*bt1 + 20*A1*zeta3*
      lqr*lfr*C1*bt0*Gsv1 + 6*A1*zeta3*lqr*lfr*C1*gm1 + 12*A1*zeta3*lqr
      *lfr*C1*gm0*Gsv1 + 12*A1*zeta3*lqr*lfr*g11*C1*bt0 + 12*A1*zeta3*
      lqr*lfr*g11*C1*gm0 - 3/2*A1*zeta3*lqr*lfr^2*C1*bt0^2 - 3*A1*zeta3
      *lqr*lfr^2*C1*gm0*bt0 - 5*A1*zeta3*lqr^2*bt0*Phic22 + 11/2*A1*
      zeta3*lqr^2*bt0^2*F1 + 8*A1*zeta3*lqr^2*bt0^2*Phic11 - 4*A1*zeta3
      *lqr^2*gm0*Phic22 + 7*A1*zeta3*lqr^2*gm0*bt0*F1 + 9*A1*zeta3*
      lqr^2*gm0*bt0*Phic11 + 2*A1*zeta3*lqr^2*gm0^2*F1 + 2*A1*zeta3*
      lqr^2*gm0^2*Phic11 - 7*A1*zeta3*lqr^2*C2*bt0 - 6*A1*zeta3*lqr^2*
      C2*gm0 - 9/2*A1*zeta3*lqr^2*C1*bt1 - 19*A1*zeta3*lqr^2*C1*bt0*
      Gsv1 - 6*A1*zeta3*lqr^2*C1*gm1 - 12*A1*zeta3*lqr^2*C1*gm0*Gsv1 - 
      15*A1*zeta3*lqr^2*g11*C1*bt0 - 12*A1*zeta3*lqr^2*g11*C1*gm0 - 3*
      A1*zeta3*lqr^2*lfr*C1*bt0^2 - 9*A1*zeta3*lqr^2*lfr*C1*gm0*bt0 - 6
      *A1*zeta3*lqr^2*lfr*C1*gm0^2 + 11/2*A1*zeta3*lqr^3*C1*bt0^2 + 12*
      A1*zeta3*lqr^3*C1*gm0*bt0 + 6*A1*zeta3*lqr^3*C1*gm0^2 - A1*zeta3*
      f2*Phic10 + 3*A1*zeta3*f2*lfr*F1 + 2*A1*zeta3*f2*lfr*Phic11 - 2*
      A1*zeta3*f2*lfr^2*C1 - 3*A1*zeta3*f2*lqr*F1 - 2*A1*zeta3*f2*lqr*
      Phic11 + 4*A1*zeta3*f2*lqr*lfr*C1 - 2*A1*zeta3*f2*lqr^2*C1 - A1*
      zeta3*f1*Phic20 - 2*A1*zeta3*f1*Gsv1*Phic10 - 3*A1*zeta3*f1*bt0^2
       - 2*A1*zeta3*f1*g11*Phic10 + 3*A1*zeta3*f1*lfr*F2 + 2*A1*zeta3*
      f1*lfr*Phic21 + 6*A1*zeta3*f1*lfr*Gsv1*F1 + 4*A1*zeta3*f1*lfr*
      Gsv1*Phic11 - 3*A1*zeta3*f1*lfr*bt0*Phic10 + 6*A1*zeta3*f1*lfr*
      g11*F1 + 4*A1*zeta3*f1*lfr*g11*Phic11 - 1/2*A1*zeta3*f1*lfr^2*bt0
      *F1 - A1*zeta3*f1*lfr^2*bt0*Phic11 - 2*A1*zeta3*f1*lfr^2*C2 - 4*
      A1*zeta3*f1*lfr^2*C1*Gsv1 - 4*A1*zeta3*f1*lfr^2*g11*C1 + 2*A1*
      zeta3*f1*lfr^3*C1*bt0 - 3*A1*zeta3*f1*lqr*F2 - 2*A1*zeta3*f1*lqr*
      Phic21 - 6*A1*zeta3*f1*lqr*Gsv1*F1 - 4*A1*zeta3*f1*lqr*Gsv1*
      Phic11 + 6*A1*zeta3*f1*lqr*bt0*Phic10 + 2*A1*zeta3*f1*lqr*gm0*
      Phic10 - 6*A1*zeta3*f1*lqr*g11*F1 - 4*A1*zeta3*f1*lqr*g11*Phic11
       - 8*A1*zeta3*f1*lqr*lfr*bt0*F1 - 4*A1*zeta3*f1*lqr*lfr*bt0*
      Phic11 - 6*A1*zeta3*f1*lqr*lfr*gm0*F1 - 4*A1*zeta3*f1*lqr*lfr*gm0
      *Phic11 + 4*A1*zeta3*f1*lqr*lfr*C2 + 8*A1*zeta3*f1*lqr*lfr*C1*
      Gsv1 + 8*A1*zeta3*f1*lqr*lfr*g11*C1 + 4*A1*zeta3*f1*lqr*lfr^2*C1*
      gm0 + 17/2*A1*zeta3*f1*lqr^2*bt0*F1 + 5*A1*zeta3*f1*lqr^2*bt0*
      Phic11 + 6*A1*zeta3*f1*lqr^2*gm0*F1 + 4*A1*zeta3*f1*lqr^2*gm0*
      Phic11 - 2*A1*zeta3*f1*lqr^2*C2 - 4*A1*zeta3*f1*lqr^2*C1*Gsv1 - 4
      *A1*zeta3*f1*lqr^2*g11*C1 - 6*A1*zeta3*f1*lqr^2*lfr*C1*bt0 - 8*A1
      *zeta3*f1*lqr^2*lfr*C1*gm0 + 4*A1*zeta3*f1*lqr^3*C1*bt0 + 4*A1*
      zeta3*f1*lqr^3*C1*gm0 - 5*A1*zeta3*f1^2*bt0 - A1*zeta3*f1^2*lfr*
      Phic10 + A1*zeta3*f1^2*lfr^2*F1 + A1*zeta3*f1^2*lqr*Phic10 - 2*A1
      *zeta3*f1^2*lqr*lfr*F1 + A1*zeta3*f1^2*lqr^2*F1 - 3/2*A1*zeta3*
      f1^3 - A1*zeta3*B2*Phic10 + 2*A1*zeta3*B2*lfr*F1 + A1*zeta3*B2*
      lfr*Phic11 + A1*zeta3*B2*lfr^2*C1 - 2*A1*zeta3*B2*lqr*F1 - A1*
      zeta3*B2*lqr*Phic11 - 2*A1*zeta3*B2*lqr*lfr*C1 + A1*zeta3*B2*
      lqr^2*C1 - A1*zeta3*B1*Phic20 - 2*A1*zeta3*B1*Gsv1*Phic10 - 3*A1*
      zeta3*B1*bt0^2 - 2*A1*zeta3*B1*g11*Phic10 + 2*A1*zeta3*B1*lfr*F2
       + A1*zeta3*B1*lfr*Phic21 + 4*A1*zeta3*B1*lfr*Gsv1*F1 + 2*A1*
      zeta3*B1*lfr*Gsv1*Phic11 - 2*A1*zeta3*B1*lfr*bt0*Phic10 + 4*A1*
      zeta3*B1*lfr*g11*F1 + 2*A1*zeta3*B1*lfr*g11*Phic11 + 2*A1*zeta3*
      B1*lfr^2*Phic22 - A1*zeta3*B1*lfr^2*bt0*F1 - 5/2*A1*zeta3*B1*
      lfr^2*bt0*Phic11 + A1*zeta3*B1*lfr^2*C2 + 2*A1*zeta3*B1*lfr^2*C1*
      Gsv1 + 2*A1*zeta3*B1*lfr^2*g11*C1 - A1*zeta3*B1*lfr^3*C1*bt0 - 2*
      A1*zeta3*B1*lqr*F2 - A1*zeta3*B1*lqr*Phic21 - 4*A1*zeta3*B1*lqr*
      Gsv1*F1 - 2*A1*zeta3*B1*lqr*Gsv1*Phic11 + 5*A1*zeta3*B1*lqr*bt0*
      Phic10 + 2*A1*zeta3*B1*lqr*gm0*Phic10 - 4*A1*zeta3*B1*lqr*g11*F1
       - 2*A1*zeta3*B1*lqr*g11*Phic11 - 4*A1*zeta3*B1*lqr*lfr*Phic22 - 
      4*A1*zeta3*B1*lqr*lfr*bt0*F1 + 2*A1*zeta3*B1*lqr*lfr*bt0*Phic11
       - 4*A1*zeta3*B1*lqr*lfr*gm0*F1 - 2*A1*zeta3*B1*lqr*lfr*gm0*
      Phic11 - 2*A1*zeta3*B1*lqr*lfr*C2 - 4*A1*zeta3*B1*lqr*lfr*C1*Gsv1
       - 4*A1*zeta3*B1*lqr*lfr*g11*C1 - 2*A1*zeta3*B1*lqr*lfr^2*C1*gm0
       + 2*A1*zeta3*B1*lqr^2*Phic22 + 5*A1*zeta3*B1*lqr^2*bt0*F1 + 1/2*
      A1*zeta3*B1*lqr^2*bt0*Phic11 + 4*A1*zeta3*B1*lqr^2*gm0*F1 + 2*A1*
      zeta3*B1*lqr^2*gm0*Phic11 + A1*zeta3*B1*lqr^2*C2 + 2*A1*zeta3*B1*
      lqr^2*C1*Gsv1 + 2*A1*zeta3*B1*lqr^2*g11*C1 + 3*A1*zeta3*B1*lqr^2*
      lfr*C1*bt0 + 4*A1*zeta3*B1*lqr^2*lfr*C1*gm0 - 2*A1*zeta3*B1*lqr^3
      *C1*bt0 - 2*A1*zeta3*B1*lqr^3*C1*gm0 - 10*A1*zeta3*B1*f1*bt0 - A1
      *zeta3*B1*f1*lfr*Phic10 - A1*zeta3*B1*f1*lfr^2*F1 - 2*A1*zeta3*B1
      *f1*lfr^2*Phic11 + 2*A1*zeta3*B1*f1*lfr^3*C1 + A1*zeta3*B1*f1*lqr
      *Phic10 + 2*A1*zeta3*B1*f1*lqr*lfr*F1 + 4*A1*zeta3*B1*f1*lqr*lfr*
      Phic11 - 6*A1*zeta3*B1*f1*lqr*lfr^2*C1 - A1*zeta3*B1*f1*lqr^2*F1
       - 2*A1*zeta3*B1*f1*lqr^2*Phic11 + 6*A1*zeta3*B1*f1*lqr^2*lfr*C1
       - 2*A1*zeta3*B1*f1*lqr^3*C1 - 9/2*A1*zeta3*B1*f1^2 - 5*A1*zeta3*
      B1^2*bt0 - 3/2*A1*zeta3*B1^2*lfr^2*F1 - 3/2*A1*zeta3*B1^2*lfr^2*
      Phic11 + 1/2*A1*zeta3*B1^2*lfr^3*C1 + 3*A1*zeta3*B1^2*lqr*lfr*F1
       + 3*A1*zeta3*B1^2*lqr*lfr*Phic11 - 3/2*A1*zeta3*B1^2*lqr*lfr^2*
      C1 - 3/2*A1*zeta3*B1^2*lqr^2*F1 - 3/2*A1*zeta3*B1^2*lqr^2*Phic11
       + 3/2*A1*zeta3*B1^2*lqr^2*lfr*C1 - 1/2*A1*zeta3*B1^2*lqr^3*C1 - 
      9/2*A1*zeta3*B1^2*f1 - 3/2*A1*zeta3*B1^3 + 9*A1*zeta3^2*C1*bt0^2
       + 25*A1*zeta3^2*f1*C1*bt0 + 10*A1*zeta3^2*f1^2*C1 + 25*A1*
      zeta3^2*B1*C1*bt0 + 20*A1*zeta3^2*B1*f1*C1 + 10*A1*zeta3^2*B1^2*
      C1 + 3*A1*zeta2*Phic30 + 3*A1*zeta2*Gsv2*Phic10 + 6*A1*zeta2*Gsv1
      *Phic20 + 6*A1*zeta2*Gsv1^2*Phic10 - 4*A1*zeta2*bt0^2*Gsv1 + 3*A1
      *zeta2*g21*Phic10 + 6*A1*zeta2*g12*bt0*Phic10 + 6*A1*zeta2*g11*
      Phic20 + 12*A1*zeta2*g11*Gsv1*Phic10 + 6*A1*zeta2*g11^2*Phic10 - 
      2*A1*zeta2*lfr*F3 + A1*zeta2*lfr*Phic31 - 2*A1*zeta2*lfr*Gsv2*F1
       + A1*zeta2*lfr*Gsv2*Phic11 - 4*A1*zeta2*lfr*Gsv1*F2 + 2*A1*zeta2
      *lfr*Gsv1*Phic21 - 4*A1*zeta2*lfr*Gsv1^2*F1 + 2*A1*zeta2*lfr*
      Gsv1^2*Phic11 - A1*zeta2*lfr*bt1*Phic10 - 2*A1*zeta2*lfr*bt0*
      Phic20 - 4*A1*zeta2*lfr*bt0*Gsv1*Phic10 - 2*A1*zeta2*lfr*g21*F1
       + A1*zeta2*lfr*g21*Phic11 - 4*A1*zeta2*lfr*g12*bt0*F1 + 2*A1*
      zeta2*lfr*g12*bt0*Phic11 - 4*A1*zeta2*lfr*g11*F2 + 2*A1*zeta2*lfr
      *g11*Phic21 - 8*A1*zeta2*lfr*g11*Gsv1*F1 + 4*A1*zeta2*lfr*g11*
      Gsv1*Phic11 - 2*A1*zeta2*lfr*g11*bt0*Phic10 - 4*A1*zeta2*lfr*
      g11^2*F1 + 2*A1*zeta2*lfr*g11^2*Phic11 + A1*zeta2*lfr^2*bt1*F1 - 
      1/2*A1*zeta2*lfr^2*bt1*Phic11 + 5/2*A1*zeta2*lfr^2*bt0*F2 - 1/2*
      A1*zeta2*lfr^2*bt0*Phic21 + 4*A1*zeta2*lfr^2*bt0*Gsv1*F1 - A1*
      zeta2*lfr^2*bt0*Gsv1*Phic11 + 1/2*A1*zeta2*lfr^2*bt0^2*Phic10 - 
      A1*zeta2*lfr^2*C3 - 2*A1*zeta2*lfr^2*C2*Gsv1 - A1*zeta2*lfr^2*C1*
      Gsv2 - 2*A1*zeta2*lfr^2*C1*Gsv1^2 - A1*zeta2*lfr^2*g21*C1 - 2*A1*
      zeta2*lfr^2*g12*C1*bt0 + 2*A1*zeta2*lfr^2*g11*bt0*F1 - A1*zeta2*
      lfr^2*g11*bt0*Phic11 - 2*A1*zeta2*lfr^2*g11*C2 - 4*A1*zeta2*lfr^2
      *g11*C1*Gsv1 - 2*A1*zeta2*lfr^2*g11^2*C1 - 2/3*A1*zeta2*lfr^3*
      bt0^2*F1 + 1/3*A1*zeta2*lfr^3*bt0^2*Phic11 + 3/2*A1*zeta2*lfr^3*
      C2*bt0 + A1*zeta2*lfr^3*C1*bt1 + 2*A1*zeta2*lfr^3*C1*bt0*Gsv1 + 2
      *A1*zeta2*lfr^3*g11*C1*bt0 - 11/12*A1*zeta2*lfr^4*C1*bt0^2 + 2*A1
      *zeta2*lqr*F3 - A1*zeta2*lqr*Phic31 + 2*A1*zeta2*lqr*Gsv2*F1 - A1
      *zeta2*lqr*Gsv2*Phic11 + 4*A1*zeta2*lqr*Gsv1*F2 - 2*A1*zeta2*lqr*
      Gsv1*Phic21 + 4*A1*zeta2*lqr*Gsv1^2*F1 - 2*A1*zeta2*lqr*Gsv1^2*
      Phic11 - 5*A1*zeta2*lqr*bt1*Phic10 - 7*A1*zeta2*lqr*bt0*Phic20 - 
      14*A1*zeta2*lqr*bt0*Gsv1*Phic10 - 6*A1*zeta2*lqr*gm1*Phic10 - 6*
      A1*zeta2*lqr*gm0*Phic20 - 12*A1*zeta2*lqr*gm0*Gsv1*Phic10 + 2*A1*
      zeta2*lqr*g21*F1 - A1*zeta2*lqr*g21*Phic11 + 4*A1*zeta2*lqr*g12*
      bt0*F1 - 2*A1*zeta2*lqr*g12*bt0*Phic11 + 4*A1*zeta2*lqr*g11*F2 - 
      2*A1*zeta2*lqr*g11*Phic21 + 8*A1*zeta2*lqr*g11*Gsv1*F1 - 4*A1*
      zeta2*lqr*g11*Gsv1*Phic11 - 16*A1*zeta2*lqr*g11*bt0*Phic10 - 12*
      A1*zeta2*lqr*g11*gm0*Phic10 + 4*A1*zeta2*lqr*g11^2*F1 - 2*A1*
      zeta2*lqr*g11^2*Phic11 + 2*A1*zeta2*lqr*lfr*bt1*F1 - A1*zeta2*lqr
      *lfr*bt1*Phic11 + A1*zeta2*lqr*lfr*bt0*F2 - 2*A1*zeta2*lqr*lfr*
      bt0*Phic21 + 4*A1*zeta2*lqr*lfr*bt0*Gsv1*F1 - 4*A1*zeta2*lqr*lfr*
      bt0*Gsv1*Phic11 + 2*A1*zeta2*lqr*lfr*bt0^2*Phic10 + 4*A1*zeta2*
      lqr*lfr*gm1*F1 - 2*A1*zeta2*lqr*lfr*gm1*Phic11 + 4*A1*zeta2*lqr*
      lfr*gm0*F2 - 2*A1*zeta2*lqr*lfr*gm0*Phic21 + 8*A1*zeta2*lqr*lfr*
      gm0*Gsv1*F1 - 4*A1*zeta2*lqr*lfr*gm0*Gsv1*Phic11 + 2*A1*zeta2*lqr
      *lfr*gm0*bt0*Phic10 + 2*A1*zeta2*lqr*lfr*C3 + 4*A1*zeta2*lqr*lfr*
      C2*Gsv1 + 2*A1*zeta2*lqr*lfr*C1*Gsv2 + 4*A1*zeta2*lqr*lfr*C1*
      Gsv1^2 + 2*A1*zeta2*lqr*lfr*g21*C1 + 4*A1*zeta2*lqr*lfr*g12*C1*
      bt0 + 8*A1*zeta2*lqr*lfr*g11*bt0*F1 - 4*A1*zeta2*lqr*lfr*g11*bt0*
      Phic11 + 8*A1*zeta2*lqr*lfr*g11*gm0*F1 - 4*A1*zeta2*lqr*lfr*g11*
      gm0*Phic11 + 4*A1*zeta2*lqr*lfr*g11*C2 + 8*A1*zeta2*lqr*lfr*g11*
      C1*Gsv1 + 4*A1*zeta2*lqr*lfr*g11^2*C1 - A1*zeta2*lqr*lfr^2*bt0^2*
      F1 + 1/2*A1*zeta2*lqr*lfr^2*bt0^2*Phic11 - 2*A1*zeta2*lqr*lfr^2*
      gm0*bt0*F1 + A1*zeta2*lqr*lfr^2*gm0*bt0*Phic11 - 3/2*A1*zeta2*lqr
      *lfr^2*C2*bt0 + 2*A1*zeta2*lqr*lfr^2*C2*gm0 - A1*zeta2*lqr*lfr^2*
      C1*bt1 + 2*A1*zeta2*lqr*lfr^2*C1*gm1 + 4*A1*zeta2*lqr*lfr^2*C1*
      gm0*Gsv1 + 4*A1*zeta2*lqr*lfr^2*g11*C1*gm0 + 2/3*A1*zeta2*lqr*
      lfr^3*C1*bt0^2 - 2*A1*zeta2*lqr*lfr^3*C1*gm0*bt0 - 3*A1*zeta2*
      lqr^2*bt1*F1 + 3/2*A1*zeta2*lqr^2*bt1*Phic11 - 7/2*A1*zeta2*lqr^2
      *bt0*F2 + 5/2*A1*zeta2*lqr^2*bt0*Phic21 - 8*A1*zeta2*lqr^2*bt0*
      Gsv1*F1 + 5*A1*zeta2*lqr^2*bt0*Gsv1*Phic11 + 13/2*A1*zeta2*lqr^2*
      bt0^2*Phic10 - 4*A1*zeta2*lqr^2*gm1*F1 + 2*A1*zeta2*lqr^2*gm1*
      Phic11 - 4*A1*zeta2*lqr^2*gm0*F2 + 2*A1*zeta2*lqr^2*gm0*Phic21 - 
      8*A1*zeta2*lqr^2*gm0*Gsv1*F1 + 4*A1*zeta2*lqr^2*gm0*Gsv1*Phic11
       + 13*A1*zeta2*lqr^2*gm0*bt0*Phic10 + 6*A1*zeta2*lqr^2*gm0^2*
      Phic10 - A1*zeta2*lqr^2*C3 - 2*A1*zeta2*lqr^2*C2*Gsv1 - A1*zeta2*
      lqr^2*C1*Gsv2 - 2*A1*zeta2*lqr^2*C1*Gsv1^2 - A1*zeta2*lqr^2*g21*
      C1 - 2*A1*zeta2*lqr^2*g12*C1*bt0 - 10*A1*zeta2*lqr^2*g11*bt0*F1
       + 5*A1*zeta2*lqr^2*g11*bt0*Phic11 - 8*A1*zeta2*lqr^2*g11*gm0*F1
       + 4*A1*zeta2*lqr^2*g11*gm0*Phic11 - 2*A1*zeta2*lqr^2*g11*C2 - 4*
      A1*zeta2*lqr^2*g11*C1*Gsv1 - 2*A1*zeta2*lqr^2*g11^2*C1 - 2*A1*
      zeta2*lqr^2*lfr*bt0^2*F1 + A1*zeta2*lqr^2*lfr*bt0^2*Phic11 - 6*A1
      *zeta2*lqr^2*lfr*gm0*bt0*F1 + 3*A1*zeta2*lqr^2*lfr*gm0*bt0*Phic11
       - 4*A1*zeta2*lqr^2*lfr*gm0^2*F1 + 2*A1*zeta2*lqr^2*lfr*gm0^2*
      Phic11 - 3/2*A1*zeta2*lqr^2*lfr*C2*bt0 - 4*A1*zeta2*lqr^2*lfr*C2*
      gm0 - A1*zeta2*lqr^2*lfr*C1*bt1 - 6*A1*zeta2*lqr^2*lfr*C1*bt0*
      Gsv1 - 4*A1*zeta2*lqr^2*lfr*C1*gm1 - 8*A1*zeta2*lqr^2*lfr*C1*gm0*
      Gsv1 - 6*A1*zeta2*lqr^2*lfr*g11*C1*bt0 - 8*A1*zeta2*lqr^2*lfr*g11
      *C1*gm0 + 1/2*A1*zeta2*lqr^2*lfr^2*C1*bt0^2 + A1*zeta2*lqr^2*
      lfr^2*C1*gm0*bt0 - 2*A1*zeta2*lqr^2*lfr^2*C1*gm0^2 + 11/3*A1*
      zeta2*lqr^3*bt0^2*F1 - 11/6*A1*zeta2*lqr^3*bt0^2*Phic11 + 8*A1*
      zeta2*lqr^3*gm0*bt0*F1 - 4*A1*zeta2*lqr^3*gm0*bt0*Phic11 + 4*A1*
      zeta2*lqr^3*gm0^2*F1 - 2*A1*zeta2*lqr^3*gm0^2*Phic11 + 3/2*A1*
      zeta2*lqr^3*C2*bt0 + 2*A1*zeta2*lqr^3*C2*gm0 + A1*zeta2*lqr^3*C1*
      bt1 + 4*A1*zeta2*lqr^3*C1*bt0*Gsv1 + 2*A1*zeta2*lqr^3*C1*gm1 + 4*
      A1*zeta2*lqr^3*C1*gm0*Gsv1 + 4*A1*zeta2*lqr^3*g11*C1*bt0 + 4*A1*
      zeta2*lqr^3*g11*C1*gm0 + 2/3*A1*zeta2*lqr^3*lfr*C1*bt0^2 + 4*A1*
      zeta2*lqr^3*lfr*C1*gm0*bt0 + 4*A1*zeta2*lqr^3*lfr*C1*gm0^2 - 11/
      12*A1*zeta2*lqr^4*C1*bt0^2 - 3*A1*zeta2*lqr^4*C1*gm0*bt0 - 2*A1*
      zeta2*lqr^4*C1*gm0^2 - 2*A1*zeta2*f2*bt0 - A1*zeta2*f2*lfr*Phic10
       + A1*zeta2*f2*lfr^2*F1 + A1*zeta2*f2*lqr*Phic10 - 2*A1*zeta2*f2*
      lqr*lfr*F1 + A1*zeta2*f2*lqr^2*F1 - A1*zeta2*f1*bt1 - 2*A1*zeta2*
      f1*g11*bt0 - A1*zeta2*f1*lfr*Phic20 - 2*A1*zeta2*f1*lfr*Gsv1*
      Phic10 - 6*A1*zeta2*f1*lfr*gm0*bt0 - 2*A1*zeta2*f1*lfr*g11*Phic10
       + A1*zeta2*f1*lfr^2*F2 + 2*A1*zeta2*f1*lfr^2*Gsv1*F1 + 1/2*A1*
      zeta2*f1*lfr^2*bt0*Phic10 + 2*A1*zeta2*f1*lfr^2*g11*F1 - A1*zeta2
      *f1*lfr^3*bt0*F1 + A1*zeta2*f1*lqr*Phic20 + 2*A1*zeta2*f1*lqr*
      Gsv1*Phic10 + 3*A1*zeta2*f1*lqr*bt0^2 + 8*A1*zeta2*f1*lqr*gm0*bt0
       + 2*A1*zeta2*f1*lqr*g11*Phic10 - 2*A1*zeta2*f1*lqr*lfr*F2 - 4*A1
      *zeta2*f1*lqr*lfr*Gsv1*F1 + 2*A1*zeta2*f1*lqr*lfr*bt0*Phic10 + 2*
      A1*zeta2*f1*lqr*lfr*gm0*Phic10 - 4*A1*zeta2*f1*lqr*lfr*g11*F1 - 2
      *A1*zeta2*f1*lqr*lfr^2*gm0*F1 + A1*zeta2*f1*lqr^2*F2 + 2*A1*zeta2
      *f1*lqr^2*Gsv1*F1 - 5/2*A1*zeta2*f1*lqr^2*bt0*Phic10 - 2*A1*zeta2
      *f1*lqr^2*gm0*Phic10 + 2*A1*zeta2*f1*lqr^2*g11*F1 + 3*A1*zeta2*f1
      *lqr^2*lfr*bt0*F1 + 4*A1*zeta2*f1*lqr^2*lfr*gm0*F1 - 2*A1*zeta2*
      f1*lqr^3*bt0*F1 - 2*A1*zeta2*f1*lqr^3*gm0*F1 + A1*zeta2*f1*f2 + 
      A1*zeta2*f1^2*Gsv1 + A1*zeta2*f1^2*g11 + A1*zeta2*f1^2*lfr*bt0 - 
      5/2*A1*zeta2*f1^2*lqr*bt0 - A1*zeta2*f1^2*lqr*gm0 - A1*zeta2*f1^3
      *lfr + A1*zeta2*f1^3*lqr - 2*A1*zeta2*B2*bt0 - 4*A1*zeta2*B2*lfr*
      Phic10 + 3*A1*zeta2*B2*lfr^2*F1 - A1*zeta2*B2*lfr^2*Phic11 + A1*
      zeta2*B2*lfr^3*C1 + 4*A1*zeta2*B2*lqr*Phic10 - 6*A1*zeta2*B2*lqr*
      lfr*F1 + 2*A1*zeta2*B2*lqr*lfr*Phic11 - 3*A1*zeta2*B2*lqr*lfr^2*
      C1 + 3*A1*zeta2*B2*lqr^2*F1 - A1*zeta2*B2*lqr^2*Phic11 + 3*A1*
      zeta2*B2*lqr^2*lfr*C1 - A1*zeta2*B2*lqr^3*C1 + A1*zeta2*B2*f1 - 
      A1*zeta2*B1*bt1 - 2*A1*zeta2*B1*g11*bt0 - 4*A1*zeta2*B1*lfr*
      Phic20 - 8*A1*zeta2*B1*lfr*Gsv1*Phic10 - 6*A1*zeta2*B1*lfr*gm0*
      bt0 - 8*A1*zeta2*B1*lfr*g11*Phic10 + 3*A1*zeta2*B1*lfr^2*F2 - A1*
      zeta2*B1*lfr^2*Phic21 + 6*A1*zeta2*B1*lfr^2*Gsv1*F1 - 2*A1*zeta2*
      B1*lfr^2*Gsv1*Phic11 + 3*A1*zeta2*B1*lfr^2*bt0*Phic10 + 6*A1*
      zeta2*B1*lfr^2*g11*F1 - 2*A1*zeta2*B1*lfr^2*g11*Phic11 - 3*A1*
      zeta2*B1*lfr^3*bt0*F1 + A1*zeta2*B1*lfr^3*bt0*Phic11 + A1*zeta2*
      B1*lfr^3*C2 + 2*A1*zeta2*B1*lfr^3*C1*Gsv1 + 2*A1*zeta2*B1*lfr^3*
      g11*C1 - 3/2*A1*zeta2*B1*lfr^4*C1*bt0 + 4*A1*zeta2*B1*lqr*Phic20
       + 8*A1*zeta2*B1*lqr*Gsv1*Phic10 + 3*A1*zeta2*B1*lqr*bt0^2 + 8*A1
      *zeta2*B1*lqr*gm0*bt0 + 8*A1*zeta2*B1*lqr*g11*Phic10 - 6*A1*zeta2
      *B1*lqr*lfr*F2 + 2*A1*zeta2*B1*lqr*lfr*Phic21 - 12*A1*zeta2*B1*
      lqr*lfr*Gsv1*F1 + 4*A1*zeta2*B1*lqr*lfr*Gsv1*Phic11 + 6*A1*zeta2*
      B1*lqr*lfr*bt0*Phic10 + 8*A1*zeta2*B1*lqr*lfr*gm0*Phic10 - 12*A1*
      zeta2*B1*lqr*lfr*g11*F1 + 4*A1*zeta2*B1*lqr*lfr*g11*Phic11 - 6*A1
      *zeta2*B1*lqr*lfr^2*gm0*F1 + 2*A1*zeta2*B1*lqr*lfr^2*gm0*Phic11
       - 3*A1*zeta2*B1*lqr*lfr^2*C2 - 6*A1*zeta2*B1*lqr*lfr^2*C1*Gsv1
       - 6*A1*zeta2*B1*lqr*lfr^2*g11*C1 + 3*A1*zeta2*B1*lqr*lfr^3*C1*
      bt0 - 2*A1*zeta2*B1*lqr*lfr^3*C1*gm0 + 3*A1*zeta2*B1*lqr^2*F2 - 
      A1*zeta2*B1*lqr^2*Phic21 + 6*A1*zeta2*B1*lqr^2*Gsv1*F1 - 2*A1*
      zeta2*B1*lqr^2*Gsv1*Phic11 - 9*A1*zeta2*B1*lqr^2*bt0*Phic10 - 8*
      A1*zeta2*B1*lqr^2*gm0*Phic10 + 6*A1*zeta2*B1*lqr^2*g11*F1 - 2*A1*
      zeta2*B1*lqr^2*g11*Phic11 + 9*A1*zeta2*B1*lqr^2*lfr*bt0*F1 - 3*A1
      *zeta2*B1*lqr^2*lfr*bt0*Phic11 + 12*A1*zeta2*B1*lqr^2*lfr*gm0*F1
       - 4*A1*zeta2*B1*lqr^2*lfr*gm0*Phic11 + 3*A1*zeta2*B1*lqr^2*lfr*
      C2 + 6*A1*zeta2*B1*lqr^2*lfr*C1*Gsv1 + 6*A1*zeta2*B1*lqr^2*lfr*
      g11*C1 + 6*A1*zeta2*B1*lqr^2*lfr^2*C1*gm0 - 6*A1*zeta2*B1*lqr^3*
      bt0*F1 + 2*A1*zeta2*B1*lqr^3*bt0*Phic11 - 6*A1*zeta2*B1*lqr^3*gm0
      *F1 + 2*A1*zeta2*B1*lqr^3*gm0*Phic11 - A1*zeta2*B1*lqr^3*C2 - 2*
      A1*zeta2*B1*lqr^3*C1*Gsv1 - 2*A1*zeta2*B1*lqr^3*g11*C1 - 3*A1*
      zeta2*B1*lqr^3*lfr*C1*bt0 - 6*A1*zeta2*B1*lqr^3*lfr*C1*gm0 + 3/2*
      A1*zeta2*B1*lqr^4*C1*bt0 + 2*A1*zeta2*B1*lqr^4*C1*gm0 + A1*zeta2*
      B1*f2 + 2*A1*zeta2*B1*f1*Gsv1 + 2*A1*zeta2*B1*f1*g11 + 6*A1*zeta2
      *B1*f1*lfr*bt0 + A1*zeta2*B1*f1*lfr^2*Phic10 - A1*zeta2*B1*f1*
      lfr^3*F1 - 9*A1*zeta2*B1*f1*lqr*bt0 - 2*A1*zeta2*B1*f1*lqr*gm0 - 
      2*A1*zeta2*B1*f1*lqr*lfr*Phic10 + 3*A1*zeta2*B1*f1*lqr*lfr^2*F1
       + A1*zeta2*B1*f1*lqr^2*Phic10 - 3*A1*zeta2*B1*f1*lqr^2*lfr*F1 + 
      A1*zeta2*B1*f1*lqr^3*F1 - 7/2*A1*zeta2*B1*f1^2*lfr + 7/2*A1*zeta2
      *B1*f1^2*lqr + A1*zeta2*B1*B2 + A1*zeta2*B1^2*Gsv1 + A1*zeta2*
      B1^2*g11 + 5*A1*zeta2*B1^2*lfr*bt0 + 5/2*A1*zeta2*B1^2*lfr^2*
      Phic10 - 2*A1*zeta2*B1^2*lfr^3*F1 + 1/2*A1*zeta2*B1^2*lfr^3*
      Phic11 - 1/2*A1*zeta2*B1^2*lfr^4*C1 - 13/2*A1*zeta2*B1^2*lqr*bt0
       - A1*zeta2*B1^2*lqr*gm0 - 5*A1*zeta2*B1^2*lqr*lfr*Phic10 + 6*A1*
      zeta2*B1^2*lqr*lfr^2*F1 - 3/2*A1*zeta2*B1^2*lqr*lfr^2*Phic11 + 2*
      A1*zeta2*B1^2*lqr*lfr^3*C1 + 5/2*A1*zeta2*B1^2*lqr^2*Phic10 - 6*
      A1*zeta2*B1^2*lqr^2*lfr*F1 + 3/2*A1*zeta2*B1^2*lqr^2*lfr*Phic11
       - 3*A1*zeta2*B1^2*lqr^2*lfr^2*C1 + 2*A1*zeta2*B1^2*lqr^3*F1 - 1/
      2*A1*zeta2*B1^2*lqr^3*Phic11 + 2*A1*zeta2*B1^2*lqr^3*lfr*C1 - 1/2
      *A1*zeta2*B1^2*lqr^4*C1 - 4*A1*zeta2*B1^2*f1*lfr + 4*A1*zeta2*
      B1^2*f1*lqr - 3/2*A1*zeta2*B1^3*lfr + 3/2*A1*zeta2*B1^3*lqr - 6*
      A1*zeta2*zeta3*Phic33 + 14*A1*zeta2*zeta3*bt0*Phic22 - 3*A1*zeta2
      *zeta3*bt0^2*F1 - 8*A1*zeta2*zeta3*bt0^2*Phic11 - 6*A1*zeta2*
      zeta3*gm0*bt0*F1 - 6*A1*zeta2*zeta3*gm0*bt0*Phic11 + 8*A1*zeta2*
      zeta3*C2*bt0 + 5*A1*zeta2*zeta3*C1*bt1 + 14*A1*zeta2*zeta3*C1*bt0
      *Gsv1 + 10*A1*zeta2*zeta3*g11*C1*bt0 + 18*A1*zeta2*zeta3*lfr*C1*
      gm0*bt0 - 15*A1*zeta2*zeta3*lqr*C1*bt0^2 - 28*A1*zeta2*zeta3*lqr*
      C1*gm0*bt0 + 2*A1*zeta2*zeta3*f2*C1 + 2*A1*zeta2*zeta3*f1*Phic22
       - A1*zeta2*zeta3*f1*bt0*F1 - 2*A1*zeta2*zeta3*f1*bt0*Phic11 + 2*
      A1*zeta2*zeta3*f1*C2 + 4*A1*zeta2*zeta3*f1*C1*Gsv1 + 4*A1*zeta2*
      zeta3*f1*g11*C1 + 8*A1*zeta2*zeta3*f1*lfr*C1*bt0 - 14*A1*zeta2*
      zeta3*f1*lqr*C1*bt0 - 4*A1*zeta2*zeta3*f1*lqr*C1*gm0 - 3/2*A1*
      zeta2*zeta3*f1^2*F1 - 3/2*A1*zeta2*zeta3*f1^2*Phic11 + 21/2*A1*
      zeta2*zeta3*f1^2*lfr*C1 - 21/2*A1*zeta2*zeta3*f1^2*lqr*C1 + 2*A1*
      zeta2*zeta3*B2*C1 + 2*A1*zeta2*zeta3*B1*Phic22 + 2*A1*zeta2*zeta3
      *B1*bt0*F1 + A1*zeta2*zeta3*B1*bt0*Phic11 + 2*A1*zeta2*zeta3*B1*
      C2 + 4*A1*zeta2*zeta3*B1*C1*Gsv1 + 4*A1*zeta2*zeta3*B1*g11*C1 - 6
      *A1*zeta2*zeta3*B1*lfr*C1*bt0 - 4*A1*zeta2*zeta3*B1*lqr*C1*gm0 - 
      3*A1*zeta2*zeta3*B1*f1*F1 - 3*A1*zeta2*zeta3*B1*f1*Phic11 + 19*A1
      *zeta2*zeta3*B1*f1*lfr*C1 - 19*A1*zeta2*zeta3*B1*f1*lqr*C1 - 3/2*
      A1*zeta2*zeta3*B1^2*F1 - 3/2*A1*zeta2*zeta3*B1^2*Phic11 + 17/2*A1
      *zeta2*zeta3*B1^2*lfr*C1 - 17/2*A1*zeta2*zeta3*B1^2*lqr*C1 - 1/5*
      A1*zeta2^2*Phic32 - 2/5*A1*zeta2^2*Gsv1*Phic22 + 1/2*A1*zeta2^2*
      bt1*F1 + 3/5*A1*zeta2^2*bt1*Phic11 + 3/5*A1*zeta2^2*bt0*F2 + 4/5*
      A1*zeta2^2*bt0*Phic21 + 37/5*A1*zeta2^2*bt0*Gsv1*F1 + 38/5*A1*
      zeta2^2*bt0*Gsv1*Phic11 - 18/5*A1*zeta2^2*bt0^2*Phic10 - 18*A1*
      zeta2^2*gm0*bt0*Phic10 - 1/5*A1*zeta2^2*C3 - 2/5*A1*zeta2^2*C2*
      Gsv1 - 1/5*A1*zeta2^2*C1*Gsv2 - 2/5*A1*zeta2^2*C1*Gsv1^2 - 1/5*A1
      *zeta2^2*g21*C1 - 2/5*A1*zeta2^2*g12*C1*bt0 - 2/5*A1*zeta2^2*g11*
      Phic22 + A1*zeta2^2*g11*bt0*F1 + 6/5*A1*zeta2^2*g11*bt0*Phic11 - 
      2/5*A1*zeta2^2*g11*C2 - 4/5*A1*zeta2^2*g11*C1*Gsv1 - 2/5*A1*
      zeta2^2*g11^2*C1 + 12/5*A1*zeta2^2*lfr*Phic33 - 24/5*A1*zeta2^2*
      lfr*bt0*Phic22 + 19/5*A1*zeta2^2*lfr*bt0^2*F1 + 12/5*A1*zeta2^2*
      lfr*bt0^2*Phic11 + 12*A1*zeta2^2*lfr*gm0*bt0*F1 - 6*A1*zeta2^2*
      lfr*gm0*bt0*Phic11 - 14/5*A1*zeta2^2*lfr*C2*bt0 - 8/5*A1*zeta2^2*
      lfr*C1*bt1 - 52/5*A1*zeta2^2*lfr*C1*bt0*Gsv1 - 16/5*A1*zeta2^2*
      lfr*g11*C1*bt0 + 4/5*A1*zeta2^2*lfr^2*C1*bt0^2 + 6*A1*zeta2^2*
      lfr^2*C1*gm0*bt0 - 12/5*A1*zeta2^2*lqr*Phic33 + 27/5*A1*zeta2^2*
      lqr*bt0*Phic22 - 53/10*A1*zeta2^2*lqr*bt0^2*F1 - 21/5*A1*zeta2^2*
      lqr*bt0^2*Phic11 + 2/5*A1*zeta2^2*lqr*gm0*Phic22 - 13*A1*zeta2^2*
      lqr*gm0*bt0*F1 + 24/5*A1*zeta2^2*lqr*gm0*bt0*Phic11 + 17/5*A1*
      zeta2^2*lqr*C2*bt0 + 2/5*A1*zeta2^2*lqr*C2*gm0 + 2*A1*zeta2^2*lqr
      *C1*bt1 + 58/5*A1*zeta2^2*lqr*C1*bt0*Gsv1 + 2/5*A1*zeta2^2*lqr*C1
      *gm1 + 4/5*A1*zeta2^2*lqr*C1*gm0*Gsv1 + 22/5*A1*zeta2^2*lqr*g11*
      C1*bt0 + 4/5*A1*zeta2^2*lqr*g11*C1*gm0 + 16/5*A1*zeta2^2*lqr*lfr*
      C1*bt0^2 - 44/5*A1*zeta2^2*lqr*lfr*C1*gm0*bt0 - 23/5*A1*zeta2^2*
      lqr^2*C1*bt0^2 + 9/5*A1*zeta2^2*lqr^2*C1*gm0*bt0 - 2/5*A1*zeta2^2
      *lqr^2*C1*gm0^2 + 16/5*A1*zeta2^2*f2*F1 + 16/5*A1*zeta2^2*f2*
      Phic11 - 18/5*A1*zeta2^2*f2*lfr*C1 + 18/5*A1*zeta2^2*f2*lqr*C1 + 
      16/5*A1*zeta2^2*f1*F2 + 16/5*A1*zeta2^2*f1*Phic21 + 32/5*A1*
      zeta2^2*f1*Gsv1*F1 + 32/5*A1*zeta2^2*f1*Gsv1*Phic11 + 53/10*A1*
      zeta2^2*f1*bt0*Phic10 + 32/5*A1*zeta2^2*f1*g11*F1 + 32/5*A1*
      zeta2^2*f1*g11*Phic11 - 2/5*A1*zeta2^2*f1*lfr*Phic22 - 51/10*A1*
      zeta2^2*f1*lfr*bt0*F1 + 18/5*A1*zeta2^2*f1*lfr*bt0*Phic11 - 18/5*
      A1*zeta2^2*f1*lfr*C2 - 36/5*A1*zeta2^2*f1*lfr*C1*Gsv1 - 36/5*A1*
      zeta2^2*f1*lfr*g11*C1 - 7/5*A1*zeta2^2*f1*lfr^2*C1*bt0 + 2/5*A1*
      zeta2^2*f1*lqr*Phic22 - 9/2*A1*zeta2^2*f1*lqr*bt0*F1 - 66/5*A1*
      zeta2^2*f1*lqr*bt0*Phic11 - 32/5*A1*zeta2^2*f1*lqr*gm0*F1 - 32/5*
      A1*zeta2^2*f1*lqr*gm0*Phic11 + 18/5*A1*zeta2^2*f1*lqr*C2 + 36/5*
      A1*zeta2^2*f1*lqr*C1*Gsv1 + 36/5*A1*zeta2^2*f1*lqr*g11*C1 + 68/5*
      A1*zeta2^2*f1*lqr*lfr*C1*bt0 + 36/5*A1*zeta2^2*f1*lqr*lfr*C1*gm0
       - 61/5*A1*zeta2^2*f1*lqr^2*C1*bt0 - 36/5*A1*zeta2^2*f1*lqr^2*C1*
      gm0 - 8/5*A1*zeta2^2*f1^2*Phic10 + 13/10*A1*zeta2^2*f1^2*lfr*F1
       - 3/10*A1*zeta2^2*f1^2*lfr*Phic11 + 3/10*A1*zeta2^2*f1^2*lfr^2*
      C1 - 13/10*A1*zeta2^2*f1^2*lqr*F1 + 3/10*A1*zeta2^2*f1^2*lqr*
      Phic11 - 3/5*A1*zeta2^2*f1^2*lqr*lfr*C1 + 3/10*A1*zeta2^2*f1^2*
      lqr^2*C1 + 16/5*A1*zeta2^2*B2*F1 + 16/5*A1*zeta2^2*B2*Phic11 - 17/
      5*A1*zeta2^2*B2*lfr*C1 + 17/5*A1*zeta2^2*B2*lqr*C1 + 16/5*A1*
      zeta2^2*B1*F2 + 16/5*A1*zeta2^2*B1*Phic21 + 32/5*A1*zeta2^2*B1*
      Gsv1*F1 + 32/5*A1*zeta2^2*B1*Gsv1*Phic11 + 143/10*A1*zeta2^2*B1*
      bt0*Phic10 + 32/5*A1*zeta2^2*B1*g11*F1 + 32/5*A1*zeta2^2*B1*g11*
      Phic11 - 1/5*A1*zeta2^2*B1*lfr*Phic22 - 58/5*A1*zeta2^2*B1*lfr*
      bt0*F1 + 6*A1*zeta2^2*B1*lfr*bt0*Phic11 - 17/5*A1*zeta2^2*B1*lfr*
      C2 - 34/5*A1*zeta2^2*B1*lfr*C1*Gsv1 - 34/5*A1*zeta2^2*B1*lfr*g11*
      C1 - 29/10*A1*zeta2^2*B1*lfr^2*C1*bt0 + 1/5*A1*zeta2^2*B1*lqr*
      Phic22 + 2*A1*zeta2^2*B1*lqr*bt0*F1 - 78/5*A1*zeta2^2*B1*lqr*bt0*
      Phic11 - 32/5*A1*zeta2^2*B1*lqr*gm0*F1 - 32/5*A1*zeta2^2*B1*lqr*
      gm0*Phic11 + 17/5*A1*zeta2^2*B1*lqr*C2 + 34/5*A1*zeta2^2*B1*lqr*
      C1*Gsv1 + 34/5*A1*zeta2^2*B1*lqr*g11*C1 + 16*A1*zeta2^2*B1*lqr*
      lfr*C1*bt0 + 34/5*A1*zeta2^2*B1*lqr*lfr*C1*gm0 - 131/10*A1*
      zeta2^2*B1*lqr^2*C1*bt0 - 34/5*A1*zeta2^2*B1*lqr^2*C1*gm0 - 16/5*
      A1*zeta2^2*B1*f1*Phic10 - 3/5*A1*zeta2^2*B1*f1*lfr*F1 - 19/5*A1*
      zeta2^2*B1*f1*lfr*Phic11 + 21/5*A1*zeta2^2*B1*f1*lfr^2*C1 + 3/5*
      A1*zeta2^2*B1*f1*lqr*F1 + 19/5*A1*zeta2^2*B1*f1*lqr*Phic11 - 42/5
      *A1*zeta2^2*B1*f1*lqr*lfr*C1 + 21/5*A1*zeta2^2*B1*f1*lqr^2*C1 - 8/
      5*A1*zeta2^2*B1^2*Phic10 - 19/10*A1*zeta2^2*B1^2*lfr*F1 - 7/2*A1*
      zeta2^2*B1^2*lfr*Phic11 + 19/5*A1*zeta2^2*B1^2*lfr^2*C1 + 19/10*
      A1*zeta2^2*B1^2*lqr*F1 + 7/2*A1*zeta2^2*B1^2*lqr*Phic11 - 38/5*A1
      *zeta2^2*B1^2*lqr*lfr*C1 + 19/5*A1*zeta2^2*B1^2*lqr^2*C1 - 213/70
      *A1*zeta2^3*C1*bt0^2 + 6/5*A1*zeta2^3*C1*gm0*bt0 - 657/70*A1*
      zeta2^3*f1*C1*bt0 - 151/70*A1*zeta2^3*f1^2*C1 - 699/70*A1*zeta2^3
      *B1*C1*bt0 - 151/35*A1*zeta2^3*B1*f1*C1 - 151/70*A1*zeta2^3*B1^2*
      C1 + A1*A3*lfr^2 - 2*A1*A3*lqr*lfr + A1*A3*lqr^2 - A1*A3*zeta2 + 
      2*A1*A2*lfr^2*Gsv1 + 2*A1*A2*lfr^2*g11 - 3/2*A1*A2*lfr^3*bt0 - 4*
      A1*A2*lqr*lfr*Gsv1 - 4*A1*A2*lqr*lfr*g11 + 3/2*A1*A2*lqr*lfr^2*
      bt0 - 2*A1*A2*lqr*lfr^2*gm0 + 2*A1*A2*lqr^2*Gsv1 + 2*A1*A2*lqr^2*
      g11 + 3/2*A1*A2*lqr^2*lfr*bt0 + 4*A1*A2*lqr^2*lfr*gm0 - 3/2*A1*A2
      *lqr^3*bt0 - 2*A1*A2*lqr^3*gm0 - A1*A2*B1*lfr^3 + 3*A1*A2*B1*lqr*
      lfr^2 - 3*A1*A2*B1*lqr^2*lfr + A1*A2*B1*lqr^3 + 6*A1*A2*zeta5*F1
       + 6*A1*A2*zeta5*Phic11 - 30*A1*A2*zeta5*lfr*C1 + 30*A1*A2*zeta5*
      lqr*C1 - 3*A1*A2*zeta3*bt0 - 2*A1*A2*zeta3*lfr*Phic10 + 4*A1*A2*
      zeta3*lfr^2*F1 + 2*A1*A2*zeta3*lfr^2*Phic11 - 2*A1*A2*zeta3*lfr^3
      *C1 + 2*A1*A2*zeta3*lqr*Phic10 - 8*A1*A2*zeta3*lqr*lfr*F1 - 4*A1*
      A2*zeta3*lqr*lfr*Phic11 + 6*A1*A2*zeta3*lqr*lfr^2*C1 + 4*A1*A2*
      zeta3*lqr^2*F1 + 2*A1*A2*zeta3*lqr^2*Phic11 - 6*A1*A2*zeta3*lqr^2
      *lfr*C1 + 2*A1*A2*zeta3*lqr^3*C1 - 4*A1*A2*zeta3*f1 - 4*A1*A2*
      zeta3*B1 + 10*A1*A2*zeta3^2*C1 - 2*A1*A2*zeta2*Gsv1 - 2*A1*A2*
      zeta2*g11 - A1*A2*zeta2*lfr^2*Phic10 + A1*A2*zeta2*lfr^3*F1 + 3*
      A1*A2*zeta2*lqr*bt0 + 2*A1*A2*zeta2*lqr*gm0 + 2*A1*A2*zeta2*lqr*
      lfr*Phic10 - 3*A1*A2*zeta2*lqr*lfr^2*F1 - A1*A2*zeta2*lqr^2*
      Phic10 + 3*A1*A2*zeta2*lqr^2*lfr*F1 - A1*A2*zeta2*lqr^3*F1 + 2*A1
      *A2*zeta2*f1*lfr - 2*A1*A2*zeta2*f1*lqr + 3*A1*A2*zeta2*B1*lfr - 
      3*A1*A2*zeta2*B1*lqr + 2*A1*A2*zeta2*zeta3*F1 + 2*A1*A2*zeta2*
      zeta3*Phic11 + 2*A1*A2*zeta2*zeta3*lfr*C1 - 2*A1*A2*zeta2*zeta3*
      lqr*C1 + 89/10*A1*A2*zeta2^2*Phic10 - 5/2*A1*A2*zeta2^2*lfr*F1 + 
      32/5*A1*A2*zeta2^2*lfr*Phic11 - 34/5*A1*A2*zeta2^2*lfr^2*C1 + 5/2
      *A1*A2*zeta2^2*lqr*F1 - 32/5*A1*A2*zeta2^2*lqr*Phic11 + 68/5*A1*
      A2*zeta2^2*lqr*lfr*C1 - 34/5*A1*A2*zeta2^2*lqr^2*C1 - 20/7*A1*A2*
      zeta2^3*C1 + 1/2*A1^2*lfr^2*Gsv2 + A1^2*lfr^2*Gsv1^2 + 1/2*A1^2*
      lfr^2*g21 + A1^2*lfr^2*g12*bt0 + 2*A1^2*lfr^2*g11*Gsv1 + A1^2*
      lfr^2*g11^2 - 1/2*A1^2*lfr^3*bt1 - A1^2*lfr^3*bt0*Gsv1 - A1^2*
      lfr^3*g11*bt0 + 11/24*A1^2*lfr^4*bt0^2 - A1^2*lqr*lfr*Gsv2 - 2*
      A1^2*lqr*lfr*Gsv1^2 - A1^2*lqr*lfr*g21 - 2*A1^2*lqr*lfr*g12*bt0
       - 4*A1^2*lqr*lfr*g11*Gsv1 - 2*A1^2*lqr*lfr*g11^2 + 1/2*A1^2*lqr*
      lfr^2*bt1 - A1^2*lqr*lfr^2*gm1 - 2*A1^2*lqr*lfr^2*gm0*Gsv1 - 2*
      A1^2*lqr*lfr^2*g11*gm0 - 1/3*A1^2*lqr*lfr^3*bt0^2 + A1^2*lqr*
      lfr^3*gm0*bt0 + 1/2*A1^2*lqr^2*Gsv2 + A1^2*lqr^2*Gsv1^2 + 1/2*
      A1^2*lqr^2*g21 + A1^2*lqr^2*g12*bt0 + 2*A1^2*lqr^2*g11*Gsv1 + 
      A1^2*lqr^2*g11^2 + 1/2*A1^2*lqr^2*lfr*bt1 + 3*A1^2*lqr^2*lfr*bt0*
      Gsv1 + 2*A1^2*lqr^2*lfr*gm1 + 4*A1^2*lqr^2*lfr*gm0*Gsv1 + 3*A1^2*
      lqr^2*lfr*g11*bt0 + 4*A1^2*lqr^2*lfr*g11*gm0 - 1/4*A1^2*lqr^2*
      lfr^2*bt0^2 - 1/2*A1^2*lqr^2*lfr^2*gm0*bt0 + A1^2*lqr^2*lfr^2*
      gm0^2 - 1/2*A1^2*lqr^3*bt1 - 2*A1^2*lqr^3*bt0*Gsv1 - A1^2*lqr^3*
      gm1 - 2*A1^2*lqr^3*gm0*Gsv1 - 2*A1^2*lqr^3*g11*bt0 - 2*A1^2*lqr^3
      *g11*gm0 - 1/3*A1^2*lqr^3*lfr*bt0^2 - 2*A1^2*lqr^3*lfr*gm0*bt0 - 
      2*A1^2*lqr^3*lfr*gm0^2 + 11/24*A1^2*lqr^4*bt0^2 + 3/2*A1^2*lqr^4*
      gm0*bt0 + A1^2*lqr^4*gm0^2 - 1/2*A1^2*B2*lfr^3 + 3/2*A1^2*B2*lqr*
      lfr^2 - 3/2*A1^2*B2*lqr^2*lfr + 1/2*A1^2*B2*lqr^3 - A1^2*B1*lfr^3
      *Gsv1 - A1^2*B1*lfr^3*g11 + 3/4*A1^2*B1*lfr^4*bt0 + 3*A1^2*B1*lqr
      *lfr^2*Gsv1 + 3*A1^2*B1*lqr*lfr^2*g11 - 3/2*A1^2*B1*lqr*lfr^3*bt0
       + A1^2*B1*lqr*lfr^3*gm0 - 3*A1^2*B1*lqr^2*lfr*Gsv1 - 3*A1^2*B1*
      lqr^2*lfr*g11 - 3*A1^2*B1*lqr^2*lfr^2*gm0 + A1^2*B1*lqr^3*Gsv1 + 
      A1^2*B1*lqr^3*g11 + 3/2*A1^2*B1*lqr^3*lfr*bt0 + 3*A1^2*B1*lqr^3*
      lfr*gm0 - 3/4*A1^2*B1*lqr^4*bt0 - A1^2*B1*lqr^4*gm0 + 1/4*A1^2*
      B1^2*lfr^4 - A1^2*B1^2*lqr*lfr^3 + 3/2*A1^2*B1^2*lqr^2*lfr^2 - 
      A1^2*B1^2*lqr^3*lfr + 1/4*A1^2*B1^2*lqr^4 - 105*A1^2*zeta7*C1*bt0
       - 90*A1^2*zeta7*f1*C1 - 90*A1^2*zeta7*B1*C1 + 3*A1^2*zeta5*F2 + 
      3*A1^2*zeta5*Phic21 + 6*A1^2*zeta5*Gsv1*F1 + 6*A1^2*zeta5*Gsv1*
      Phic11 - 5*A1^2*zeta5*bt0*Phic10 + 6*A1^2*zeta5*g11*F1 + 6*A1^2*
      zeta5*g11*Phic11 - 12*A1^2*zeta5*lfr*Phic22 + 12*A1^2*zeta5*lfr*
      bt0*F1 + 16*A1^2*zeta5*lfr*bt0*Phic11 - 15*A1^2*zeta5*lfr*C2 - 30
      *A1^2*zeta5*lfr*C1*Gsv1 - 30*A1^2*zeta5*lfr*g11*C1 - 5/2*A1^2*
      zeta5*lfr^2*C1*bt0 + 12*A1^2*zeta5*lqr*Phic22 - 21*A1^2*zeta5*lqr
      *bt0*F1 - 25*A1^2*zeta5*lqr*bt0*Phic11 - 6*A1^2*zeta5*lqr*gm0*F1
       - 6*A1^2*zeta5*lqr*gm0*Phic11 + 15*A1^2*zeta5*lqr*C2 + 30*A1^2*
      zeta5*lqr*C1*Gsv1 + 30*A1^2*zeta5*lqr*g11*C1 + 50*A1^2*zeta5*lqr*
      lfr*C1*bt0 + 30*A1^2*zeta5*lqr*lfr*C1*gm0 - 95/2*A1^2*zeta5*lqr^2
      *C1*bt0 - 30*A1^2*zeta5*lqr^2*C1*gm0 - 3*A1^2*zeta5*f1*Phic10 + 
      15*A1^2*zeta5*f1*lfr*F1 + 12*A1^2*zeta5*f1*lfr*Phic11 - 24*A1^2*
      zeta5*f1*lfr^2*C1 - 15*A1^2*zeta5*f1*lqr*F1 - 12*A1^2*zeta5*f1*
      lqr*Phic11 + 48*A1^2*zeta5*f1*lqr*lfr*C1 - 24*A1^2*zeta5*f1*lqr^2
      *C1 - 3*A1^2*zeta5*B1*Phic10 + 12*A1^2*zeta5*B1*lfr*F1 + 9*A1^2*
      zeta5*B1*lfr*Phic11 - 9*A1^2*zeta5*B1*lfr^2*C1 - 12*A1^2*zeta5*B1
      *lqr*F1 - 9*A1^2*zeta5*B1*lqr*Phic11 + 18*A1^2*zeta5*B1*lqr*lfr*
      C1 - 9*A1^2*zeta5*B1*lqr^2*C1 - A1^2*zeta3*bt1 - 6*A1^2*zeta3*bt0
      *Gsv1 - 2*A1^2*zeta3*g11*bt0 - A1^2*zeta3*lfr*Phic20 - 2*A1^2*
      zeta3*lfr*Gsv1*Phic10 - 2*A1^2*zeta3*lfr*g11*Phic10 + 2*A1^2*
      zeta3*lfr^2*F2 + A1^2*zeta3*lfr^2*Phic21 + 4*A1^2*zeta3*lfr^2*
      Gsv1*F1 + 2*A1^2*zeta3*lfr^2*Gsv1*Phic11 - 1/2*A1^2*zeta3*lfr^2*
      bt0*Phic10 + 4*A1^2*zeta3*lfr^2*g11*F1 + 2*A1^2*zeta3*lfr^2*g11*
      Phic11 - 2*A1^2*zeta3*lfr^3*bt0*F1 - A1^2*zeta3*lfr^3*bt0*Phic11
       - A1^2*zeta3*lfr^3*C2 - 2*A1^2*zeta3*lfr^3*C1*Gsv1 - 2*A1^2*
      zeta3*lfr^3*g11*C1 + 3/2*A1^2*zeta3*lfr^4*C1*bt0 + A1^2*zeta3*lqr
      *Phic20 + 2*A1^2*zeta3*lqr*Gsv1*Phic10 + 3*A1^2*zeta3*lqr*bt0^2
       + 2*A1^2*zeta3*lqr*gm0*bt0 + 2*A1^2*zeta3*lqr*g11*Phic10 - 4*
      A1^2*zeta3*lqr*lfr*F2 - 2*A1^2*zeta3*lqr*lfr*Phic21 - 8*A1^2*
      zeta3*lqr*lfr*Gsv1*F1 - 4*A1^2*zeta3*lqr*lfr*Gsv1*Phic11 + 4*A1^2
      *zeta3*lqr*lfr*bt0*Phic10 + 2*A1^2*zeta3*lqr*lfr*gm0*Phic10 - 8*
      A1^2*zeta3*lqr*lfr*g11*F1 - 4*A1^2*zeta3*lqr*lfr*g11*Phic11 - 4*
      A1^2*zeta3*lqr*lfr^2*gm0*F1 - 2*A1^2*zeta3*lqr*lfr^2*gm0*Phic11
       + 3*A1^2*zeta3*lqr*lfr^2*C2 + 6*A1^2*zeta3*lqr*lfr^2*C1*Gsv1 + 6
      *A1^2*zeta3*lqr*lfr^2*g11*C1 - 3*A1^2*zeta3*lqr*lfr^3*C1*bt0 + 2*
      A1^2*zeta3*lqr*lfr^3*C1*gm0 + 2*A1^2*zeta3*lqr^2*F2 + A1^2*zeta3*
      lqr^2*Phic21 + 4*A1^2*zeta3*lqr^2*Gsv1*F1 + 2*A1^2*zeta3*lqr^2*
      Gsv1*Phic11 - 7/2*A1^2*zeta3*lqr^2*bt0*Phic10 - 2*A1^2*zeta3*
      lqr^2*gm0*Phic10 + 4*A1^2*zeta3*lqr^2*g11*F1 + 2*A1^2*zeta3*lqr^2
      *g11*Phic11 + 6*A1^2*zeta3*lqr^2*lfr*bt0*F1 + 3*A1^2*zeta3*lqr^2*
      lfr*bt0*Phic11 + 8*A1^2*zeta3*lqr^2*lfr*gm0*F1 + 4*A1^2*zeta3*
      lqr^2*lfr*gm0*Phic11 - 3*A1^2*zeta3*lqr^2*lfr*C2 - 6*A1^2*zeta3*
      lqr^2*lfr*C1*Gsv1 - 6*A1^2*zeta3*lqr^2*lfr*g11*C1 - 6*A1^2*zeta3*
      lqr^2*lfr^2*C1*gm0 - 4*A1^2*zeta3*lqr^3*bt0*F1 - 2*A1^2*zeta3*
      lqr^3*bt0*Phic11 - 4*A1^2*zeta3*lqr^3*gm0*F1 - 2*A1^2*zeta3*lqr^3
      *gm0*Phic11 + A1^2*zeta3*lqr^3*C2 + 2*A1^2*zeta3*lqr^3*C1*Gsv1 + 
      2*A1^2*zeta3*lqr^3*g11*C1 + 3*A1^2*zeta3*lqr^3*lfr*C1*bt0 + 6*
      A1^2*zeta3*lqr^3*lfr*C1*gm0 - 3/2*A1^2*zeta3*lqr^4*C1*bt0 - 2*
      A1^2*zeta3*lqr^4*C1*gm0 - 2*A1^2*zeta3*f2 - 4*A1^2*zeta3*f1*Gsv1
       - 4*A1^2*zeta3*f1*g11 - 6*A1^2*zeta3*f1*lfr*bt0 - A1^2*zeta3*f1*
      lfr^2*Phic10 + A1^2*zeta3*f1*lfr^3*F1 + 12*A1^2*zeta3*f1*lqr*bt0
       + 4*A1^2*zeta3*f1*lqr*gm0 + 2*A1^2*zeta3*f1*lqr*lfr*Phic10 - 3*
      A1^2*zeta3*f1*lqr*lfr^2*F1 - A1^2*zeta3*f1*lqr^2*Phic10 + 3*A1^2*
      zeta3*f1*lqr^2*lfr*F1 - A1^2*zeta3*f1*lqr^3*F1 - 9/2*A1^2*zeta3*
      f1^2*lfr + 9/2*A1^2*zeta3*f1^2*lqr - 2*A1^2*zeta3*B2 - 4*A1^2*
      zeta3*B1*Gsv1 - 4*A1^2*zeta3*B1*g11 - 5*A1^2*zeta3*B1*lfr*bt0 - 
      A1^2*zeta3*B1*lfr^3*F1 - A1^2*zeta3*B1*lfr^3*Phic11 + A1^2*zeta3*
      B1*lfr^4*C1 + 11*A1^2*zeta3*B1*lqr*bt0 + 4*A1^2*zeta3*B1*lqr*gm0
       + 3*A1^2*zeta3*B1*lqr*lfr^2*F1 + 3*A1^2*zeta3*B1*lqr*lfr^2*
      Phic11 - 4*A1^2*zeta3*B1*lqr*lfr^3*C1 - 3*A1^2*zeta3*B1*lqr^2*lfr
      *F1 - 3*A1^2*zeta3*B1*lqr^2*lfr*Phic11 + 6*A1^2*zeta3*B1*lqr^2*
      lfr^2*C1 + A1^2*zeta3*B1*lqr^3*F1 + A1^2*zeta3*B1*lqr^3*Phic11 - 
      4*A1^2*zeta3*B1*lqr^3*lfr*C1 + A1^2*zeta3*B1*lqr^4*C1 - 7*A1^2*
      zeta3*B1*f1*lfr + 7*A1^2*zeta3*B1*f1*lqr - 5/2*A1^2*zeta3*B1^2*
      lfr + 5/2*A1^2*zeta3*B1^2*lqr + 5*A1^2*zeta3^2*Phic22 - 11/2*A1^2
      *zeta3^2*bt0*F1 - 8*A1^2*zeta3^2*bt0*Phic11 + 5*A1^2*zeta3^2*C2
       + 10*A1^2*zeta3^2*C1*Gsv1 + 10*A1^2*zeta3^2*g11*C1 + 18*A1^2*
      zeta3^2*lfr*C1*bt0 - 33*A1^2*zeta3^2*lqr*C1*bt0 - 10*A1^2*zeta3^2
      *lqr*C1*gm0 - 5*A1^2*zeta3^2*f1*F1 - 5*A1^2*zeta3^2*f1*Phic11 + 
      25*A1^2*zeta3^2*f1*lfr*C1 - 25*A1^2*zeta3^2*f1*lqr*C1 - 5*A1^2*
      zeta3^2*B1*F1 - 5*A1^2*zeta3^2*B1*Phic11 + 20*A1^2*zeta3^2*B1*lfr
      *C1 - 20*A1^2*zeta3^2*B1*lqr*C1 - 1/2*A1^2*zeta2*Gsv2 - A1^2*
      zeta2*Gsv1^2 - 1/2*A1^2*zeta2*g21 - A1^2*zeta2*g12*bt0 - 2*A1^2*
      zeta2*g11*Gsv1 - A1^2*zeta2*g11^2 + 2*A1^2*zeta2*lfr*bt0*Gsv1 - 1/
      2*A1^2*zeta2*lfr^2*Phic20 - A1^2*zeta2*lfr^2*Gsv1*Phic10 - 3*A1^2
      *zeta2*lfr^2*gm0*bt0 - A1^2*zeta2*lfr^2*g11*Phic10 + 1/2*A1^2*
      zeta2*lfr^3*F2 + A1^2*zeta2*lfr^3*Gsv1*F1 + 1/2*A1^2*zeta2*lfr^3*
      bt0*Phic10 + A1^2*zeta2*lfr^3*g11*F1 - 3/4*A1^2*zeta2*lfr^4*bt0*
      F1 + A1^2*zeta2*lqr*bt1 + A1^2*zeta2*lqr*bt0*Gsv1 + A1^2*zeta2*
      lqr*gm1 + 2*A1^2*zeta2*lqr*gm0*Gsv1 + 3*A1^2*zeta2*lqr*g11*bt0 + 
      2*A1^2*zeta2*lqr*g11*gm0 + A1^2*zeta2*lqr*lfr*Phic20 + 2*A1^2*
      zeta2*lqr*lfr*Gsv1*Phic10 + 6*A1^2*zeta2*lqr*lfr*gm0*bt0 + 2*A1^2
      *zeta2*lqr*lfr*g11*Phic10 - 3/2*A1^2*zeta2*lqr*lfr^2*F2 - 3*A1^2*
      zeta2*lqr*lfr^2*Gsv1*F1 + A1^2*zeta2*lqr*lfr^2*gm0*Phic10 - 3*
      A1^2*zeta2*lqr*lfr^2*g11*F1 + 3/2*A1^2*zeta2*lqr*lfr^3*bt0*F1 - 
      A1^2*zeta2*lqr*lfr^3*gm0*F1 - 1/2*A1^2*zeta2*lqr^2*Phic20 - A1^2*
      zeta2*lqr^2*Gsv1*Phic10 - 3/2*A1^2*zeta2*lqr^2*bt0^2 - 11/2*A1^2*
      zeta2*lqr^2*gm0*bt0 - A1^2*zeta2*lqr^2*gm0^2 - A1^2*zeta2*lqr^2*
      g11*Phic10 + 3/2*A1^2*zeta2*lqr^2*lfr*F2 + 3*A1^2*zeta2*lqr^2*lfr
      *Gsv1*F1 - 3/2*A1^2*zeta2*lqr^2*lfr*bt0*Phic10 - 2*A1^2*zeta2*
      lqr^2*lfr*gm0*Phic10 + 3*A1^2*zeta2*lqr^2*lfr*g11*F1 + 3*A1^2*
      zeta2*lqr^2*lfr^2*gm0*F1 - 1/2*A1^2*zeta2*lqr^3*F2 - A1^2*zeta2*
      lqr^3*Gsv1*F1 + A1^2*zeta2*lqr^3*bt0*Phic10 + A1^2*zeta2*lqr^3*
      gm0*Phic10 - A1^2*zeta2*lqr^3*g11*F1 - 3/2*A1^2*zeta2*lqr^3*lfr*
      bt0*F1 - 3*A1^2*zeta2*lqr^3*lfr*gm0*F1 + 3/4*A1^2*zeta2*lqr^4*bt0
      *F1 + A1^2*zeta2*lqr^4*gm0*F1 + A1^2*zeta2*f2*lfr - A1^2*zeta2*f2
      *lqr + 2*A1^2*zeta2*f1*lfr*Gsv1 + 2*A1^2*zeta2*f1*lfr*g11 - 2*
      A1^2*zeta2*f1*lqr*Gsv1 - 2*A1^2*zeta2*f1*lqr*g11 - 3*A1^2*zeta2*
      f1*lqr*lfr*bt0 - 2*A1^2*zeta2*f1*lqr*lfr*gm0 + 3*A1^2*zeta2*f1*
      lqr^2*bt0 + 2*A1^2*zeta2*f1*lqr^2*gm0 - 3/2*A1^2*zeta2*f1^2*lfr^2
       + 3*A1^2*zeta2*f1^2*lqr*lfr - 3/2*A1^2*zeta2*f1^2*lqr^2 + 3/2*
      A1^2*zeta2*B2*lfr - 3/2*A1^2*zeta2*B2*lqr + 3*A1^2*zeta2*B1*lfr*
      Gsv1 + 3*A1^2*zeta2*B1*lfr*g11 + 5/4*A1^2*zeta2*B1*lfr^2*bt0 + 1/
      2*A1^2*zeta2*B1*lfr^3*Phic10 - 1/2*A1^2*zeta2*B1*lfr^4*F1 - 3*
      A1^2*zeta2*B1*lqr*Gsv1 - 3*A1^2*zeta2*B1*lqr*g11 - 7*A1^2*zeta2*
      B1*lqr*lfr*bt0 - 3*A1^2*zeta2*B1*lqr*lfr*gm0 - 3/2*A1^2*zeta2*B1*
      lqr*lfr^2*Phic10 + 2*A1^2*zeta2*B1*lqr*lfr^3*F1 + 23/4*A1^2*zeta2
      *B1*lqr^2*bt0 + 3*A1^2*zeta2*B1*lqr^2*gm0 + 3/2*A1^2*zeta2*B1*
      lqr^2*lfr*Phic10 - 3*A1^2*zeta2*B1*lqr^2*lfr^2*F1 - 1/2*A1^2*
      zeta2*B1*lqr^3*Phic10 + 2*A1^2*zeta2*B1*lqr^3*lfr*F1 - 1/2*A1^2*
      zeta2*B1*lqr^4*F1 - 4*A1^2*zeta2*B1*f1*lfr^2 + 8*A1^2*zeta2*B1*f1
      *lqr*lfr - 4*A1^2*zeta2*B1*f1*lqr^2 - 11/4*A1^2*zeta2*B1^2*lfr^2
       + 11/2*A1^2*zeta2*B1^2*lqr*lfr - 11/4*A1^2*zeta2*B1^2*lqr^2 + 26
      *A1^2*zeta2*zeta5*C1*bt0 + 18*A1^2*zeta2*zeta5*f1*C1 + 18*A1^2*
      zeta2*zeta5*B1*C1 + A1^2*zeta2*zeta3*F2 + A1^2*zeta2*zeta3*Phic21
       + 2*A1^2*zeta2*zeta3*Gsv1*F1 + 2*A1^2*zeta2*zeta3*Gsv1*Phic11 + 
      2*A1^2*zeta2*zeta3*g11*F1 + 2*A1^2*zeta2*zeta3*g11*Phic11 + 2*
      A1^2*zeta2*zeta3*lfr*Phic22 - 4*A1^2*zeta2*zeta3*lfr*bt0*F1 - 4*
      A1^2*zeta2*zeta3*lfr*bt0*Phic11 + A1^2*zeta2*zeta3*lfr*C2 + 2*
      A1^2*zeta2*zeta3*lfr*C1*Gsv1 + 2*A1^2*zeta2*zeta3*lfr*g11*C1 + 9/
      2*A1^2*zeta2*zeta3*lfr^2*C1*bt0 - 2*A1^2*zeta2*zeta3*lqr*Phic22
       + A1^2*zeta2*zeta3*lqr*bt0*F1 + A1^2*zeta2*zeta3*lqr*bt0*Phic11
       - 2*A1^2*zeta2*zeta3*lqr*gm0*F1 - 2*A1^2*zeta2*zeta3*lqr*gm0*
      Phic11 - A1^2*zeta2*zeta3*lqr*C2 - 2*A1^2*zeta2*zeta3*lqr*C1*Gsv1
       - 2*A1^2*zeta2*zeta3*lqr*g11*C1 - 12*A1^2*zeta2*zeta3*lqr*lfr*C1
      *bt0 - 2*A1^2*zeta2*zeta3*lqr*lfr*C1*gm0 + 15/2*A1^2*zeta2*zeta3*
      lqr^2*C1*bt0 + 2*A1^2*zeta2*zeta3*lqr^2*C1*gm0 - A1^2*zeta2*zeta3
      *f1*Phic10 - 2*A1^2*zeta2*zeta3*f1*lfr*F1 - 3*A1^2*zeta2*zeta3*f1
      *lfr*Phic11 + 12*A1^2*zeta2*zeta3*f1*lfr^2*C1 + 2*A1^2*zeta2*
      zeta3*f1*lqr*F1 + 3*A1^2*zeta2*zeta3*f1*lqr*Phic11 - 24*A1^2*
      zeta2*zeta3*f1*lqr*lfr*C1 + 12*A1^2*zeta2*zeta3*f1*lqr^2*C1 - 
      A1^2*zeta2*zeta3*B1*Phic10 - 3*A1^2*zeta2*zeta3*B1*lfr*F1 - 4*
      A1^2*zeta2*zeta3*B1*lfr*Phic11 + 11*A1^2*zeta2*zeta3*B1*lfr^2*C1
       + 3*A1^2*zeta2*zeta3*B1*lqr*F1 + 4*A1^2*zeta2*zeta3*B1*lqr*
      Phic11 - 22*A1^2*zeta2*zeta3*B1*lqr*lfr*C1 + 11*A1^2*zeta2*zeta3*
      B1*lqr^2*C1 + 89/20*A1^2*zeta2^2*Phic20 + 89/10*A1^2*zeta2^2*Gsv1
      *Phic10 - 17/20*A1^2*zeta2^2*bt0^2 + 3*A1^2*zeta2^2*gm0*bt0 + 89/
      10*A1^2*zeta2^2*g11*Phic10 - 5/4*A1^2*zeta2^2*lfr*F2 + 16/5*A1^2*
      zeta2^2*lfr*Phic21 - 5/2*A1^2*zeta2^2*lfr*Gsv1*F1 + 32/5*A1^2*
      zeta2^2*lfr*Gsv1*Phic11 - 18/5*A1^2*zeta2^2*lfr*bt0*Phic10 - 5/2*
      A1^2*zeta2^2*lfr*g11*F1 + 32/5*A1^2*zeta2^2*lfr*g11*Phic11 - 1/5*
      A1^2*zeta2^2*lfr^2*Phic22 + 9/8*A1^2*zeta2^2*lfr^2*bt0*F1 - 7/5*
      A1^2*zeta2^2*lfr^2*bt0*Phic11 - 17/5*A1^2*zeta2^2*lfr^2*C2 - 34/5
      *A1^2*zeta2^2*lfr^2*C1*Gsv1 - 34/5*A1^2*zeta2^2*lfr^2*g11*C1 + 17/
      5*A1^2*zeta2^2*lfr^3*C1*bt0 + 5/4*A1^2*zeta2^2*lqr*F2 - 16/5*A1^2
      *zeta2^2*lqr*Phic21 + 5/2*A1^2*zeta2^2*lqr*Gsv1*F1 - 32/5*A1^2*
      zeta2^2*lqr*Gsv1*Phic11 - 39/4*A1^2*zeta2^2*lqr*bt0*Phic10 - 89/
      10*A1^2*zeta2^2*lqr*gm0*Phic10 + 5/2*A1^2*zeta2^2*lqr*g11*F1 - 32/
      5*A1^2*zeta2^2*lqr*g11*Phic11 + 2/5*A1^2*zeta2^2*lqr*lfr*Phic22
       + 3/2*A1^2*zeta2^2*lqr*lfr*bt0*F1 - 34/5*A1^2*zeta2^2*lqr*lfr*
      bt0*Phic11 + 5/2*A1^2*zeta2^2*lqr*lfr*gm0*F1 - 32/5*A1^2*zeta2^2*
      lqr*lfr*gm0*Phic11 + 34/5*A1^2*zeta2^2*lqr*lfr*C2 + 68/5*A1^2*
      zeta2^2*lqr*lfr*C1*Gsv1 + 68/5*A1^2*zeta2^2*lqr*lfr*g11*C1 + 34/5
      *A1^2*zeta2^2*lqr*lfr^2*C1*gm0 - 1/5*A1^2*zeta2^2*lqr^2*Phic22 - 
      21/8*A1^2*zeta2^2*lqr^2*bt0*F1 + 41/5*A1^2*zeta2^2*lqr^2*bt0*
      Phic11 - 5/2*A1^2*zeta2^2*lqr^2*gm0*F1 + 32/5*A1^2*zeta2^2*lqr^2*
      gm0*Phic11 - 17/5*A1^2*zeta2^2*lqr^2*C2 - 34/5*A1^2*zeta2^2*lqr^2
      *C1*Gsv1 - 34/5*A1^2*zeta2^2*lqr^2*g11*C1 - 51/5*A1^2*zeta2^2*
      lqr^2*lfr*C1*bt0 - 68/5*A1^2*zeta2^2*lqr^2*lfr*C1*gm0 + 34/5*A1^2
      *zeta2^2*lqr^3*C1*bt0 + 34/5*A1^2*zeta2^2*lqr^3*C1*gm0 - 11/2*
      A1^2*zeta2^2*f1*bt0 - 16/5*A1^2*zeta2^2*f1*lfr*Phic10 + 29/10*
      A1^2*zeta2^2*f1*lfr^2*F1 - 3/10*A1^2*zeta2^2*f1*lfr^2*Phic11 + 3/
      10*A1^2*zeta2^2*f1*lfr^3*C1 + 16/5*A1^2*zeta2^2*f1*lqr*Phic10 - 
      29/5*A1^2*zeta2^2*f1*lqr*lfr*F1 + 3/5*A1^2*zeta2^2*f1*lqr*lfr*
      Phic11 - 9/10*A1^2*zeta2^2*f1*lqr*lfr^2*C1 + 29/10*A1^2*zeta2^2*
      f1*lqr^2*F1 - 3/10*A1^2*zeta2^2*f1*lqr^2*Phic11 + 9/10*A1^2*
      zeta2^2*f1*lqr^2*lfr*C1 - 3/10*A1^2*zeta2^2*f1*lqr^3*C1 - 33/40*
      A1^2*zeta2^2*f1^2 - 7*A1^2*zeta2^2*B1*bt0 - 153/20*A1^2*zeta2^2*
      B1*lfr*Phic10 + 83/20*A1^2*zeta2^2*B1*lfr^2*F1 - 7/2*A1^2*zeta2^2
      *B1*lfr^2*Phic11 + 37/10*A1^2*zeta2^2*B1*lfr^3*C1 + 153/20*A1^2*
      zeta2^2*B1*lqr*Phic10 - 83/10*A1^2*zeta2^2*B1*lqr*lfr*F1 + 7*A1^2
      *zeta2^2*B1*lqr*lfr*Phic11 - 111/10*A1^2*zeta2^2*B1*lqr*lfr^2*C1
       + 83/20*A1^2*zeta2^2*B1*lqr^2*F1 - 7/2*A1^2*zeta2^2*B1*lqr^2*
      Phic11 + 111/10*A1^2*zeta2^2*B1*lqr^2*lfr*C1 - 37/10*A1^2*zeta2^2
      *B1*lqr^3*C1 - 33/20*A1^2*zeta2^2*B1*f1 - 33/40*A1^2*zeta2^2*B1^2
       + 213/10*A1^2*zeta2^2*zeta3*C1*bt0 + 33/2*A1^2*zeta2^2*zeta3*f1*
      C1 + 33/2*A1^2*zeta2^2*zeta3*B1*C1 - 10/7*A1^2*zeta2^3*Phic22 + 5/
      2*A1^2*zeta2^3*bt0*F1 + 45/14*A1^2*zeta2^3*bt0*Phic11 - 10/7*A1^2
      *zeta2^3*C2 - 20/7*A1^2*zeta2^3*C1*Gsv1 - 20/7*A1^2*zeta2^3*g11*
      C1 - 291/35*A1^2*zeta2^3*lfr*C1*bt0 + 63/5*A1^2*zeta2^3*lqr*C1*
      bt0 + 20/7*A1^2*zeta2^3*lqr*C1*gm0 + 823/140*A1^2*zeta2^3*f1*F1
       + 823/140*A1^2*zeta2^3*f1*Phic11 - 1427/140*A1^2*zeta2^3*f1*lfr*
      C1 + 1427/140*A1^2*zeta2^3*f1*lqr*C1 + 823/140*A1^2*zeta2^3*B1*F1
       + 823/140*A1^2*zeta2^3*B1*Phic11 - 1227/140*A1^2*zeta2^3*B1*lfr*
      C1 + 1227/140*A1^2*zeta2^3*B1*lqr*C1 - 6*A1^2*A2*zeta3*lfr + 6*
      A1^2*A2*zeta3*lqr + 3/2*A1^2*A2*zeta2*lfr^2 - 3*A1^2*A2*zeta2*lqr
      *lfr + 3/2*A1^2*A2*zeta2*lqr^2 - 24/5*A1^2*A2*zeta2^2 + 15*A1^3*
      zeta7*F1 + 15*A1^3*zeta7*Phic11 - 105*A1^3*zeta7*lfr*C1 + 105*
      A1^3*zeta7*lqr*C1 - 8*A1^3*zeta5*bt0 - 3*A1^3*zeta5*lfr*Phic10 + 
      9*A1^3*zeta5*lfr^2*F1 + 6*A1^3*zeta5*lfr^2*Phic11 - 10*A1^3*zeta5
      *lfr^3*C1 + 3*A1^3*zeta5*lqr*Phic10 - 18*A1^3*zeta5*lqr*lfr*F1 - 
      12*A1^3*zeta5*lqr*lfr*Phic11 + 30*A1^3*zeta5*lqr*lfr^2*C1 + 9*
      A1^3*zeta5*lqr^2*F1 + 6*A1^3*zeta5*lqr^2*Phic11 - 30*A1^3*zeta5*
      lqr^2*lfr*C1 + 10*A1^3*zeta5*lqr^3*C1 - 9*A1^3*zeta5*f1 - 9*A1^3*
      zeta5*B1 - 4*A1^3*zeta3*lfr*Gsv1 - 4*A1^3*zeta3*lfr*g11 - 1/3*
      A1^3*zeta3*lfr^3*Phic10 + 1/3*A1^3*zeta3*lfr^4*F1 + 4*A1^3*zeta3*
      lqr*Gsv1 + 4*A1^3*zeta3*lqr*g11 + 6*A1^3*zeta3*lqr*lfr*bt0 + 4*
      A1^3*zeta3*lqr*lfr*gm0 + A1^3*zeta3*lqr*lfr^2*Phic10 - 4/3*A1^3*
      zeta3*lqr*lfr^3*F1 - 6*A1^3*zeta3*lqr^2*bt0 - 4*A1^3*zeta3*lqr^2*
      gm0 - A1^3*zeta3*lqr^2*lfr*Phic10 + 2*A1^3*zeta3*lqr^2*lfr^2*F1
       + 1/3*A1^3*zeta3*lqr^3*Phic10 - 4/3*A1^3*zeta3*lqr^3*lfr*F1 + 1/
      3*A1^3*zeta3*lqr^4*F1 - 9/2*A1^3*zeta3*f1*lfr^2 + 9*A1^3*zeta3*f1
      *lqr*lfr - 9/2*A1^3*zeta3*f1*lqr^2 - 5/2*A1^3*zeta3*B1*lfr^2 + 5*
      A1^3*zeta3*B1*lqr*lfr - 5/2*A1^3*zeta3*B1*lqr^2 + 56*A1^3*zeta3*
      zeta5*C1 + 5/6*A1^3*zeta3^2*Phic10 - 35/6*A1^3*zeta3^2*lfr*F1 - 5
      *A1^3*zeta3^2*lfr*Phic11 + 15*A1^3*zeta3^2*lfr^2*C1 + 35/6*A1^3*
      zeta3^2*lqr*F1 + 5*A1^3*zeta3^2*lqr*Phic11 - 30*A1^3*zeta3^2*lqr*
      lfr*C1 + 15*A1^3*zeta3^2*lqr^2*C1 + A1^3*zeta2*lfr^2*Gsv1 + A1^3*
      zeta2*lfr^2*g11 - 1/2*A1^3*zeta2*lfr^3*bt0 - 2*A1^3*zeta2*lqr*lfr
      *Gsv1 - 2*A1^3*zeta2*lqr*lfr*g11 - A1^3*zeta2*lqr*lfr^2*gm0 + 
      A1^3*zeta2*lqr^2*Gsv1 + A1^3*zeta2*lqr^2*g11 + 3/2*A1^3*zeta2*
      lqr^2*lfr*bt0 + 2*A1^3*zeta2*lqr^2*lfr*gm0 - A1^3*zeta2*lqr^3*bt0
       - A1^3*zeta2*lqr^3*gm0 - A1^3*zeta2*f1*lfr^3 + 3*A1^3*zeta2*f1*
      lqr*lfr^2 - 3*A1^3*zeta2*f1*lqr^2*lfr + A1^3*zeta2*f1*lqr^3 - 3/2
      *A1^3*zeta2*B1*lfr^3 + 9/2*A1^3*zeta2*B1*lqr*lfr^2 - 9/2*A1^3*
      zeta2*B1*lqr^2*lfr + 3/2*A1^3*zeta2*B1*lqr^3 + 18*A1^3*zeta2*
      zeta5*lfr*C1 - 18*A1^3*zeta2*zeta5*lqr*C1 + 2*A1^3*zeta2*zeta3*
      bt0 - A1^3*zeta2*zeta3*lfr*Phic10 - 1/2*A1^3*zeta2*zeta3*lfr^2*F1
       - 3/2*A1^3*zeta2*zeta3*lfr^2*Phic11 + 9/2*A1^3*zeta2*zeta3*lfr^3
      *C1 + A1^3*zeta2*zeta3*lqr*Phic10 + A1^3*zeta2*zeta3*lqr*lfr*F1
       + 3*A1^3*zeta2*zeta3*lqr*lfr*Phic11 - 27/2*A1^3*zeta2*zeta3*lqr*
      lfr^2*C1 - 1/2*A1^3*zeta2*zeta3*lqr^2*F1 - 3/2*A1^3*zeta2*zeta3*
      lqr^2*Phic11 + 27/2*A1^3*zeta2*zeta3*lqr^2*lfr*C1 - 9/2*A1^3*
      zeta2*zeta3*lqr^3*C1 + 1/2*A1^3*zeta2*zeta3*f1 + 1/2*A1^3*zeta2*
      zeta3*B1 - 5*A1^3*zeta2*zeta3^2*C1 - 16/5*A1^3*zeta2^2*Gsv1 - 16/
      5*A1^3*zeta2^2*g11 - 7/10*A1^3*zeta2^2*lfr*bt0 - 8/5*A1^3*zeta2^2
      *lfr^2*Phic10 + 3/2*A1^3*zeta2^2*lfr^3*F1 - 1/10*A1^3*zeta2^2*
      lfr^3*Phic11 + 1/10*A1^3*zeta2^2*lfr^4*C1 + 11/2*A1^3*zeta2^2*lqr
      *bt0 + 16/5*A1^3*zeta2^2*lqr*gm0 + 16/5*A1^3*zeta2^2*lqr*lfr*
      Phic10 - 9/2*A1^3*zeta2^2*lqr*lfr^2*F1 + 3/10*A1^3*zeta2^2*lqr*
      lfr^2*Phic11 - 2/5*A1^3*zeta2^2*lqr*lfr^3*C1 - 8/5*A1^3*zeta2^2*
      lqr^2*Phic10 + 9/2*A1^3*zeta2^2*lqr^2*lfr*F1 - 3/10*A1^3*zeta2^2*
      lqr^2*lfr*Phic11 + 3/5*A1^3*zeta2^2*lqr^2*lfr^2*C1 - 3/2*A1^3*
      zeta2^2*lqr^3*F1 + 1/10*A1^3*zeta2^2*lqr^3*Phic11 - 2/5*A1^3*
      zeta2^2*lqr^3*lfr*C1 + 1/10*A1^3*zeta2^2*lqr^4*C1 - 33/20*A1^3*
      zeta2^2*f1*lfr + 33/20*A1^3*zeta2^2*f1*lqr - 1/20*A1^3*zeta2^2*B1
      *lfr + 1/20*A1^3*zeta2^2*B1*lqr - 7/4*A1^3*zeta2^2*zeta3*F1 - 7/4
      *A1^3*zeta2^2*zeta3*Phic11 + 73/4*A1^3*zeta2^2*zeta3*lfr*C1 - 73/
      4*A1^3*zeta2^2*zeta3*lqr*C1 + 1769/420*A1^3*zeta2^3*Phic10 + 5/3*
      A1^3*zeta2^3*lfr*F1 + 823/140*A1^3*zeta2^3*lfr*Phic11 - 225/28*
      A1^3*zeta2^3*lfr^2*C1 - 5/3*A1^3*zeta2^3*lqr*F1 - 823/140*A1^3*
      zeta2^3*lqr*Phic11 + 225/14*A1^3*zeta2^3*lqr*lfr*C1 - 225/28*A1^3
      *zeta2^3*lqr^2*C1 - 899/140*A1^3*zeta2^4*C1 - 9*A1^4*zeta5*lfr + 
      9*A1^4*zeta5*lqr - 3/2*A1^4*zeta3*lfr^3 + 9/2*A1^4*zeta3*lqr*
      lfr^2 - 9/2*A1^4*zeta3*lqr^2*lfr + 3/2*A1^4*zeta3*lqr^3 + 5/2*
      A1^4*zeta3^2 - 1/4*A1^4*zeta2*lfr^4 + A1^4*zeta2*lqr*lfr^3 - 3/2*
      A1^4*zeta2*lqr^2*lfr^2 + A1^4*zeta2*lqr^3*lfr - 1/4*A1^4*zeta2*
      lqr^4 + 1/2*A1^4*zeta2*zeta3*lfr - 1/2*A1^4*zeta2*zeta3*lqr - 33/
      40*A1^4*zeta2^2*lfr^2 + 33/20*A1^4*zeta2^2*lqr*lfr - 33/40*A1^4*
      zeta2^2*lqr^2 - 823/280*A1^4*zeta2^3),

Delta41 ->
      (F4 + Phic41 + Gsv3*F1 + Gsv3*Phic11 + Gsv2*F2 + Gsv2*Phic21 + 2*
      Gsv1*F3 + 2*Gsv1*Phic31 + 2*Gsv1*Gsv2*F1 + 2*Gsv1*Gsv2*Phic11 + 2
      *Gsv1^2*F2 + 2*Gsv1^2*Phic21 + 4/3*Gsv1^3*F1 + 4/3*Gsv1^3*Phic11
       - bt2*Phic10 - 2*bt1*Phic20 - 4*bt1*Gsv1*Phic10 - 3*bt0*Phic30
       - 3*bt0*Gsv2*Phic10 - 6*bt0*Gsv1*Phic20 - 6*bt0*Gsv1^2*Phic10 + 
      2/3*g31*F1 + 2/3*g31*Phic11 + 4/3*g22*bt0*F1 + 4/3*g22*bt0*Phic11
       + g21*F2 + g21*Phic21 + 2*g21*Gsv1*F1 + 2*g21*Gsv1*Phic11 - g21*
      bt0*Phic10 + 8/3*g13*bt0^2*F1 + 8/3*g13*bt0^2*Phic11 + 4/3*g12*
      bt1*F1 + 4/3*g12*bt1*Phic11 + 2*g12*bt0*F2 + 2*g12*bt0*Phic21 + 4
      *g12*bt0*Gsv1*F1 + 4*g12*bt0*Gsv1*Phic11 - 2*g12*bt0^2*Phic10 + 2
      *g11*F3 + 2*g11*Phic31 + 2*g11*Gsv2*F1 + 2*g11*Gsv2*Phic11 + 4*
      g11*Gsv1*F2 + 4*g11*Gsv1*Phic21 + 4*g11*Gsv1^2*F1 + 4*g11*Gsv1^2*
      Phic11 - 2*g11*bt1*Phic10 - 4*g11*bt0*Phic20 - 8*g11*bt0*Gsv1*
      Phic10 + 2*g11*g21*F1 + 2*g11*g21*Phic11 + 4*g11*g12*bt0*F1 + 4*
      g11*g12*bt0*Phic11 + 2*g11^2*F2 + 2*g11^2*Phic21 + 4*g11^2*Gsv1*
      F1 + 4*g11^2*Gsv1*Phic11 - 2*g11^2*bt0*Phic10 + 4/3*g11^3*F1 + 4/
      3*g11^3*Phic11 + 2*lfr*bt1*Gsv1*F1 + 2*lfr*bt0*Gsv2*F1 + 2*lfr*
      bt0*Gsv1*F2 + 4*lfr*bt0*Gsv1^2*F1 - lfr*C4 - 2*lfr*C3*Gsv1 - lfr*
      C2*Gsv2 - 2*lfr*C2*Gsv1^2 - lfr*C1*Gsv3 - 2*lfr*C1*Gsv1*Gsv2 - 4/
      3*lfr*C1*Gsv1^3 - 2/3*lfr*g31*C1 - 4/3*lfr*g22*C1*bt0 - lfr*g21*
      C2 - 2*lfr*g21*C1*Gsv1 - 8/3*lfr*g13*C1*bt0^2 - 2*lfr*g12*C2*bt0
       - 4/3*lfr*g12*C1*bt1 - 4*lfr*g12*C1*bt0*Gsv1 + 4*lfr*g11*bt0*
      Gsv1*F1 - 2*lfr*g11*C3 - 4*lfr*g11*C2*Gsv1 - 2*lfr*g11*C1*Gsv2 - 
      4*lfr*g11*C1*Gsv1^2 - 2*lfr*g11*g21*C1 - 4*lfr*g11*g12*C1*bt0 - 2
      *lfr*g11^2*C2 - 4*lfr*g11^2*C1*Gsv1 - 4/3*lfr*g11^3*C1 - lfr^2*
      bt0^2*Gsv1*F1 + 3/2*lfr^2*C3*bt0 + lfr^2*C2*bt1 + 2*lfr^2*C2*bt0*
      Gsv1 + 1/2*lfr^2*C1*bt2 + lfr^2*C1*bt1*Gsv1 + 1/2*lfr^2*C1*bt0*
      Gsv2 + lfr^2*C1*bt0*Gsv1^2 + 1/2*lfr^2*g21*C1*bt0 + lfr^2*g12*C1*
      bt0^2 + 2*lfr^2*g11*C2*bt0 + lfr^2*g11*C1*bt1 + 2*lfr^2*g11*C1*
      bt0*Gsv1 + lfr^2*g11^2*C1*bt0 - lfr^3*C2*bt0^2 - 5/6*lfr^3*C1*bt0
      *bt1 - 2/3*lfr^3*C1*bt0^2*Gsv1 - 2/3*lfr^3*g11*C1*bt0^2 + 1/4*
      lfr^4*C1*bt0^3 - lqr*bt2*F1 - lqr*bt2*Phic11 - 2*lqr*bt1*F2 - 2*
      lqr*bt1*Phic21 - 6*lqr*bt1*Gsv1*F1 - 4*lqr*bt1*Gsv1*Phic11 - 3*
      lqr*bt0*F3 - 3*lqr*bt0*Phic31 - 5*lqr*bt0*Gsv2*F1 - 3*lqr*bt0*
      Gsv2*Phic11 - 8*lqr*bt0*Gsv1*F2 - 6*lqr*bt0*Gsv1*Phic21 - 10*lqr*
      bt0*Gsv1^2*F1 - 6*lqr*bt0*Gsv1^2*Phic11 + 5*lqr*bt0*bt1*Phic10 + 
      6*lqr*bt0^2*Phic20 + 12*lqr*bt0^2*Gsv1*Phic10 - 2*lqr*gm2*F1 - 2*
      lqr*gm2*Phic11 - 2*lqr*gm1*F2 - 2*lqr*gm1*Phic21 - 4*lqr*gm1*Gsv1
      *F1 - 4*lqr*gm1*Gsv1*Phic11 + 2*lqr*gm1*bt0*Phic10 - 2*lqr*gm0*F3
       - 2*lqr*gm0*Phic31 - 2*lqr*gm0*Gsv2*F1 - 2*lqr*gm0*Gsv2*Phic11
       - 4*lqr*gm0*Gsv1*F2 - 4*lqr*gm0*Gsv1*Phic21 - 4*lqr*gm0*Gsv1^2*
      F1 - 4*lqr*gm0*Gsv1^2*Phic11 + 2*lqr*gm0*bt1*Phic10 + 4*lqr*gm0*
      bt0*Phic20 + 8*lqr*gm0*bt0*Gsv1*Phic10 + lqr*C4 + 2*lqr*C3*Gsv1
       + lqr*C2*Gsv2 + 2*lqr*C2*Gsv1^2 + lqr*C1*Gsv3 + 2*lqr*C1*Gsv1*
      Gsv2 + 4/3*lqr*C1*Gsv1^3 + 2/3*lqr*g31*C1 + 4/3*lqr*g22*C1*bt0 - 
      3*lqr*g21*bt0*F1 - 3*lqr*g21*bt0*Phic11 - 2*lqr*g21*gm0*F1 - 2*
      lqr*g21*gm0*Phic11 + lqr*g21*C2 + 2*lqr*g21*C1*Gsv1 + 8/3*lqr*g13
      *C1*bt0^2 - 6*lqr*g12*bt0^2*F1 - 6*lqr*g12*bt0^2*Phic11 - 4*lqr*
      g12*gm0*bt0*F1 - 4*lqr*g12*gm0*bt0*Phic11 + 2*lqr*g12*C2*bt0 + 4/
      3*lqr*g12*C1*bt1 + 4*lqr*g12*C1*bt0*Gsv1 - 4*lqr*g11*bt1*F1 - 4*
      lqr*g11*bt1*Phic11 - 6*lqr*g11*bt0*F2 - 6*lqr*g11*bt0*Phic21 - 16
      *lqr*g11*bt0*Gsv1*F1 - 12*lqr*g11*bt0*Gsv1*Phic11 + 6*lqr*g11*
      bt0^2*Phic10 - 4*lqr*g11*gm1*F1 - 4*lqr*g11*gm1*Phic11 - 4*lqr*
      g11*gm0*F2 - 4*lqr*g11*gm0*Phic21 - 8*lqr*g11*gm0*Gsv1*F1 - 8*lqr
      *g11*gm0*Gsv1*Phic11 + 4*lqr*g11*gm0*bt0*Phic10 + 2*lqr*g11*C3 + 
      4*lqr*g11*C2*Gsv1 + 2*lqr*g11*C1*Gsv2 + 4*lqr*g11*C1*Gsv1^2 + 2*
      lqr*g11*g21*C1 + 4*lqr*g11*g12*C1*bt0 - 6*lqr*g11^2*bt0*F1 - 6*
      lqr*g11^2*bt0*Phic11 - 4*lqr*g11^2*gm0*F1 - 4*lqr*g11^2*gm0*
      Phic11 + 2*lqr*g11^2*C2 + 4*lqr*g11^2*C1*Gsv1 + 4/3*lqr*g11^3*C1
       - 4*lqr*lfr*bt0^2*Gsv1*F1 - 4*lqr*lfr*gm0*bt0*Gsv1*F1 + 2*lqr*
      lfr*C3*gm0 + 2*lqr*lfr*C2*bt0*Gsv1 + 2*lqr*lfr*C2*gm1 + 4*lqr*lfr
      *C2*gm0*Gsv1 + 2*lqr*lfr*C1*bt1*Gsv1 + 2*lqr*lfr*C1*bt0*Gsv2 + 4*
      lqr*lfr*C1*bt0*Gsv1^2 + 2*lqr*lfr*C1*gm2 + 4*lqr*lfr*C1*gm1*Gsv1
       + 2*lqr*lfr*C1*gm0*Gsv2 + 4*lqr*lfr*C1*gm0*Gsv1^2 + 2*lqr*lfr*
      g21*C1*bt0 + 2*lqr*lfr*g21*C1*gm0 + 4*lqr*lfr*g12*C1*bt0^2 + 4*
      lqr*lfr*g12*C1*gm0*bt0 + 2*lqr*lfr*g11*C2*bt0 + 4*lqr*lfr*g11*C2*
      gm0 + 2*lqr*lfr*g11*C1*bt1 + 8*lqr*lfr*g11*C1*bt0*Gsv1 + 4*lqr*
      lfr*g11*C1*gm1 + 8*lqr*lfr*g11*C1*gm0*Gsv1 + 4*lqr*lfr*g11^2*C1*
      bt0 + 4*lqr*lfr*g11^2*C1*gm0 - 2*lqr*lfr^2*C2*gm0*bt0 - lqr*lfr^2
      *C1*bt0^2*Gsv1 - lqr*lfr^2*C1*gm1*bt0 - lqr*lfr^2*C1*gm0*bt1 - 2*
      lqr*lfr^2*C1*gm0*bt0*Gsv1 - lqr*lfr^2*g11*C1*bt0^2 - 2*lqr*lfr^2*
      g11*C1*gm0*bt0 + 2/3*lqr*lfr^3*C1*gm0*bt0^2 + 5/2*lqr^2*bt0*bt1*
      F1 + 5/2*lqr^2*bt0*bt1*Phic11 + 3*lqr^2*bt0^2*F2 + 3*lqr^2*bt0^2*
      Phic21 + 11*lqr^2*bt0^2*Gsv1*F1 + 6*lqr^2*bt0^2*Gsv1*Phic11 - 3*
      lqr^2*bt0^3*Phic10 + 4*lqr^2*gm1*bt0*F1 + 4*lqr^2*gm1*bt0*Phic11
       + 3*lqr^2*gm0*bt1*F1 + 3*lqr^2*gm0*bt1*Phic11 + 5*lqr^2*gm0*bt0*
      F2 + 5*lqr^2*gm0*bt0*Phic21 + 14*lqr^2*gm0*bt0*Gsv1*F1 + 10*lqr^2
      *gm0*bt0*Gsv1*Phic11 - 5*lqr^2*gm0*bt0^2*Phic10 + 4*lqr^2*gm0*gm1
      *F1 + 4*lqr^2*gm0*gm1*Phic11 + 2*lqr^2*gm0^2*F2 + 2*lqr^2*gm0^2*
      Phic21 + 4*lqr^2*gm0^2*Gsv1*F1 + 4*lqr^2*gm0^2*Gsv1*Phic11 - 2*
      lqr^2*gm0^2*bt0*Phic10 - 3/2*lqr^2*C3*bt0 - 2*lqr^2*C3*gm0 - 
      lqr^2*C2*bt1 - 4*lqr^2*C2*bt0*Gsv1 - 2*lqr^2*C2*gm1 - 4*lqr^2*C2*
      gm0*Gsv1 - 1/2*lqr^2*C1*bt2 - 3*lqr^2*C1*bt1*Gsv1 - 5/2*lqr^2*C1*
      bt0*Gsv2 - 5*lqr^2*C1*bt0*Gsv1^2 - 2*lqr^2*C1*gm2 - 4*lqr^2*C1*
      gm1*Gsv1 - 2*lqr^2*C1*gm0*Gsv2 - 4*lqr^2*C1*gm0*Gsv1^2 - 5/2*
      lqr^2*g21*C1*bt0 - 2*lqr^2*g21*C1*gm0 - 5*lqr^2*g12*C1*bt0^2 - 4*
      lqr^2*g12*C1*gm0*bt0 + 6*lqr^2*g11*bt0^2*F1 + 6*lqr^2*g11*bt0^2*
      Phic11 + 10*lqr^2*g11*gm0*bt0*F1 + 10*lqr^2*g11*gm0*bt0*Phic11 + 
      4*lqr^2*g11*gm0^2*F1 + 4*lqr^2*g11*gm0^2*Phic11 - 4*lqr^2*g11*C2*
      bt0 - 4*lqr^2*g11*C2*gm0 - 3*lqr^2*g11*C1*bt1 - 10*lqr^2*g11*C1*
      bt0*Gsv1 - 4*lqr^2*g11*C1*gm1 - 8*lqr^2*g11*C1*gm0*Gsv1 - 5*lqr^2
      *g11^2*C1*bt0 - 4*lqr^2*g11^2*C1*gm0 - lqr^2*lfr*C2*gm0*bt0 - 2*
      lqr^2*lfr*C2*gm0^2 - 2*lqr^2*lfr*C1*bt0^2*Gsv1 - 2*lqr^2*lfr*C1*
      gm1*bt0 - lqr^2*lfr*C1*gm0*bt1 - 6*lqr^2*lfr*C1*gm0*bt0*Gsv1 - 4*
      lqr^2*lfr*C1*gm0*gm1 - 4*lqr^2*lfr*C1*gm0^2*Gsv1 - 2*lqr^2*lfr*
      g11*C1*bt0^2 - 6*lqr^2*lfr*g11*C1*gm0*bt0 - 4*lqr^2*lfr*g11*C1*
      gm0^2 + 1/2*lqr^2*lfr^2*C1*gm0*bt0^2 + lqr^2*lfr^2*C1*gm0^2*bt0
       - lqr^3*bt0^3*F1 - lqr^3*bt0^3*Phic11 - 11/3*lqr^3*gm0*bt0^2*F1
       - 11/3*lqr^3*gm0*bt0^2*Phic11 - 4*lqr^3*gm0^2*bt0*F1 - 4*lqr^3*
      gm0^2*bt0*Phic11 - 4/3*lqr^3*gm0^3*F1 - 4/3*lqr^3*gm0^3*Phic11 + 
      lqr^3*C2*bt0^2 + 3*lqr^3*C2*gm0*bt0 + 2*lqr^3*C2*gm0^2 + 5/6*
      lqr^3*C1*bt0*bt1 + 11/3*lqr^3*C1*bt0^2*Gsv1 + 3*lqr^3*C1*gm1*bt0
       + 2*lqr^3*C1*gm0*bt1 + 8*lqr^3*C1*gm0*bt0*Gsv1 + 4*lqr^3*C1*gm0*
      gm1 + 4*lqr^3*C1*gm0^2*Gsv1 + 11/3*lqr^3*g11*C1*bt0^2 + 8*lqr^3*
      g11*C1*gm0*bt0 + 4*lqr^3*g11*C1*gm0^2 + 2/3*lqr^3*lfr*C1*gm0*
      bt0^2 + 2*lqr^3*lfr*C1*gm0^2*bt0 + 4/3*lqr^3*lfr*C1*gm0^3 - 1/4*
      lqr^4*C1*bt0^3 - 11/6*lqr^4*C1*gm0*bt0^2 - 3*lqr^4*C1*gm0^2*bt0
       - 4/3*lqr^4*C1*gm0^3 - f3*Phic10 + f3*lfr*F1 - f3*lqr*F1 - f2*
      Phic20 - 2*f2*Gsv1*Phic10 - 2*f2*g11*Phic10 + f2*lfr*F2 + 2*f2*
      lfr*Gsv1*F1 + 2*f2*lfr*g11*F1 - 1/2*f2*lfr^2*bt0*F1 - f2*lqr*F2
       - 2*f2*lqr*Gsv1*F1 + 3*f2*lqr*bt0*Phic10 + 2*f2*lqr*gm0*Phic10
       - 2*f2*lqr*g11*F1 - 2*f2*lqr*lfr*bt0*F1 - 2*f2*lqr*lfr*gm0*F1 + 
      5/2*f2*lqr^2*bt0*F1 + 2*f2*lqr^2*gm0*F1 - f1*Phic30 - f1*Gsv2*
      Phic10 - 2*f1*Gsv1*Phic20 - 2*f1*Gsv1^2*Phic10 - 6*f1*bt0^2*Gsv1
       - f1*g21*Phic10 - 2*f1*g12*bt0*Phic10 - 2*f1*g11*Phic20 - 4*f1*
      g11*Gsv1*Phic10 - 2*f1*g11^2*Phic10 + f1*lfr*F3 + f1*lfr*Gsv2*F1
       + 2*f1*lfr*Gsv1*F2 + 2*f1*lfr*Gsv1^2*F1 + f1*lfr*g21*F1 + 2*f1*
      lfr*g12*bt0*F1 + 2*f1*lfr*g11*F2 + 4*f1*lfr*g11*Gsv1*F1 + 2*f1*
      lfr*g11^2*F1 - 1/2*f1*lfr^2*bt1*F1 - f1*lfr^2*bt0*F2 - f1*lfr^2*
      bt0*Gsv1*F1 - f1*lfr^2*g11*bt0*F1 + 1/3*f1*lfr^3*bt0^2*F1 - f1*
      lqr*F3 - f1*lqr*Gsv2*F1 - 2*f1*lqr*Gsv1*F2 - 2*f1*lqr*Gsv1^2*F1
       + 2*f1*lqr*bt1*Phic10 + 3*f1*lqr*bt0*Phic20 + 6*f1*lqr*bt0*Gsv1*
      Phic10 + 2*f1*lqr*gm1*Phic10 + 2*f1*lqr*gm0*Phic20 + 4*f1*lqr*gm0
      *Gsv1*Phic10 - f1*lqr*g21*F1 - 2*f1*lqr*g12*bt0*F1 - 2*f1*lqr*g11
      *F2 - 4*f1*lqr*g11*Gsv1*F1 + 6*f1*lqr*g11*bt0*Phic10 + 4*f1*lqr*
      g11*gm0*Phic10 - 2*f1*lqr*g11^2*F1 - f1*lqr*lfr*bt1*F1 - f1*lqr*
      lfr*bt0*F2 - 4*f1*lqr*lfr*bt0*Gsv1*F1 - 2*f1*lqr*lfr*gm1*F1 - 2*
      f1*lqr*lfr*gm0*F2 - 4*f1*lqr*lfr*gm0*Gsv1*F1 - 4*f1*lqr*lfr*g11*
      bt0*F1 - 4*f1*lqr*lfr*g11*gm0*F1 + 1/2*f1*lqr*lfr^2*bt0^2*F1 + f1
      *lqr*lfr^2*gm0*bt0*F1 + 3/2*f1*lqr^2*bt1*F1 + 2*f1*lqr^2*bt0*F2
       + 5*f1*lqr^2*bt0*Gsv1*F1 - 3*f1*lqr^2*bt0^2*Phic10 + 2*f1*lqr^2*
      gm1*F1 + 2*f1*lqr^2*gm0*F2 + 4*f1*lqr^2*gm0*Gsv1*F1 - 5*f1*lqr^2*
      gm0*bt0*Phic10 - 2*f1*lqr^2*gm0^2*Phic10 + 5*f1*lqr^2*g11*bt0*F1
       + 4*f1*lqr^2*g11*gm0*F1 + f1*lqr^2*lfr*bt0^2*F1 + 3*f1*lqr^2*lfr
      *gm0*bt0*F1 + 2*f1*lqr^2*lfr*gm0^2*F1 - 11/6*f1*lqr^3*bt0^2*F1 - 
      4*f1*lqr^3*gm0*bt0*F1 - 2*f1*lqr^3*gm0^2*F1 - 3*f1*f2*bt0 - f1^2*
      bt1 - 5*f1^2*bt0*Gsv1 - 2*f1^2*g11*bt0 + 3*f1^2*lqr*bt0^2 + 2*
      f1^2*lqr*gm0*bt0 - 3/2*f1^2*f2 - f1^3*Gsv1 - f1^3*g11 + 3/2*f1^3*
      lqr*bt0 + f1^3*lqr*gm0 - B3*Phic10 - B3*lfr*Phic11 + B3*lfr^2*C1
       + B3*lqr*Phic11 - 2*B3*lqr*lfr*C1 + B3*lqr^2*C1 - B2*Phic20 - 2*
      B2*Gsv1*Phic10 - 2*B2*g11*Phic10 - B2*lfr*Phic21 - 2*B2*lfr*Gsv1*
      Phic11 + B2*lfr*bt0*Phic10 - 2*B2*lfr*g11*Phic11 + 1/2*B2*lfr^2*
      bt0*F1 + B2*lfr^2*bt0*Phic11 + B2*lfr^2*C2 + 2*B2*lfr^2*C1*Gsv1
       + 2*B2*lfr^2*g11*C1 - 3/2*B2*lfr^3*C1*bt0 + B2*lqr*Phic21 + 2*B2
      *lqr*Gsv1*Phic11 + 2*B2*lqr*bt0*Phic10 + 2*B2*lqr*gm0*Phic10 + 2*
      B2*lqr*g11*Phic11 - B2*lqr*lfr*bt0*F1 + B2*lqr*lfr*bt0*Phic11 + 2
      *B2*lqr*lfr*gm0*Phic11 - 2*B2*lqr*lfr*C2 - 4*B2*lqr*lfr*C1*Gsv1
       - 4*B2*lqr*lfr*g11*C1 + 3/2*B2*lqr*lfr^2*C1*bt0 - 2*B2*lqr*lfr^2
      *C1*gm0 + 1/2*B2*lqr^2*bt0*F1 - 2*B2*lqr^2*bt0*Phic11 - 2*B2*
      lqr^2*gm0*Phic11 + B2*lqr^2*C2 + 2*B2*lqr^2*C1*Gsv1 + 2*B2*lqr^2*
      g11*C1 + 3/2*B2*lqr^2*lfr*C1*bt0 + 4*B2*lqr^2*lfr*C1*gm0 - 3/2*B2
      *lqr^3*C1*bt0 - 2*B2*lqr^3*C1*gm0 - 3*B2*f1*bt0 + B2*f1*lfr*
      Phic10 - B2*f1*lfr^2*F1 - B2*f1*lqr*Phic10 + 2*B2*f1*lqr*lfr*F1
       - B2*f1*lqr^2*F1 - 3/2*B2*f1^2 - B1*Phic30 - B1*Gsv2*Phic10 - 2*
      B1*Gsv1*Phic20 - 2*B1*Gsv1^2*Phic10 - 6*B1*bt0^2*Gsv1 - B1*g21*
      Phic10 - 2*B1*g12*bt0*Phic10 - 2*B1*g11*Phic20 - 4*B1*g11*Gsv1*
      Phic10 - 2*B1*g11^2*Phic10 - B1*lfr*Phic31 - B1*lfr*Gsv2*Phic11
       - 2*B1*lfr*Gsv1*Phic21 - 2*B1*lfr*Gsv1^2*Phic11 + B1*lfr*bt1*
      Phic10 + 2*B1*lfr*bt0*Phic20 + 4*B1*lfr*bt0*Gsv1*Phic10 - B1*lfr*
      g21*Phic11 - 2*B1*lfr*g12*bt0*Phic11 - 2*B1*lfr*g11*Phic21 - 4*B1
      *lfr*g11*Gsv1*Phic11 + 2*B1*lfr*g11*bt0*Phic10 - 2*B1*lfr*g11^2*
      Phic11 + 1/2*B1*lfr^2*bt1*Phic11 - 1/2*B1*lfr^2*bt0*F2 + 1/2*B1*
      lfr^2*bt0*Phic21 - 2*B1*lfr^2*bt0*Gsv1*F1 + B1*lfr^2*bt0*Gsv1*
      Phic11 - 1/2*B1*lfr^2*bt0^2*Phic10 + B1*lfr^2*C3 + 2*B1*lfr^2*C2*
      Gsv1 + B1*lfr^2*C1*Gsv2 + 2*B1*lfr^2*C1*Gsv1^2 + B1*lfr^2*g21*C1
       + 2*B1*lfr^2*g12*C1*bt0 + B1*lfr^2*g11*bt0*Phic11 + 2*B1*lfr^2*
      g11*C2 + 4*B1*lfr^2*g11*C1*Gsv1 + 2*B1*lfr^2*g11^2*C1 - 1/3*B1*
      lfr^3*bt0^2*Phic11 - 3/2*B1*lfr^3*C2*bt0 - B1*lfr^3*C1*bt1 - 2*B1
      *lfr^3*C1*bt0*Gsv1 - 2*B1*lfr^3*g11*C1*bt0 + 11/12*B1*lfr^4*C1*
      bt0^2 + B1*lqr*Phic31 + B1*lqr*Gsv2*Phic11 + 2*B1*lqr*Gsv1*Phic21
       + 2*B1*lqr*Gsv1^2*Phic11 + B1*lqr*bt1*Phic10 + B1*lqr*bt0*Phic20
       + 2*B1*lqr*bt0*Gsv1*Phic10 + 2*B1*lqr*gm1*Phic10 + 2*B1*lqr*gm0*
      Phic20 + 4*B1*lqr*gm0*Gsv1*Phic10 + B1*lqr*g21*Phic11 + 2*B1*lqr*
      g12*bt0*Phic11 + 2*B1*lqr*g11*Phic21 + 4*B1*lqr*g11*Gsv1*Phic11
       + 4*B1*lqr*g11*bt0*Phic10 + 4*B1*lqr*g11*gm0*Phic10 + 2*B1*lqr*
      g11^2*Phic11 + B1*lqr*lfr*bt1*Phic11 + B1*lqr*lfr*bt0*F2 + 2*B1*
      lqr*lfr*bt0*Phic21 + 4*B1*lqr*lfr*bt0*Gsv1*F1 + 4*B1*lqr*lfr*bt0*
      Gsv1*Phic11 - 2*B1*lqr*lfr*bt0^2*Phic10 + 2*B1*lqr*lfr*gm1*Phic11
       + 2*B1*lqr*lfr*gm0*Phic21 + 4*B1*lqr*lfr*gm0*Gsv1*Phic11 - 2*B1*
      lqr*lfr*gm0*bt0*Phic10 - 2*B1*lqr*lfr*C3 - 4*B1*lqr*lfr*C2*Gsv1
       - 2*B1*lqr*lfr*C1*Gsv2 - 4*B1*lqr*lfr*C1*Gsv1^2 - 2*B1*lqr*lfr*
      g21*C1 - 4*B1*lqr*lfr*g12*C1*bt0 + 4*B1*lqr*lfr*g11*bt0*Phic11 + 
      4*B1*lqr*lfr*g11*gm0*Phic11 - 4*B1*lqr*lfr*g11*C2 - 8*B1*lqr*lfr*
      g11*C1*Gsv1 - 4*B1*lqr*lfr*g11^2*C1 - 1/2*B1*lqr*lfr^2*bt0^2*
      Phic11 - B1*lqr*lfr^2*gm0*bt0*Phic11 + 3/2*B1*lqr*lfr^2*C2*bt0 - 
      2*B1*lqr*lfr^2*C2*gm0 + B1*lqr*lfr^2*C1*bt1 - 2*B1*lqr*lfr^2*C1*
      gm1 - 4*B1*lqr*lfr^2*C1*gm0*Gsv1 - 4*B1*lqr*lfr^2*g11*C1*gm0 - 2/
      3*B1*lqr*lfr^3*C1*bt0^2 + 2*B1*lqr*lfr^3*C1*gm0*bt0 - 3/2*B1*
      lqr^2*bt1*Phic11 - 1/2*B1*lqr^2*bt0*F2 - 5/2*B1*lqr^2*bt0*Phic21
       - 2*B1*lqr^2*bt0*Gsv1*F1 - 5*B1*lqr^2*bt0*Gsv1*Phic11 - 1/2*B1*
      lqr^2*bt0^2*Phic10 - 2*B1*lqr^2*gm1*Phic11 - 2*B1*lqr^2*gm0*
      Phic21 - 4*B1*lqr^2*gm0*Gsv1*Phic11 - 3*B1*lqr^2*gm0*bt0*Phic10
       - 2*B1*lqr^2*gm0^2*Phic10 + B1*lqr^2*C3 + 2*B1*lqr^2*C2*Gsv1 + 
      B1*lqr^2*C1*Gsv2 + 2*B1*lqr^2*C1*Gsv1^2 + B1*lqr^2*g21*C1 + 2*B1*
      lqr^2*g12*C1*bt0 - 5*B1*lqr^2*g11*bt0*Phic11 - 4*B1*lqr^2*g11*gm0
      *Phic11 + 2*B1*lqr^2*g11*C2 + 4*B1*lqr^2*g11*C1*Gsv1 + 2*B1*lqr^2
      *g11^2*C1 - B1*lqr^2*lfr*bt0^2*Phic11 - 3*B1*lqr^2*lfr*gm0*bt0*
      Phic11 - 2*B1*lqr^2*lfr*gm0^2*Phic11 + 3/2*B1*lqr^2*lfr*C2*bt0 + 
      4*B1*lqr^2*lfr*C2*gm0 + B1*lqr^2*lfr*C1*bt1 + 6*B1*lqr^2*lfr*C1*
      bt0*Gsv1 + 4*B1*lqr^2*lfr*C1*gm1 + 8*B1*lqr^2*lfr*C1*gm0*Gsv1 + 6
      *B1*lqr^2*lfr*g11*C1*bt0 + 8*B1*lqr^2*lfr*g11*C1*gm0 - 1/2*B1*
      lqr^2*lfr^2*C1*bt0^2 - B1*lqr^2*lfr^2*C1*gm0*bt0 + 2*B1*lqr^2*
      lfr^2*C1*gm0^2 + 11/6*B1*lqr^3*bt0^2*Phic11 + 4*B1*lqr^3*gm0*bt0*
      Phic11 + 2*B1*lqr^3*gm0^2*Phic11 - 3/2*B1*lqr^3*C2*bt0 - 2*B1*
      lqr^3*C2*gm0 - B1*lqr^3*C1*bt1 - 4*B1*lqr^3*C1*bt0*Gsv1 - 2*B1*
      lqr^3*C1*gm1 - 4*B1*lqr^3*C1*gm0*Gsv1 - 4*B1*lqr^3*g11*C1*bt0 - 4
      *B1*lqr^3*g11*C1*gm0 - 2/3*B1*lqr^3*lfr*C1*bt0^2 - 4*B1*lqr^3*lfr
      *C1*gm0*bt0 - 4*B1*lqr^3*lfr*C1*gm0^2 + 11/12*B1*lqr^4*C1*bt0^2
       + 3*B1*lqr^4*C1*gm0*bt0 + 2*B1*lqr^4*C1*gm0^2 - 3*B1*f2*bt0 + B1
      *f2*lfr*Phic10 - B1*f2*lfr^2*F1 - B1*f2*lqr*Phic10 + 2*B1*f2*lqr*
      lfr*F1 - B1*f2*lqr^2*F1 - 2*B1*f1*bt1 - 10*B1*f1*bt0*Gsv1 - 4*B1*
      f1*g11*bt0 + B1*f1*lfr*Phic20 + 2*B1*f1*lfr*Gsv1*Phic10 + 2*B1*f1
      *lfr*g11*Phic10 - B1*f1*lfr^2*F2 - 2*B1*f1*lfr^2*Gsv1*F1 - 1/2*B1
      *f1*lfr^2*bt0*Phic10 - 2*B1*f1*lfr^2*g11*F1 + B1*f1*lfr^3*bt0*F1
       - B1*f1*lqr*Phic20 - 2*B1*f1*lqr*Gsv1*Phic10 + 6*B1*f1*lqr*bt0^2
       + 4*B1*f1*lqr*gm0*bt0 - 2*B1*f1*lqr*g11*Phic10 + 2*B1*f1*lqr*lfr
      *F2 + 4*B1*f1*lqr*lfr*Gsv1*F1 - 2*B1*f1*lqr*lfr*bt0*Phic10 - 2*B1
      *f1*lqr*lfr*gm0*Phic10 + 4*B1*f1*lqr*lfr*g11*F1 + 2*B1*f1*lqr*
      lfr^2*gm0*F1 - B1*f1*lqr^2*F2 - 2*B1*f1*lqr^2*Gsv1*F1 + 5/2*B1*f1
      *lqr^2*bt0*Phic10 + 2*B1*f1*lqr^2*gm0*Phic10 - 2*B1*f1*lqr^2*g11*
      F1 - 3*B1*f1*lqr^2*lfr*bt0*F1 - 4*B1*f1*lqr^2*lfr*gm0*F1 + 2*B1*
      f1*lqr^3*bt0*F1 + 2*B1*f1*lqr^3*gm0*F1 - 3*B1*f1*f2 - 3*B1*f1^2*
      Gsv1 - 3*B1*f1^2*g11 + B1*f1^2*lfr*bt0 + 7/2*B1*f1^2*lqr*bt0 + 3*
      B1*f1^2*lqr*gm0 + 1/2*B1*f1^3*lfr - 1/2*B1*f1^3*lqr - 3*B1*B2*bt0
       + 2*B1*B2*lfr*Phic10 - B1*B2*lfr^2*F1 + B1*B2*lfr^2*Phic11 - B1*
      B2*lfr^3*C1 - 2*B1*B2*lqr*Phic10 + 2*B1*B2*lqr*lfr*F1 - 2*B1*B2*
      lqr*lfr*Phic11 + 3*B1*B2*lqr*lfr^2*C1 - B1*B2*lqr^2*F1 + B1*B2*
      lqr^2*Phic11 - 3*B1*B2*lqr^2*lfr*C1 + B1*B2*lqr^3*C1 - 3*B1*B2*f1
       - B1^2*bt1 - 5*B1^2*bt0*Gsv1 - 2*B1^2*g11*bt0 + B1^2*lfr*Phic20
       + 2*B1^2*lfr*Gsv1*Phic10 + 2*B1^2*lfr*g11*Phic10 - 1/2*B1^2*
      lfr^2*F2 + 1/2*B1^2*lfr^2*Phic21 - B1^2*lfr^2*Gsv1*F1 + B1^2*
      lfr^2*Gsv1*Phic11 - B1^2*lfr^2*bt0*Phic10 - B1^2*lfr^2*g11*F1 + 
      B1^2*lfr^2*g11*Phic11 + 1/2*B1^2*lfr^3*bt0*F1 - 1/2*B1^2*lfr^3*
      bt0*Phic11 - 1/2*B1^2*lfr^3*C2 - B1^2*lfr^3*C1*Gsv1 - B1^2*lfr^3*
      g11*C1 + 3/4*B1^2*lfr^4*C1*bt0 - B1^2*lqr*Phic20 - 2*B1^2*lqr*
      Gsv1*Phic10 + 3*B1^2*lqr*bt0^2 + 2*B1^2*lqr*gm0*bt0 - 2*B1^2*lqr*
      g11*Phic10 + B1^2*lqr*lfr*F2 - B1^2*lqr*lfr*Phic21 + 2*B1^2*lqr*
      lfr*Gsv1*F1 - 2*B1^2*lqr*lfr*Gsv1*Phic11 - B1^2*lqr*lfr*bt0*
      Phic10 - 2*B1^2*lqr*lfr*gm0*Phic10 + 2*B1^2*lqr*lfr*g11*F1 - 2*
      B1^2*lqr*lfr*g11*Phic11 + B1^2*lqr*lfr^2*gm0*F1 - B1^2*lqr*lfr^2*
      gm0*Phic11 + 3/2*B1^2*lqr*lfr^2*C2 + 3*B1^2*lqr*lfr^2*C1*Gsv1 + 3
      *B1^2*lqr*lfr^2*g11*C1 - 3/2*B1^2*lqr*lfr^3*C1*bt0 + B1^2*lqr*
      lfr^3*C1*gm0 - 1/2*B1^2*lqr^2*F2 + 1/2*B1^2*lqr^2*Phic21 - B1^2*
      lqr^2*Gsv1*F1 + B1^2*lqr^2*Gsv1*Phic11 + 2*B1^2*lqr^2*bt0*Phic10
       + 2*B1^2*lqr^2*gm0*Phic10 - B1^2*lqr^2*g11*F1 + B1^2*lqr^2*g11*
      Phic11 - 3/2*B1^2*lqr^2*lfr*bt0*F1 + 3/2*B1^2*lqr^2*lfr*bt0*
      Phic11 - 2*B1^2*lqr^2*lfr*gm0*F1 + 2*B1^2*lqr^2*lfr*gm0*Phic11 - 
      3/2*B1^2*lqr^2*lfr*C2 - 3*B1^2*lqr^2*lfr*C1*Gsv1 - 3*B1^2*lqr^2*
      lfr*g11*C1 - 3*B1^2*lqr^2*lfr^2*C1*gm0 + B1^2*lqr^3*bt0*F1 - B1^2
      *lqr^3*bt0*Phic11 + B1^2*lqr^3*gm0*F1 - B1^2*lqr^3*gm0*Phic11 + 1/
      2*B1^2*lqr^3*C2 + B1^2*lqr^3*C1*Gsv1 + B1^2*lqr^3*g11*C1 + 3/2*
      B1^2*lqr^3*lfr*C1*bt0 + 3*B1^2*lqr^3*lfr*C1*gm0 - 3/4*B1^2*lqr^4*
      C1*bt0 - B1^2*lqr^4*C1*gm0 - 3/2*B1^2*f2 - 3*B1^2*f1*Gsv1 - 3*
      B1^2*f1*g11 + 2*B1^2*f1*lfr*bt0 - 1/2*B1^2*f1*lfr^2*Phic10 + 1/2*
      B1^2*f1*lfr^3*F1 + 5/2*B1^2*f1*lqr*bt0 + 3*B1^2*f1*lqr*gm0 + B1^2
      *f1*lqr*lfr*Phic10 - 3/2*B1^2*f1*lqr*lfr^2*F1 - 1/2*B1^2*f1*lqr^2
      *Phic10 + 3/2*B1^2*f1*lqr^2*lfr*F1 - 1/2*B1^2*f1*lqr^3*F1 + 3/2*
      B1^2*f1^2*lfr - 3/2*B1^2*f1^2*lqr - 3/2*B1^2*B2 - B1^3*Gsv1 - 
      B1^3*g11 + B1^3*lfr*bt0 - 1/2*B1^3*lfr^2*Phic10 + 1/3*B1^3*lfr^3*
      F1 - 1/6*B1^3*lfr^3*Phic11 + 1/6*B1^3*lfr^4*C1 + 1/2*B1^3*lqr*bt0
       + B1^3*lqr*gm0 + B1^3*lqr*lfr*Phic10 - B1^3*lqr*lfr^2*F1 + 1/2*
      B1^3*lqr*lfr^2*Phic11 - 2/3*B1^3*lqr*lfr^3*C1 - 1/2*B1^3*lqr^2*
      Phic10 + B1^3*lqr^2*lfr*F1 - 1/2*B1^3*lqr^2*lfr*Phic11 + B1^3*
      lqr^2*lfr^2*C1 - 1/3*B1^3*lqr^3*F1 + 1/6*B1^3*lqr^3*Phic11 - 2/3*
      B1^3*lqr^3*lfr*C1 + 1/6*B1^3*lqr^4*C1 + 3/2*B1^3*f1*lfr - 3/2*
      B1^3*f1*lqr + 1/2*B1^4*lfr - 1/2*B1^4*lqr + 22*zeta3*C1*bt0^2*
      Gsv1 + 11*zeta3*f2*C1*bt0 - 6*zeta3*f1*Phic33 + 16*zeta3*f1*bt0*
      Phic22 - 6*zeta3*f1*bt0^2*F1 - 12*zeta3*f1*bt0^2*Phic11 + 10*
      zeta3*f1*C2*bt0 + 7*zeta3*f1*C1*bt1 + 30*zeta3*f1*C1*bt0*Gsv1 + 
      14*zeta3*f1*g11*C1*bt0 + 2*zeta3*f1*lfr*C1*bt0^2 - 23*zeta3*f1*
      lqr*C1*bt0^2 - 14*zeta3*f1*lqr*C1*gm0*bt0 + 8*zeta3*f1*f2*C1 + 4*
      zeta3*f1^2*Phic22 - 6*zeta3*f1^2*bt0*F1 - 8*zeta3*f1^2*bt0*Phic11
       + 4*zeta3*f1^2*C2 + 8*zeta3*f1^2*C1*Gsv1 + 8*zeta3*f1^2*g11*C1
       + 4*zeta3*f1^2*lfr*C1*bt0 - 16*zeta3*f1^2*lqr*C1*bt0 - 8*zeta3*
      f1^2*lqr*C1*gm0 - 4/3*zeta3*f1^3*F1 - 4/3*zeta3*f1^3*Phic11 + 4/3
      *zeta3*f1^3*lfr*C1 - 4/3*zeta3*f1^3*lqr*C1 + 11*zeta3*B2*C1*bt0
       + 8*zeta3*B2*f1*C1 - 6*zeta3*B1*Phic33 + 16*zeta3*B1*bt0*Phic22
       - 6*zeta3*B1*bt0^2*F1 - 12*zeta3*B1*bt0^2*Phic11 + 10*zeta3*B1*
      C2*bt0 + 7*zeta3*B1*C1*bt1 + 30*zeta3*B1*C1*bt0*Gsv1 + 14*zeta3*
      B1*g11*C1*bt0 + 2*zeta3*B1*lfr*C1*bt0^2 - 23*zeta3*B1*lqr*C1*
      bt0^2 - 14*zeta3*B1*lqr*C1*gm0*bt0 + 8*zeta3*B1*f2*C1 + 8*zeta3*
      B1*f1*Phic22 - 12*zeta3*B1*f1*bt0*F1 - 16*zeta3*B1*f1*bt0*Phic11
       + 8*zeta3*B1*f1*C2 + 16*zeta3*B1*f1*C1*Gsv1 + 16*zeta3*B1*f1*g11
      *C1 + zeta3*B1*f1*lfr*C1*bt0 - 25*zeta3*B1*f1*lqr*C1*bt0 - 16*
      zeta3*B1*f1*lqr*C1*gm0 - 4*zeta3*B1*f1^2*F1 - 4*zeta3*B1*f1^2*
      Phic11 + 8*zeta3*B1*B2*C1 + 4*zeta3*B1^2*Phic22 - 6*zeta3*B1^2*
      bt0*F1 - 8*zeta3*B1^2*bt0*Phic11 + 4*zeta3*B1^2*C2 + 8*zeta3*B1^2
      *C1*Gsv1 + 8*zeta3*B1^2*g11*C1 - 3*zeta3*B1^2*lfr*C1*bt0 - 9*
      zeta3*B1^2*lqr*C1*bt0 - 8*zeta3*B1^2*lqr*C1*gm0 - 4*zeta3*B1^2*f1
      *F1 - 4*zeta3*B1^2*f1*Phic11 - 4*zeta3*B1^2*f1*lfr*C1 + 4*zeta3*
      B1^2*f1*lqr*C1 - 4/3*zeta3*B1^3*F1 - 4/3*zeta3*B1^3*Phic11 - 8/3*
      zeta3*B1^3*lfr*C1 + 8/3*zeta3*B1^3*lqr*C1 + 4*zeta2*bt0*Gsv1*
      Phic22 - 6*zeta2*bt0^2*Gsv1*F1 - 8*zeta2*bt0^2*Gsv1*Phic11 - 12*
      zeta2*gm1*bt0*F1 - 12*zeta2*gm1*bt0*Phic11 - 6*zeta2*gm0*bt1*F1
       - 6*zeta2*gm0*bt1*Phic11 - 6*zeta2*gm0*bt0*F2 - 6*zeta2*gm0*bt0*
      Phic21 - 12*zeta2*gm0*bt0*Gsv1*F1 - 12*zeta2*gm0*bt0*Gsv1*Phic11
       + 6*zeta2*gm0*bt0^2*Phic10 + 4*zeta2*C2*bt0*Gsv1 + 4*zeta2*C1*
      bt1*Gsv1 + 4*zeta2*C1*bt0*Gsv2 + 8*zeta2*C1*bt0*Gsv1^2 - 12*zeta2
      *g11*bt0^2*F1 - 12*zeta2*g11*bt0^2*Phic11 - 12*zeta2*g11*gm0*bt0*
      F1 - 12*zeta2*g11*gm0*bt0*Phic11 + 8*zeta2*g11*C1*bt0*Gsv1 + 6*
      zeta2*lfr*C2*gm0*bt0 + 4*zeta2*lfr*C1*bt0^2*Gsv1 + 12*zeta2*lfr*
      C1*gm1*bt0 + 6*zeta2*lfr*C1*gm0*bt1 + 12*zeta2*lfr*C1*gm0*bt0*
      Gsv1 + 12*zeta2*lfr*g11*C1*bt0^2 + 12*zeta2*lfr*g11*C1*gm0*bt0 - 
      3*zeta2*lfr^2*C1*gm0*bt0^2 + 18*zeta2*lqr*gm0*bt0^2*F1 + 18*zeta2
      *lqr*gm0*bt0^2*Phic11 + 12*zeta2*lqr*gm0^2*bt0*F1 + 12*zeta2*lqr*
      gm0^2*bt0*Phic11 - 6*zeta2*lqr*C2*gm0*bt0 - 16*zeta2*lqr*C1*bt0^2
      *Gsv1 - 12*zeta2*lqr*C1*gm1*bt0 - 6*zeta2*lqr*C1*gm0*bt1 - 20*
      zeta2*lqr*C1*gm0*bt0*Gsv1 - 12*zeta2*lqr*g11*C1*bt0^2 - 12*zeta2*
      lqr*g11*C1*gm0*bt0 - 12*zeta2*lqr*lfr*C1*gm0*bt0^2 - 12*zeta2*lqr
      *lfr*C1*gm0^2*bt0 + 15*zeta2*lqr^2*C1*gm0*bt0^2 + 12*zeta2*lqr^2*
      C1*gm0^2*bt0 + 2*zeta2*f3*C1 + 2*zeta2*f2*Phic22 + 3*zeta2*f2*bt0
      *F1 + 2*zeta2*f2*bt0*Phic11 + 2*zeta2*f2*C2 + 4*zeta2*f2*C1*Gsv1
       + 4*zeta2*f2*g11*C1 - 4*zeta2*f2*lfr*C1*bt0 - 2*zeta2*f2*lqr*C1*
      bt0 - 4*zeta2*f2*lqr*C1*gm0 + 2*zeta2*f1*Phic32 + 4*zeta2*f1*Gsv1
      *Phic22 + zeta2*f1*bt1*F1 - 2*zeta2*f1*bt0*Phic21 - 4*zeta2*f1*
      bt0*Gsv1*F1 - 6*zeta2*f1*bt0*Gsv1*Phic11 + 6*zeta2*f1*gm0*bt0*
      Phic10 + 2*zeta2*f1*C3 + 4*zeta2*f1*C2*Gsv1 + 2*zeta2*f1*C1*Gsv2
       + 4*zeta2*f1*C1*Gsv1^2 + 2*zeta2*f1*g21*C1 + 4*zeta2*f1*g12*C1*
      bt0 + 4*zeta2*f1*g11*Phic22 + 2*zeta2*f1*g11*bt0*F1 + 4*zeta2*f1*
      g11*C2 + 8*zeta2*f1*g11*C1*Gsv1 + 4*zeta2*f1*g11^2*C1 - 6*zeta2*
      f1*lfr*gm0*bt0*F1 - 2*zeta2*f1*lfr*C2*bt0 - 2*zeta2*f1*lfr*C1*bt1
       + 2*zeta2*f1*lfr*C1*bt0*Gsv1 - 4*zeta2*f1*lfr*g11*C1*bt0 + zeta2
      *f1*lfr^2*C1*bt0^2 - 6*zeta2*f1*lqr*bt0*Phic22 - 3*zeta2*f1*lqr*
      bt0^2*F1 - 4*zeta2*f1*lqr*gm0*Phic22 + 4*zeta2*f1*lqr*gm0*bt0*F1
       - 4*zeta2*f1*lqr*C2*bt0 - 4*zeta2*f1*lqr*C2*gm0 - 2*zeta2*f1*lqr
      *C1*bt1 - 14*zeta2*f1*lqr*C1*bt0*Gsv1 - 4*zeta2*f1*lqr*C1*gm1 - 8
      *zeta2*f1*lqr*C1*gm0*Gsv1 - 8*zeta2*f1*lqr*g11*C1*bt0 - 8*zeta2*
      f1*lqr*g11*C1*gm0 + 4*zeta2*f1*lqr*lfr*C1*bt0^2 + 4*zeta2*f1*lqr*
      lfr*C1*gm0*bt0 + zeta2*f1*lqr^2*C1*bt0^2 + 6*zeta2*f1*lqr^2*C1*
      gm0*bt0 + 4*zeta2*f1*lqr^2*C1*gm0^2 - 3*zeta2*f1*f2*F1 - 3*zeta2*
      f1*f2*Phic11 + 3*zeta2*f1*f2*lfr*C1 - 3*zeta2*f1*f2*lqr*C1 - 3/2*
      zeta2*f1^2*F2 - 3/2*zeta2*f1^2*Phic21 - 3*zeta2*f1^2*Gsv1*F1 - 3*
      zeta2*f1^2*Gsv1*Phic11 - 1/2*zeta2*f1^2*bt0*Phic10 - 3*zeta2*f1^2
      *g11*F1 - 3*zeta2*f1^2*g11*Phic11 + 2*zeta2*f1^2*lfr*bt0*F1 + 3/2
      *zeta2*f1^2*lfr*C2 + 3*zeta2*f1^2*lfr*C1*Gsv1 + 3*zeta2*f1^2*lfr*
      g11*C1 - 3/4*zeta2*f1^2*lfr^2*C1*bt0 + 5/2*zeta2*f1^2*lqr*bt0*F1
       + 9/2*zeta2*f1^2*lqr*bt0*Phic11 + 3*zeta2*f1^2*lqr*gm0*F1 + 3*
      zeta2*f1^2*lqr*gm0*Phic11 - 3/2*zeta2*f1^2*lqr*C2 - 3*zeta2*f1^2*
      lqr*C1*Gsv1 - 3*zeta2*f1^2*lqr*g11*C1 - 3*zeta2*f1^2*lqr*lfr*C1*
      bt0 - 3*zeta2*f1^2*lqr*lfr*C1*gm0 + 15/4*zeta2*f1^2*lqr^2*C1*bt0
       + 3*zeta2*f1^2*lqr^2*C1*gm0 + 1/2*zeta2*f1^3*Phic10 - 1/2*zeta2*
      f1^3*lfr*F1 + 1/2*zeta2*f1^3*lqr*F1 + 2*zeta2*B3*C1 + 2*zeta2*B2*
      Phic22 + 9*zeta2*B2*bt0*F1 + 8*zeta2*B2*bt0*Phic11 + 2*zeta2*B2*
      C2 + 4*zeta2*B2*C1*Gsv1 + 4*zeta2*B2*g11*C1 - 10*zeta2*B2*lfr*C1*
      bt0 + 4*zeta2*B2*lqr*C1*bt0 - 4*zeta2*B2*lqr*C1*gm0 - 3*zeta2*B2*
      f1*F1 - 3*zeta2*B2*f1*Phic11 + zeta2*B2*f1*lfr*C1 - zeta2*B2*f1*
      lqr*C1 + 2*zeta2*B1*Phic32 + 4*zeta2*B1*Gsv1*Phic22 + 4*zeta2*B1*
      bt1*F1 + 3*zeta2*B1*bt1*Phic11 + 3*zeta2*B1*bt0*F2 + zeta2*B1*bt0
      *Phic21 + 2*zeta2*B1*bt0*Gsv1*F1 - 3*zeta2*B1*bt0^2*Phic10 + 6*
      zeta2*B1*gm0*bt0*Phic10 + 2*zeta2*B1*C3 + 4*zeta2*B1*C2*Gsv1 + 2*
      zeta2*B1*C1*Gsv2 + 4*zeta2*B1*C1*Gsv1^2 + 2*zeta2*B1*g21*C1 + 4*
      zeta2*B1*g12*C1*bt0 + 4*zeta2*B1*g11*Phic22 + 8*zeta2*B1*g11*bt0*
      F1 + 6*zeta2*B1*g11*bt0*Phic11 + 4*zeta2*B1*g11*C2 + 8*zeta2*B1*
      g11*C1*Gsv1 + 4*zeta2*B1*g11^2*C1 + 6*zeta2*B1*lfr*gm0*bt0*Phic11
       - 5*zeta2*B1*lfr*C2*bt0 - 5*zeta2*B1*lfr*C1*bt1 - 8*zeta2*B1*lfr
      *C1*bt0*Gsv1 - 10*zeta2*B1*lfr*g11*C1*bt0 + 5/2*zeta2*B1*lfr^2*C1
      *bt0^2 - 6*zeta2*B1*lfr^2*C1*gm0*bt0 - 6*zeta2*B1*lqr*bt0*Phic22
       - 12*zeta2*B1*lqr*bt0^2*F1 - 9*zeta2*B1*lqr*bt0^2*Phic11 - 4*
      zeta2*B1*lqr*gm0*Phic22 - 8*zeta2*B1*lqr*gm0*bt0*F1 - 12*zeta2*B1
      *lqr*gm0*bt0*Phic11 - zeta2*B1*lqr*C2*bt0 - 4*zeta2*B1*lqr*C2*gm0
       + zeta2*B1*lqr*C1*bt1 - 4*zeta2*B1*lqr*C1*bt0*Gsv1 - 4*zeta2*B1*
      lqr*C1*gm1 - 8*zeta2*B1*lqr*C1*gm0*Gsv1 - 2*zeta2*B1*lqr*g11*C1*
      bt0 - 8*zeta2*B1*lqr*g11*C1*gm0 + 10*zeta2*B1*lqr*lfr*C1*bt0^2 + 
      22*zeta2*B1*lqr*lfr*C1*gm0*bt0 - 13/2*zeta2*B1*lqr^2*C1*bt0^2 - 6
      *zeta2*B1*lqr^2*C1*gm0*bt0 + 4*zeta2*B1*lqr^2*C1*gm0^2 - 3*zeta2*
      B1*f2*F1 - 3*zeta2*B1*f2*Phic11 + zeta2*B1*f2*lfr*C1 - zeta2*B1*
      f2*lqr*C1 - 3*zeta2*B1*f1*F2 - 3*zeta2*B1*f1*Phic21 - 6*zeta2*B1*
      f1*Gsv1*F1 - 6*zeta2*B1*f1*Gsv1*Phic11 - 4*zeta2*B1*f1*bt0*Phic10
       - 6*zeta2*B1*f1*g11*F1 - 6*zeta2*B1*f1*g11*Phic11 - 2*zeta2*B1*
      f1*lfr*Phic22 + 6*zeta2*B1*f1*lfr*bt0*F1 + zeta2*B1*f1*lfr*C2 + 2
      *zeta2*B1*f1*lfr*C1*Gsv1 + 2*zeta2*B1*f1*lfr*g11*C1 + 3/2*zeta2*
      B1*f1*lfr^2*C1*bt0 + 2*zeta2*B1*f1*lqr*Phic22 + 3*zeta2*B1*f1*lqr
      *bt0*F1 + 9*zeta2*B1*f1*lqr*bt0*Phic11 + 6*zeta2*B1*f1*lqr*gm0*F1
       + 6*zeta2*B1*f1*lqr*gm0*Phic11 - zeta2*B1*f1*lqr*C2 - 2*zeta2*B1
      *f1*lqr*C1*Gsv1 - 2*zeta2*B1*f1*lqr*g11*C1 - 6*zeta2*B1*f1*lqr*
      lfr*C1*bt0 - 2*zeta2*B1*f1*lqr*lfr*C1*gm0 + 9/2*zeta2*B1*f1*lqr^2
      *C1*bt0 + 2*zeta2*B1*f1*lqr^2*C1*gm0 + 3/2*zeta2*B1*f1^2*Phic10
       + 3/2*zeta2*B1*f1^2*lfr*Phic11 - 3/2*zeta2*B1*f1^2*lfr^2*C1 - 3/
      2*zeta2*B1*f1^2*lqr*Phic11 + 3*zeta2*B1*f1^2*lqr*lfr*C1 - 3/2*
      zeta2*B1*f1^2*lqr^2*C1 - 3*zeta2*B1*B2*F1 - 3*zeta2*B1*B2*Phic11
       - zeta2*B1*B2*lfr*C1 + zeta2*B1*B2*lqr*C1 - 3/2*zeta2*B1^2*F2 - 
      3/2*zeta2*B1^2*Phic21 - 3*zeta2*B1^2*Gsv1*F1 - 3*zeta2*B1^2*Gsv1*
      Phic11 - 7/2*zeta2*B1^2*bt0*Phic10 - 3*zeta2*B1^2*g11*F1 - 3*
      zeta2*B1^2*g11*Phic11 - 2*zeta2*B1^2*lfr*Phic22 + zeta2*B1^2*lfr*
      bt0*F1 - 3*zeta2*B1^2*lfr*bt0*Phic11 - 1/2*zeta2*B1^2*lfr*C2 - 
      zeta2*B1^2*lfr*C1*Gsv1 - zeta2*B1^2*lfr*g11*C1 + 21/4*zeta2*B1^2*
      lfr^2*C1*bt0 + 2*zeta2*B1^2*lqr*Phic22 + 7/2*zeta2*B1^2*lqr*bt0*
      F1 + 15/2*zeta2*B1^2*lqr*bt0*Phic11 + 3*zeta2*B1^2*lqr*gm0*F1 + 3
      *zeta2*B1^2*lqr*gm0*Phic11 + 1/2*zeta2*B1^2*lqr*C2 + zeta2*B1^2*
      lqr*C1*Gsv1 + zeta2*B1^2*lqr*g11*C1 - 9*zeta2*B1^2*lqr*lfr*C1*bt0
       + zeta2*B1^2*lqr*lfr*C1*gm0 + 15/4*zeta2*B1^2*lqr^2*C1*bt0 - 
      zeta2*B1^2*lqr^2*C1*gm0 + 3/2*zeta2*B1^2*f1*Phic10 + 3/2*zeta2*
      B1^2*f1*lfr*F1 + 3*zeta2*B1^2*f1*lfr*Phic11 - 2*zeta2*B1^2*f1*
      lfr^2*C1 - 3/2*zeta2*B1^2*f1*lqr*F1 - 3*zeta2*B1^2*f1*lqr*Phic11
       + 4*zeta2*B1^2*f1*lqr*lfr*C1 - 2*zeta2*B1^2*f1*lqr^2*C1 + 1/2*
      zeta2*B1^3*Phic10 + zeta2*B1^3*lfr*F1 + 3/2*zeta2*B1^3*lfr*Phic11
       - 1/2*zeta2*B1^3*lfr^2*C1 - zeta2*B1^3*lqr*F1 - 3/2*zeta2*B1^3*
      lqr*Phic11 + zeta2*B1^3*lqr*lfr*C1 - 1/2*zeta2*B1^3*lqr^2*C1 + 67/
      10*zeta2^2*f1*C1*bt0^2 - 12*zeta2^2*f1*C1*gm0*bt0 + 17/2*zeta2^2*
      f1^2*C1*bt0 + 67/10*zeta2^2*B1*C1*bt0^2 - 12*zeta2^2*B1*C1*gm0*
      bt0 + 23*zeta2^2*B1*f1*C1*bt0 + 29/2*zeta2^2*B1^2*C1*bt0 - A3*lfr
      *Phic10 + A3*lfr^2*F1 + A3*lqr*Phic10 - 2*A3*lqr*lfr*F1 + A3*
      lqr^2*F1 - A3*f1 - A3*B1 + 4*A3*zeta3*C1 + 2*A3*zeta2*F1 + 2*A3*
      zeta2*Phic11 - 2*A2*bt0*Gsv1 - A2*lfr*Phic20 - 2*A2*lfr*Gsv1*
      Phic10 - 2*A2*lfr*g11*Phic10 + A2*lfr^2*F2 + 2*A2*lfr^2*Gsv1*F1
       + A2*lfr^2*bt0*Phic10 + 2*A2*lfr^2*g11*F1 - 3/2*A2*lfr^3*bt0*F1
       + A2*lqr*Phic20 + 2*A2*lqr*Gsv1*Phic10 + 2*A2*lqr*g11*Phic10 - 2
      *A2*lqr*lfr*F2 - 4*A2*lqr*lfr*Gsv1*F1 + A2*lqr*lfr*bt0*Phic10 + 2
      *A2*lqr*lfr*gm0*Phic10 - 4*A2*lqr*lfr*g11*F1 + 3/2*A2*lqr*lfr^2*
      bt0*F1 - 2*A2*lqr*lfr^2*gm0*F1 + A2*lqr^2*F2 + 2*A2*lqr^2*Gsv1*F1
       - 2*A2*lqr^2*bt0*Phic10 - 2*A2*lqr^2*gm0*Phic10 + 2*A2*lqr^2*g11
      *F1 + 3/2*A2*lqr^2*lfr*bt0*F1 + 4*A2*lqr^2*lfr*gm0*F1 - 3/2*A2*
      lqr^3*bt0*F1 - 2*A2*lqr^3*gm0*F1 - A2*f2 - 2*A2*f1*Gsv1 - 2*A2*f1
      *g11 - A2*f1*lfr*bt0 + 4*A2*f1*lqr*bt0 + 2*A2*f1*lqr*gm0 - 3/2*A2
      *f1^2*lfr + 3/2*A2*f1^2*lqr - A2*B2 - 2*A2*B1*Gsv1 - 2*A2*B1*g11
       - A2*B1*lfr*bt0 + A2*B1*lfr^2*Phic10 - A2*B1*lfr^3*F1 + 4*A2*B1*
      lqr*bt0 + 2*A2*B1*lqr*gm0 - 2*A2*B1*lqr*lfr*Phic10 + 3*A2*B1*lqr*
      lfr^2*F1 + A2*B1*lqr^2*Phic10 - 3*A2*B1*lqr^2*lfr*F1 + A2*B1*
      lqr^3*F1 - 2*A2*B1*f1*lfr + 2*A2*B1*f1*lqr - 1/2*A2*B1^2*lfr + 1/
      2*A2*B1^2*lqr + 4*A2*zeta3*Phic22 - 4*A2*zeta3*bt0*F1 - 6*A2*
      zeta3*bt0*Phic11 + 4*A2*zeta3*C2 + 8*A2*zeta3*C1*Gsv1 + 8*A2*
      zeta3*g11*C1 + 5*A2*zeta3*lfr*C1*bt0 - 17*A2*zeta3*lqr*C1*bt0 - 8
      *A2*zeta3*lqr*C1*gm0 - 4*A2*zeta3*f1*F1 - 4*A2*zeta3*f1*Phic11 + 
      12*A2*zeta3*f1*lfr*C1 - 12*A2*zeta3*f1*lqr*C1 - 4*A2*zeta3*B1*F1
       - 4*A2*zeta3*B1*Phic11 + 8*A2*zeta3*B1*lfr*C1 - 8*A2*zeta3*B1*
      lqr*C1 + 2*A2*zeta2*F2 + 2*A2*zeta2*Phic21 + 4*A2*zeta2*Gsv1*F1
       + 4*A2*zeta2*Gsv1*Phic11 - 2*A2*zeta2*bt0*Phic10 + 4*A2*zeta2*
      g11*F1 + 4*A2*zeta2*g11*Phic11 + 2*A2*zeta2*lfr*Phic22 - A2*zeta2
      *lfr*bt0*F1 - 2*A2*zeta2*lfr*bt0*Phic11 - A2*zeta2*lfr^2*C1*bt0
       - 2*A2*zeta2*lqr*Phic22 - 5*A2*zeta2*lqr*bt0*F1 - 4*A2*zeta2*lqr
      *bt0*Phic11 - 4*A2*zeta2*lqr*gm0*F1 - 4*A2*zeta2*lqr*gm0*Phic11
       + 2*A2*zeta2*lqr*lfr*C1*bt0 - A2*zeta2*lqr^2*C1*bt0 - 2*A2*zeta2
      *f1*Phic10 - A2*zeta2*f1*lfr*F1 - 3*A2*zeta2*f1*lfr*Phic11 + 3*A2
      *zeta2*f1*lfr^2*C1 + A2*zeta2*f1*lqr*F1 + 3*A2*zeta2*f1*lqr*
      Phic11 - 6*A2*zeta2*f1*lqr*lfr*C1 + 3*A2*zeta2*f1*lqr^2*C1 - 2*A2
      *zeta2*B1*Phic10 - 3*A2*zeta2*B1*lfr*F1 - 5*A2*zeta2*B1*lfr*
      Phic11 + 3*A2*zeta2*B1*lfr^2*C1 + 3*A2*zeta2*B1*lqr*F1 + 5*A2*
      zeta2*B1*lqr*Phic11 - 6*A2*zeta2*B1*lqr*lfr*C1 + 3*A2*zeta2*B1*
      lqr^2*C1 + 7/2*A2*zeta2^2*C1*bt0 + 7*A2*zeta2^2*f1*C1 + 7*A2*
      zeta2^2*B1*C1 - A2^2*lfr + A2^2*lqr - 2*A1*bt1*Gsv1 - 2*A1*bt0*
      Gsv2 - 4*A1*bt0*Gsv1^2 - 4*A1*g11*bt0*Gsv1 - A1*lfr*Phic30 - A1*
      lfr*Gsv2*Phic10 - 2*A1*lfr*Gsv1*Phic20 - 2*A1*lfr*Gsv1^2*Phic10
       - 4*A1*lfr*bt0^2*Gsv1 - A1*lfr*g21*Phic10 - 2*A1*lfr*g12*bt0*
      Phic10 - 2*A1*lfr*g11*Phic20 - 4*A1*lfr*g11*Gsv1*Phic10 - 2*A1*
      lfr*g11^2*Phic10 + A1*lfr^2*F3 + A1*lfr^2*Gsv2*F1 + 2*A1*lfr^2*
      Gsv1*F2 + 2*A1*lfr^2*Gsv1^2*F1 + 1/2*A1*lfr^2*bt1*Phic10 + 1/2*A1
      *lfr^2*bt0*Phic20 + A1*lfr^2*bt0*Gsv1*Phic10 + A1*lfr^2*g21*F1 + 
      2*A1*lfr^2*g12*bt0*F1 + 2*A1*lfr^2*g11*F2 + 4*A1*lfr^2*g11*Gsv1*
      F1 + A1*lfr^2*g11*bt0*Phic10 + 2*A1*lfr^2*g11^2*F1 - A1*lfr^3*bt1
      *F1 - 3/2*A1*lfr^3*bt0*F2 - 2*A1*lfr^3*bt0*Gsv1*F1 - 1/3*A1*lfr^3
      *bt0^2*Phic10 - 2*A1*lfr^3*g11*bt0*F1 + 11/12*A1*lfr^4*bt0^2*F1
       + A1*lqr*Phic30 + A1*lqr*Gsv2*Phic10 + 2*A1*lqr*Gsv1*Phic20 + 2*
      A1*lqr*Gsv1^2*Phic10 + 10*A1*lqr*bt0^2*Gsv1 + 4*A1*lqr*gm0*bt0*
      Gsv1 + A1*lqr*g21*Phic10 + 2*A1*lqr*g12*bt0*Phic10 + 2*A1*lqr*g11
      *Phic20 + 4*A1*lqr*g11*Gsv1*Phic10 + 2*A1*lqr*g11^2*Phic10 - 2*A1
      *lqr*lfr*F3 - 2*A1*lqr*lfr*Gsv2*F1 - 4*A1*lqr*lfr*Gsv1*F2 - 4*A1*
      lqr*lfr*Gsv1^2*F1 + A1*lqr*lfr*bt1*Phic10 + 2*A1*lqr*lfr*bt0*
      Phic20 + 4*A1*lqr*lfr*bt0*Gsv1*Phic10 + 2*A1*lqr*lfr*gm1*Phic10
       + 2*A1*lqr*lfr*gm0*Phic20 + 4*A1*lqr*lfr*gm0*Gsv1*Phic10 - 2*A1*
      lqr*lfr*g21*F1 - 4*A1*lqr*lfr*g12*bt0*F1 - 4*A1*lqr*lfr*g11*F2 - 
      8*A1*lqr*lfr*g11*Gsv1*F1 + 4*A1*lqr*lfr*g11*bt0*Phic10 + 4*A1*lqr
      *lfr*g11*gm0*Phic10 - 4*A1*lqr*lfr*g11^2*F1 + A1*lqr*lfr^2*bt1*F1
       + 3/2*A1*lqr*lfr^2*bt0*F2 - 1/2*A1*lqr*lfr^2*bt0^2*Phic10 - 2*A1
      *lqr*lfr^2*gm1*F1 - 2*A1*lqr*lfr^2*gm0*F2 - 4*A1*lqr*lfr^2*gm0*
      Gsv1*F1 - A1*lqr*lfr^2*gm0*bt0*Phic10 - 4*A1*lqr*lfr^2*g11*gm0*F1
       - 2/3*A1*lqr*lfr^3*bt0^2*F1 + 2*A1*lqr*lfr^3*gm0*bt0*F1 + A1*
      lqr^2*F3 + A1*lqr^2*Gsv2*F1 + 2*A1*lqr^2*Gsv1*F2 + 2*A1*lqr^2*
      Gsv1^2*F1 - 3/2*A1*lqr^2*bt1*Phic10 - 5/2*A1*lqr^2*bt0*Phic20 - 5
      *A1*lqr^2*bt0*Gsv1*Phic10 - 2*A1*lqr^2*gm1*Phic10 - 2*A1*lqr^2*
      gm0*Phic20 - 4*A1*lqr^2*gm0*Gsv1*Phic10 + A1*lqr^2*g21*F1 + 2*A1*
      lqr^2*g12*bt0*F1 + 2*A1*lqr^2*g11*F2 + 4*A1*lqr^2*g11*Gsv1*F1 - 5
      *A1*lqr^2*g11*bt0*Phic10 - 4*A1*lqr^2*g11*gm0*Phic10 + 2*A1*lqr^2
      *g11^2*F1 + A1*lqr^2*lfr*bt1*F1 + 3/2*A1*lqr^2*lfr*bt0*F2 + 6*A1*
      lqr^2*lfr*bt0*Gsv1*F1 - A1*lqr^2*lfr*bt0^2*Phic10 + 4*A1*lqr^2*
      lfr*gm1*F1 + 4*A1*lqr^2*lfr*gm0*F2 + 8*A1*lqr^2*lfr*gm0*Gsv1*F1
       - 3*A1*lqr^2*lfr*gm0*bt0*Phic10 - 2*A1*lqr^2*lfr*gm0^2*Phic10 + 
      6*A1*lqr^2*lfr*g11*bt0*F1 + 8*A1*lqr^2*lfr*g11*gm0*F1 - 1/2*A1*
      lqr^2*lfr^2*bt0^2*F1 - A1*lqr^2*lfr^2*gm0*bt0*F1 + 2*A1*lqr^2*
      lfr^2*gm0^2*F1 - A1*lqr^3*bt1*F1 - 3/2*A1*lqr^3*bt0*F2 - 4*A1*
      lqr^3*bt0*Gsv1*F1 + 11/6*A1*lqr^3*bt0^2*Phic10 - 2*A1*lqr^3*gm1*
      F1 - 2*A1*lqr^3*gm0*F2 - 4*A1*lqr^3*gm0*Gsv1*F1 + 4*A1*lqr^3*gm0*
      bt0*Phic10 + 2*A1*lqr^3*gm0^2*Phic10 - 4*A1*lqr^3*g11*bt0*F1 - 4*
      A1*lqr^3*g11*gm0*F1 - 2/3*A1*lqr^3*lfr*bt0^2*F1 - 4*A1*lqr^3*lfr*
      gm0*bt0*F1 - 4*A1*lqr^3*lfr*gm0^2*F1 + 11/12*A1*lqr^4*bt0^2*F1 + 
      3*A1*lqr^4*gm0*bt0*F1 + 2*A1*lqr^4*gm0^2*F1 - A1*f3 - 2*A1*f2*
      Gsv1 - 2*A1*f2*g11 - 2*A1*f2*lfr*bt0 + 5*A1*f2*lqr*bt0 + 2*A1*f2*
      lqr*gm0 - A1*f1*Gsv2 - 2*A1*f1*Gsv1^2 - A1*f1*g21 - 2*A1*f1*g12*
      bt0 - 4*A1*f1*g11*Gsv1 - 2*A1*f1*g11^2 - A1*f1*lfr*bt1 - 8*A1*f1*
      lfr*bt0*Gsv1 - 2*A1*f1*lfr*g11*bt0 + 1/2*A1*f1*lfr^2*bt0^2 + 3*A1
      *f1*lqr*bt1 + 14*A1*f1*lqr*bt0*Gsv1 + 2*A1*f1*lqr*gm1 + 4*A1*f1*
      lqr*gm0*Gsv1 + 8*A1*f1*lqr*g11*bt0 + 4*A1*f1*lqr*g11*gm0 + 2*A1*
      f1*lqr*lfr*bt0^2 + 2*A1*f1*lqr*lfr*gm0*bt0 - 11/2*A1*f1*lqr^2*
      bt0^2 - 7*A1*f1*lqr^2*gm0*bt0 - 2*A1*f1*lqr^2*gm0^2 - 3*A1*f1*f2*
      lfr + 3*A1*f1*f2*lqr - 3*A1*f1^2*lfr*Gsv1 - 3*A1*f1^2*lfr*g11 + 3/
      4*A1*f1^2*lfr^2*bt0 + 3*A1*f1^2*lqr*Gsv1 + 3*A1*f1^2*lqr*g11 + 3*
      A1*f1^2*lqr*lfr*bt0 + 3*A1*f1^2*lqr*lfr*gm0 - 15/4*A1*f1^2*lqr^2*
      bt0 - 3*A1*f1^2*lqr^2*gm0 - A1*B3 - 2*A1*B2*Gsv1 - 2*A1*B2*g11 - 
      2*A1*B2*lfr*bt0 + A1*B2*lfr^2*Phic10 - A1*B2*lfr^3*F1 + 5*A1*B2*
      lqr*bt0 + 2*A1*B2*lqr*gm0 - 2*A1*B2*lqr*lfr*Phic10 + 3*A1*B2*lqr*
      lfr^2*F1 + A1*B2*lqr^2*Phic10 - 3*A1*B2*lqr^2*lfr*F1 + A1*B2*
      lqr^3*F1 - 2*A1*B2*f1*lfr + 2*A1*B2*f1*lqr - A1*B1*Gsv2 - 2*A1*B1
      *Gsv1^2 - A1*B1*g21 - 2*A1*B1*g12*bt0 - 4*A1*B1*g11*Gsv1 - 2*A1*
      B1*g11^2 - A1*B1*lfr*bt1 - 6*A1*B1*lfr*bt0*Gsv1 - 2*A1*B1*lfr*g11
      *bt0 + A1*B1*lfr^2*Phic20 + 2*A1*B1*lfr^2*Gsv1*Phic10 + 1/2*A1*B1
      *lfr^2*bt0^2 + 2*A1*B1*lfr^2*g11*Phic10 - A1*B1*lfr^3*F2 - 2*A1*
      B1*lfr^3*Gsv1*F1 - A1*B1*lfr^3*bt0*Phic10 - 2*A1*B1*lfr^3*g11*F1
       + 3/2*A1*B1*lfr^4*bt0*F1 + 3*A1*B1*lqr*bt1 + 12*A1*B1*lqr*bt0*
      Gsv1 + 2*A1*B1*lqr*gm1 + 4*A1*B1*lqr*gm0*Gsv1 + 8*A1*B1*lqr*g11*
      bt0 + 4*A1*B1*lqr*g11*gm0 - 2*A1*B1*lqr*lfr*Phic20 - 4*A1*B1*lqr*
      lfr*Gsv1*Phic10 + 2*A1*B1*lqr*lfr*bt0^2 + 2*A1*B1*lqr*lfr*gm0*bt0
       - 4*A1*B1*lqr*lfr*g11*Phic10 + 3*A1*B1*lqr*lfr^2*F2 + 6*A1*B1*
      lqr*lfr^2*Gsv1*F1 - 2*A1*B1*lqr*lfr^2*gm0*Phic10 + 6*A1*B1*lqr*
      lfr^2*g11*F1 - 3*A1*B1*lqr*lfr^3*bt0*F1 + 2*A1*B1*lqr*lfr^3*gm0*
      F1 + A1*B1*lqr^2*Phic20 + 2*A1*B1*lqr^2*Gsv1*Phic10 - 11/2*A1*B1*
      lqr^2*bt0^2 - 7*A1*B1*lqr^2*gm0*bt0 - 2*A1*B1*lqr^2*gm0^2 + 2*A1*
      B1*lqr^2*g11*Phic10 - 3*A1*B1*lqr^2*lfr*F2 - 6*A1*B1*lqr^2*lfr*
      Gsv1*F1 + 3*A1*B1*lqr^2*lfr*bt0*Phic10 + 4*A1*B1*lqr^2*lfr*gm0*
      Phic10 - 6*A1*B1*lqr^2*lfr*g11*F1 - 6*A1*B1*lqr^2*lfr^2*gm0*F1 + 
      A1*B1*lqr^3*F2 + 2*A1*B1*lqr^3*Gsv1*F1 - 2*A1*B1*lqr^3*bt0*Phic10
       - 2*A1*B1*lqr^3*gm0*Phic10 + 2*A1*B1*lqr^3*g11*F1 + 3*A1*B1*
      lqr^3*lfr*bt0*F1 + 6*A1*B1*lqr^3*lfr*gm0*F1 - 3/2*A1*B1*lqr^4*bt0
      *F1 - 2*A1*B1*lqr^4*gm0*F1 - 2*A1*B1*f2*lfr + 2*A1*B1*f2*lqr - 4*
      A1*B1*f1*lfr*Gsv1 - 4*A1*B1*f1*lfr*g11 + 2*A1*B1*f1*lfr^2*bt0 + 4
      *A1*B1*f1*lqr*Gsv1 + 4*A1*B1*f1*lqr*g11 + 2*A1*B1*f1*lqr*lfr*bt0
       + 4*A1*B1*f1*lqr*lfr*gm0 - 4*A1*B1*f1*lqr^2*bt0 - 4*A1*B1*f1*
      lqr^2*gm0 + 3/2*A1*B1*f1^2*lfr^2 - 3*A1*B1*f1^2*lqr*lfr + 3/2*A1*
      B1*f1^2*lqr^2 - A1*B1*B2*lfr + A1*B1*B2*lqr - A1*B1^2*lfr*Gsv1 - 
      A1*B1^2*lfr*g11 + 5/4*A1*B1^2*lfr^2*bt0 - 1/2*A1*B1^2*lfr^3*
      Phic10 + 1/2*A1*B1^2*lfr^4*F1 + A1*B1^2*lqr*Gsv1 + A1*B1^2*lqr*
      g11 - A1*B1^2*lqr*lfr*bt0 + A1*B1^2*lqr*lfr*gm0 + 3/2*A1*B1^2*lqr
      *lfr^2*Phic10 - 2*A1*B1^2*lqr*lfr^3*F1 - 1/4*A1*B1^2*lqr^2*bt0 - 
      A1*B1^2*lqr^2*gm0 - 3/2*A1*B1^2*lqr^2*lfr*Phic10 + 3*A1*B1^2*
      lqr^2*lfr^2*F1 + 1/2*A1*B1^2*lqr^3*Phic10 - 2*A1*B1^2*lqr^3*lfr*
      F1 + 1/2*A1*B1^2*lqr^4*F1 + 5/2*A1*B1^2*f1*lfr^2 - 5*A1*B1^2*f1*
      lqr*lfr + 5/2*A1*B1^2*f1*lqr^2 + A1*B1^3*lfr^2 - 2*A1*B1^3*lqr*
      lfr + A1*B1^3*lqr^2 + 48*A1*zeta5*C1*bt0^2 + 96*A1*zeta5*f1*C1*
      bt0 + 36*A1*zeta5*f1^2*C1 + 96*A1*zeta5*B1*C1*bt0 + 72*A1*zeta5*
      B1*f1*C1 + 36*A1*zeta5*B1^2*C1 + 4*A1*zeta3*Phic32 + 8*A1*zeta3*
      Gsv1*Phic22 - 3*A1*zeta3*bt1*F1 - 5*A1*zeta3*bt1*Phic11 - 5*A1*
      zeta3*bt0*F2 - 9*A1*zeta3*bt0*Phic21 - 14*A1*zeta3*bt0*Gsv1*F1 - 
      18*A1*zeta3*bt0*Gsv1*Phic11 + 5*A1*zeta3*bt0^2*Phic10 + 4*A1*
      zeta3*C3 + 8*A1*zeta3*C2*Gsv1 + 4*A1*zeta3*C1*Gsv2 + 8*A1*zeta3*
      C1*Gsv1^2 + 4*A1*zeta3*g21*C1 + 8*A1*zeta3*g12*C1*bt0 + 8*A1*
      zeta3*g11*Phic22 - 6*A1*zeta3*g11*bt0*F1 - 10*A1*zeta3*g11*bt0*
      Phic11 + 8*A1*zeta3*g11*C2 + 16*A1*zeta3*g11*C1*Gsv1 + 8*A1*zeta3
      *g11^2*C1 - 6*A1*zeta3*lfr*Phic33 + 12*A1*zeta3*lfr*bt0*Phic22 - 
      2*A1*zeta3*lfr*bt0^2*F1 - 6*A1*zeta3*lfr*bt0^2*Phic11 + 7*A1*
      zeta3*lfr*C2*bt0 + 4*A1*zeta3*lfr*C1*bt1 + 32*A1*zeta3*lfr*C1*bt0
      *Gsv1 + 8*A1*zeta3*lfr*g11*C1*bt0 - 2*A1*zeta3*lfr^2*C1*bt0^2 + 6
      *A1*zeta3*lqr*Phic33 - 24*A1*zeta3*lqr*bt0*Phic22 + 11*A1*zeta3*
      lqr*bt0^2*F1 + 21*A1*zeta3*lqr*bt0^2*Phic11 - 8*A1*zeta3*lqr*gm0*
      Phic22 + 6*A1*zeta3*lqr*gm0*bt0*F1 + 10*A1*zeta3*lqr*gm0*bt0*
      Phic11 - 19*A1*zeta3*lqr*C2*bt0 - 8*A1*zeta3*lqr*C2*gm0 - 12*A1*
      zeta3*lqr*C1*bt1 - 56*A1*zeta3*lqr*C1*bt0*Gsv1 - 8*A1*zeta3*lqr*
      C1*gm1 - 16*A1*zeta3*lqr*C1*gm0*Gsv1 - 32*A1*zeta3*lqr*g11*C1*bt0
       - 16*A1*zeta3*lqr*g11*C1*gm0 - 8*A1*zeta3*lqr*lfr*C1*bt0^2 - 8*
      A1*zeta3*lqr*lfr*C1*gm0*bt0 + 22*A1*zeta3*lqr^2*C1*bt0^2 + 28*A1*
      zeta3*lqr^2*C1*gm0*bt0 + 8*A1*zeta3*lqr^2*C1*gm0^2 - 4*A1*zeta3*
      f2*F1 - 4*A1*zeta3*f2*Phic11 + 12*A1*zeta3*f2*lfr*C1 - 12*A1*
      zeta3*f2*lqr*C1 - 4*A1*zeta3*f1*F2 - 4*A1*zeta3*f1*Phic21 - 8*A1*
      zeta3*f1*Gsv1*F1 - 8*A1*zeta3*f1*Gsv1*Phic11 + 7*A1*zeta3*f1*bt0*
      Phic10 - 8*A1*zeta3*f1*g11*F1 - 8*A1*zeta3*f1*g11*Phic11 + 8*A1*
      zeta3*f1*lfr*Phic22 - 11*A1*zeta3*f1*lfr*bt0*F1 - 12*A1*zeta3*f1*
      lfr*bt0*Phic11 + 12*A1*zeta3*f1*lfr*C2 + 24*A1*zeta3*f1*lfr*C1*
      Gsv1 + 24*A1*zeta3*f1*lfr*g11*C1 - 2*A1*zeta3*f1*lfr^2*C1*bt0 - 8
      *A1*zeta3*f1*lqr*Phic22 + 23*A1*zeta3*f1*lqr*bt0*F1 + 24*A1*zeta3
      *f1*lqr*bt0*Phic11 + 8*A1*zeta3*f1*lqr*gm0*F1 + 8*A1*zeta3*f1*lqr
      *gm0*Phic11 - 12*A1*zeta3*f1*lqr*C2 - 24*A1*zeta3*f1*lqr*C1*Gsv1
       - 24*A1*zeta3*f1*lqr*g11*C1 - 32*A1*zeta3*f1*lqr*lfr*C1*bt0 - 24
      *A1*zeta3*f1*lqr*lfr*C1*gm0 + 34*A1*zeta3*f1*lqr^2*C1*bt0 + 24*A1
      *zeta3*f1*lqr^2*C1*gm0 + 2*A1*zeta3*f1^2*Phic10 - 6*A1*zeta3*f1^2
      *lfr*F1 - 4*A1*zeta3*f1^2*lfr*Phic11 + 4*A1*zeta3*f1^2*lfr^2*C1
       + 6*A1*zeta3*f1^2*lqr*F1 + 4*A1*zeta3*f1^2*lqr*Phic11 - 8*A1*
      zeta3*f1^2*lqr*lfr*C1 + 4*A1*zeta3*f1^2*lqr^2*C1 - 4*A1*zeta3*B2*
      F1 - 4*A1*zeta3*B2*Phic11 + 8*A1*zeta3*B2*lfr*C1 - 8*A1*zeta3*B2*
      lqr*C1 - 4*A1*zeta3*B1*F2 - 4*A1*zeta3*B1*Phic21 - 8*A1*zeta3*B1*
      Gsv1*F1 - 8*A1*zeta3*B1*Gsv1*Phic11 + 7*A1*zeta3*B1*bt0*Phic10 - 
      8*A1*zeta3*B1*g11*F1 - 8*A1*zeta3*B1*g11*Phic11 + 4*A1*zeta3*B1*
      lfr*Phic22 - 8*A1*zeta3*B1*lfr*bt0*F1 - 7*A1*zeta3*B1*lfr*bt0*
      Phic11 + 8*A1*zeta3*B1*lfr*C2 + 16*A1*zeta3*B1*lfr*C1*Gsv1 + 16*
      A1*zeta3*B1*lfr*g11*C1 - 4*A1*zeta3*B1*lfr^2*C1*bt0 - 4*A1*zeta3*
      B1*lqr*Phic22 + 20*A1*zeta3*B1*lqr*bt0*F1 + 19*A1*zeta3*B1*lqr*
      bt0*Phic11 + 8*A1*zeta3*B1*lqr*gm0*F1 + 8*A1*zeta3*B1*lqr*gm0*
      Phic11 - 8*A1*zeta3*B1*lqr*C2 - 16*A1*zeta3*B1*lqr*C1*Gsv1 - 16*
      A1*zeta3*B1*lqr*g11*C1 - 16*A1*zeta3*B1*lqr*lfr*C1*bt0 - 16*A1*
      zeta3*B1*lqr*lfr*C1*gm0 + 20*A1*zeta3*B1*lqr^2*C1*bt0 + 16*A1*
      zeta3*B1*lqr^2*C1*gm0 + 4*A1*zeta3*B1*f1*Phic10 - 8*A1*zeta3*B1*
      f1*lfr*F1 - 4*A1*zeta3*B1*f1*lfr*Phic11 - 4*A1*zeta3*B1*f1*lfr^2*
      C1 + 8*A1*zeta3*B1*f1*lqr*F1 + 4*A1*zeta3*B1*f1*lqr*Phic11 + 8*A1
      *zeta3*B1*f1*lqr*lfr*C1 - 4*A1*zeta3*B1*f1*lqr^2*C1 + 2*A1*zeta3*
      B1^2*Phic10 - 2*A1*zeta3*B1^2*lfr*F1 - 6*A1*zeta3*B1^2*lfr^2*C1
       + 2*A1*zeta3*B1^2*lqr*F1 + 12*A1*zeta3*B1^2*lqr*lfr*C1 - 6*A1*
      zeta3*B1^2*lqr^2*C1 + 2*A1*zeta2*F3 + 2*A1*zeta2*Phic31 + 2*A1*
      zeta2*Gsv2*F1 + 2*A1*zeta2*Gsv2*Phic11 + 4*A1*zeta2*Gsv1*F2 + 4*
      A1*zeta2*Gsv1*Phic21 + 4*A1*zeta2*Gsv1^2*F1 + 4*A1*zeta2*Gsv1^2*
      Phic11 - 2*A1*zeta2*bt1*Phic10 - 4*A1*zeta2*bt0*Phic20 - 8*A1*
      zeta2*bt0*Gsv1*Phic10 + 2*A1*zeta2*g21*F1 + 2*A1*zeta2*g21*Phic11
       + 4*A1*zeta2*g12*bt0*F1 + 4*A1*zeta2*g12*bt0*Phic11 + 4*A1*zeta2
      *g11*F2 + 4*A1*zeta2*g11*Phic21 + 8*A1*zeta2*g11*Gsv1*F1 + 8*A1*
      zeta2*g11*Gsv1*Phic11 - 4*A1*zeta2*g11*bt0*Phic10 + 4*A1*zeta2*
      g11^2*F1 + 4*A1*zeta2*g11^2*Phic11 + 2*A1*zeta2*lfr*Phic32 + 4*A1
      *zeta2*lfr*Gsv1*Phic22 - A1*zeta2*lfr*bt1*F1 - 2*A1*zeta2*lfr*bt1
      *Phic11 - 2*A1*zeta2*lfr*bt0*F2 - 4*A1*zeta2*lfr*bt0*Phic21 - 4*
      A1*zeta2*lfr*bt0*Gsv1*F1 - 10*A1*zeta2*lfr*bt0*Gsv1*Phic11 + 2*A1
      *zeta2*lfr*bt0^2*Phic10 + 6*A1*zeta2*lfr*gm0*bt0*Phic10 + 4*A1*
      zeta2*lfr*g11*Phic22 - 2*A1*zeta2*lfr*g11*bt0*F1 - 4*A1*zeta2*lfr
      *g11*bt0*Phic11 - A1*zeta2*lfr^2*bt0*Phic22 + 1/2*A1*zeta2*lfr^2*
      bt0^2*F1 + A1*zeta2*lfr^2*bt0^2*Phic11 - 6*A1*zeta2*lfr^2*gm0*bt0
      *F1 + A1*zeta2*lfr^2*C2*bt0 + 6*A1*zeta2*lfr^2*C1*bt0*Gsv1 - 2*A1
      *zeta2*lqr*Phic32 - 4*A1*zeta2*lqr*Gsv1*Phic22 - 3*A1*zeta2*lqr*
      bt1*F1 - 2*A1*zeta2*lqr*bt1*Phic11 - 4*A1*zeta2*lqr*bt0*F2 - 2*A1
      *zeta2*lqr*bt0*Phic21 - 8*A1*zeta2*lqr*bt0*Gsv1*F1 - 2*A1*zeta2*
      lqr*bt0*Gsv1*Phic11 + 4*A1*zeta2*lqr*bt0^2*Phic10 - 4*A1*zeta2*
      lqr*gm1*F1 - 4*A1*zeta2*lqr*gm1*Phic11 - 4*A1*zeta2*lqr*gm0*F2 - 
      4*A1*zeta2*lqr*gm0*Phic21 - 8*A1*zeta2*lqr*gm0*Gsv1*F1 - 8*A1*
      zeta2*lqr*gm0*Gsv1*Phic11 - 2*A1*zeta2*lqr*gm0*bt0*Phic10 - 4*A1*
      zeta2*lqr*g11*Phic22 - 10*A1*zeta2*lqr*g11*bt0*F1 - 8*A1*zeta2*
      lqr*g11*bt0*Phic11 - 8*A1*zeta2*lqr*g11*gm0*F1 - 8*A1*zeta2*lqr*
      g11*gm0*Phic11 - 4*A1*zeta2*lqr*lfr*bt0*Phic22 + 2*A1*zeta2*lqr*
      lfr*bt0^2*F1 + 4*A1*zeta2*lqr*lfr*bt0^2*Phic11 - 4*A1*zeta2*lqr*
      lfr*gm0*Phic22 + 14*A1*zeta2*lqr*lfr*gm0*bt0*F1 + 4*A1*zeta2*lqr*
      lfr*gm0*bt0*Phic11 - 2*A1*zeta2*lqr*lfr*C2*bt0 - 12*A1*zeta2*lqr*
      lfr*C1*bt0*Gsv1 + 5*A1*zeta2*lqr^2*bt0*Phic22 + 7/2*A1*zeta2*
      lqr^2*bt0^2*F1 + A1*zeta2*lqr^2*bt0^2*Phic11 + 4*A1*zeta2*lqr^2*
      gm0*Phic22 + 2*A1*zeta2*lqr^2*gm0*bt0*F1 + 6*A1*zeta2*lqr^2*gm0*
      bt0*Phic11 + 4*A1*zeta2*lqr^2*gm0^2*F1 + 4*A1*zeta2*lqr^2*gm0^2*
      Phic11 + A1*zeta2*lqr^2*C2*bt0 + 6*A1*zeta2*lqr^2*C1*bt0*Gsv1 - 2
      *A1*zeta2*f2*Phic10 - A1*zeta2*f2*lfr*F1 - 3*A1*zeta2*f2*lfr*
      Phic11 + 3*A1*zeta2*f2*lfr^2*C1 + A1*zeta2*f2*lqr*F1 + 3*A1*zeta2
      *f2*lqr*Phic11 - 6*A1*zeta2*f2*lqr*lfr*C1 + 3*A1*zeta2*f2*lqr^2*
      C1 - 2*A1*zeta2*f1*Phic20 - 4*A1*zeta2*f1*Gsv1*Phic10 + 3*A1*
      zeta2*f1*bt0^2 + 6*A1*zeta2*f1*gm0*bt0 - 4*A1*zeta2*f1*g11*Phic10
       - A1*zeta2*f1*lfr*F2 - 3*A1*zeta2*f1*lfr*Phic21 - 2*A1*zeta2*f1*
      lfr*Gsv1*F1 - 6*A1*zeta2*f1*lfr*Gsv1*Phic11 + A1*zeta2*f1*lfr*bt0
      *Phic10 - 2*A1*zeta2*f1*lfr*g11*F1 - 6*A1*zeta2*f1*lfr*g11*Phic11
       + 5/2*A1*zeta2*f1*lfr^2*bt0*F1 + 3/2*A1*zeta2*f1*lfr^2*bt0*
      Phic11 + 3*A1*zeta2*f1*lfr^2*C2 + 6*A1*zeta2*f1*lfr^2*C1*Gsv1 + 6
      *A1*zeta2*f1*lfr^2*g11*C1 - 3*A1*zeta2*f1*lfr^3*C1*bt0 + A1*zeta2
      *f1*lqr*F2 + 3*A1*zeta2*f1*lqr*Phic21 + 2*A1*zeta2*f1*lqr*Gsv1*F1
       + 6*A1*zeta2*f1*lqr*Gsv1*Phic11 + 5*A1*zeta2*f1*lqr*bt0*Phic10
       + 4*A1*zeta2*f1*lqr*gm0*Phic10 + 2*A1*zeta2*f1*lqr*g11*F1 + 6*A1
      *zeta2*f1*lqr*g11*Phic11 - 2*A1*zeta2*f1*lqr*lfr*bt0*F1 + 6*A1*
      zeta2*f1*lqr*lfr*bt0*Phic11 + 2*A1*zeta2*f1*lqr*lfr*gm0*F1 + 6*A1
      *zeta2*f1*lqr*lfr*gm0*Phic11 - 6*A1*zeta2*f1*lqr*lfr*C2 - 12*A1*
      zeta2*f1*lqr*lfr*C1*Gsv1 - 12*A1*zeta2*f1*lqr*lfr*g11*C1 - 6*A1*
      zeta2*f1*lqr*lfr^2*C1*gm0 - 1/2*A1*zeta2*f1*lqr^2*bt0*F1 - 15/2*
      A1*zeta2*f1*lqr^2*bt0*Phic11 - 2*A1*zeta2*f1*lqr^2*gm0*F1 - 6*A1*
      zeta2*f1*lqr^2*gm0*Phic11 + 3*A1*zeta2*f1*lqr^2*C2 + 6*A1*zeta2*
      f1*lqr^2*C1*Gsv1 + 6*A1*zeta2*f1*lqr^2*g11*C1 + 9*A1*zeta2*f1*
      lqr^2*lfr*C1*bt0 + 12*A1*zeta2*f1*lqr^2*lfr*C1*gm0 - 6*A1*zeta2*
      f1*lqr^3*C1*bt0 - 6*A1*zeta2*f1*lqr^3*C1*gm0 + 3/2*A1*zeta2*f1^2*
      lfr*Phic10 - 3/2*A1*zeta2*f1^2*lfr^2*F1 - 3/2*A1*zeta2*f1^2*lqr*
      Phic10 + 3*A1*zeta2*f1^2*lqr*lfr*F1 - 3/2*A1*zeta2*f1^2*lqr^2*F1
       + 1/2*A1*zeta2*f1^3 - 2*A1*zeta2*B2*Phic10 - 3*A1*zeta2*B2*lfr*
      F1 - 5*A1*zeta2*B2*lfr*Phic11 + 3*A1*zeta2*B2*lfr^2*C1 + 3*A1*
      zeta2*B2*lqr*F1 + 5*A1*zeta2*B2*lqr*Phic11 - 6*A1*zeta2*B2*lqr*
      lfr*C1 + 3*A1*zeta2*B2*lqr^2*C1 - 2*A1*zeta2*B1*Phic20 - 4*A1*
      zeta2*B1*Gsv1*Phic10 + 3*A1*zeta2*B1*bt0^2 + 6*A1*zeta2*B1*gm0*
      bt0 - 4*A1*zeta2*B1*g11*Phic10 - 3*A1*zeta2*B1*lfr*F2 - 5*A1*
      zeta2*B1*lfr*Phic21 - 6*A1*zeta2*B1*lfr*Gsv1*F1 - 10*A1*zeta2*B1*
      lfr*Gsv1*Phic11 - 6*A1*zeta2*B1*lfr*g11*F1 - 10*A1*zeta2*B1*lfr*
      g11*Phic11 - 2*A1*zeta2*B1*lfr^2*Phic22 + 15/2*A1*zeta2*B1*lfr^2*
      bt0*F1 + 9/2*A1*zeta2*B1*lfr^2*bt0*Phic11 + 3*A1*zeta2*B1*lfr^2*
      C2 + 6*A1*zeta2*B1*lfr^2*C1*Gsv1 + 6*A1*zeta2*B1*lfr^2*g11*C1 - 3
      *A1*zeta2*B1*lfr^3*C1*bt0 + 3*A1*zeta2*B1*lqr*F2 + 5*A1*zeta2*B1*
      lqr*Phic21 + 6*A1*zeta2*B1*lqr*Gsv1*F1 + 10*A1*zeta2*B1*lqr*Gsv1*
      Phic11 + 6*A1*zeta2*B1*lqr*bt0*Phic10 + 4*A1*zeta2*B1*lqr*gm0*
      Phic10 + 6*A1*zeta2*B1*lqr*g11*F1 + 10*A1*zeta2*B1*lqr*g11*Phic11
       + 4*A1*zeta2*B1*lqr*lfr*Phic22 - 6*A1*zeta2*B1*lqr*lfr*bt0*F1 + 
      6*A1*zeta2*B1*lqr*lfr*bt0*Phic11 + 6*A1*zeta2*B1*lqr*lfr*gm0*F1
       + 10*A1*zeta2*B1*lqr*lfr*gm0*Phic11 - 6*A1*zeta2*B1*lqr*lfr*C2
       - 12*A1*zeta2*B1*lqr*lfr*C1*Gsv1 - 12*A1*zeta2*B1*lqr*lfr*g11*C1
       - 6*A1*zeta2*B1*lqr*lfr^2*C1*gm0 - 2*A1*zeta2*B1*lqr^2*Phic22 - 
      3/2*A1*zeta2*B1*lqr^2*bt0*F1 - 21/2*A1*zeta2*B1*lqr^2*bt0*Phic11
       - 6*A1*zeta2*B1*lqr^2*gm0*F1 - 10*A1*zeta2*B1*lqr^2*gm0*Phic11
       + 3*A1*zeta2*B1*lqr^2*C2 + 6*A1*zeta2*B1*lqr^2*C1*Gsv1 + 6*A1*
      zeta2*B1*lqr^2*g11*C1 + 9*A1*zeta2*B1*lqr^2*lfr*C1*bt0 + 12*A1*
      zeta2*B1*lqr^2*lfr*C1*gm0 - 6*A1*zeta2*B1*lqr^3*C1*bt0 - 6*A1*
      zeta2*B1*lqr^3*C1*gm0 - 3*A1*zeta2*B1*f1*bt0 + 5*A1*zeta2*B1*f1*
      lfr*Phic10 - 2*A1*zeta2*B1*f1*lfr^2*F1 + 3*A1*zeta2*B1*f1*lfr^2*
      Phic11 - 3*A1*zeta2*B1*f1*lfr^3*C1 - 5*A1*zeta2*B1*f1*lqr*Phic10
       + 4*A1*zeta2*B1*f1*lqr*lfr*F1 - 6*A1*zeta2*B1*f1*lqr*lfr*Phic11
       + 9*A1*zeta2*B1*f1*lqr*lfr^2*C1 - 2*A1*zeta2*B1*f1*lqr^2*F1 + 3*
      A1*zeta2*B1*f1*lqr^2*Phic11 - 9*A1*zeta2*B1*f1*lqr^2*lfr*C1 + 3*
      A1*zeta2*B1*f1*lqr^3*C1 + 3/2*A1*zeta2*B1*f1^2 - 3*A1*zeta2*B1^2*
      bt0 + 7/2*A1*zeta2*B1^2*lfr*Phic10 + 1/2*A1*zeta2*B1^2*lfr^2*F1
       + 4*A1*zeta2*B1^2*lfr^2*Phic11 - 3*A1*zeta2*B1^2*lfr^3*C1 - 7/2*
      A1*zeta2*B1^2*lqr*Phic10 - A1*zeta2*B1^2*lqr*lfr*F1 - 8*A1*zeta2*
      B1^2*lqr*lfr*Phic11 + 9*A1*zeta2*B1^2*lqr*lfr^2*C1 + 1/2*A1*zeta2
      *B1^2*lqr^2*F1 + 4*A1*zeta2*B1^2*lqr^2*Phic11 - 9*A1*zeta2*B1^2*
      lqr^2*lfr*C1 + 3*A1*zeta2*B1^2*lqr^3*C1 + 3/2*A1*zeta2*B1^2*f1 + 
      1/2*A1*zeta2*B1^3 - 18*A1*zeta2*zeta3*C1*bt0^2 - 24*A1*zeta2*
      zeta3*C1*gm0*bt0 - 26*A1*zeta2*zeta3*f1*C1*bt0 - 14*A1*zeta2*
      zeta3*f1^2*C1 - 14*A1*zeta2*zeta3*B1*C1*bt0 - 28*A1*zeta2*zeta3*
      B1*f1*C1 - 14*A1*zeta2*zeta3*B1^2*C1 - 3*A1*zeta2^2*Phic33 + 7*A1
      *zeta2^2*bt0*Phic22 - 53/10*A1*zeta2^2*bt0^2*F1 - 39/5*A1*zeta2^2
      *bt0^2*Phic11 - 12*A1*zeta2^2*gm0*bt0*F1 - 12*A1*zeta2^2*gm0*bt0*
      Phic11 + 4*A1*zeta2^2*C2*bt0 + 5/2*A1*zeta2^2*C1*bt1 + 19*A1*
      zeta2^2*C1*bt0*Gsv1 + 5*A1*zeta2^2*g11*C1*bt0 + 7*A1*zeta2^2*lfr*
      C1*bt0^2 - 29/2*A1*zeta2^2*lqr*C1*bt0^2 - 5*A1*zeta2^2*lqr*C1*gm0
      *bt0 + 7*A1*zeta2^2*f2*C1 + 7*A1*zeta2^2*f1*Phic22 - 2*A1*zeta2^2
      *f1*bt0*F1 - 11/2*A1*zeta2^2*f1*bt0*Phic11 + 7*A1*zeta2^2*f1*C2
       + 14*A1*zeta2^2*f1*C1*Gsv1 + 14*A1*zeta2^2*f1*g11*C1 + 17/2*A1*
      zeta2^2*f1*lfr*C1*bt0 - 59/2*A1*zeta2^2*f1*lqr*C1*bt0 - 14*A1*
      zeta2^2*f1*lqr*C1*gm0 - 9/2*A1*zeta2^2*f1^2*F1 - 9/2*A1*zeta2^2*
      f1^2*Phic11 + 9/2*A1*zeta2^2*f1^2*lfr*C1 - 9/2*A1*zeta2^2*f1^2*
      lqr*C1 + 7*A1*zeta2^2*B2*C1 + 7*A1*zeta2^2*B1*Phic22 + 4*A1*
      zeta2^2*B1*bt0*F1 + 1/2*A1*zeta2^2*B1*bt0*Phic11 + 7*A1*zeta2^2*
      B1*C2 + 14*A1*zeta2^2*B1*C1*Gsv1 + 14*A1*zeta2^2*B1*g11*C1 + 6*A1
      *zeta2^2*B1*lfr*C1*bt0 - 27*A1*zeta2^2*B1*lqr*C1*bt0 - 14*A1*
      zeta2^2*B1*lqr*C1*gm0 - 9*A1*zeta2^2*B1*f1*F1 - 9*A1*zeta2^2*B1*
      f1*Phic11 + 2*A1*zeta2^2*B1*f1*lfr*C1 - 2*A1*zeta2^2*B1*f1*lqr*C1
       - 9/2*A1*zeta2^2*B1^2*F1 - 9/2*A1*zeta2^2*B1^2*Phic11 - 5/2*A1*
      zeta2^2*B1^2*lfr*C1 + 5/2*A1*zeta2^2*B1^2*lqr*C1 - 2*A1*A3*lfr + 
      2*A1*A3*lqr - 4*A1*A2*lfr*Gsv1 - 4*A1*A2*lfr*g11 + 3/2*A1*A2*
      lfr^2*bt0 + 4*A1*A2*lqr*Gsv1 + 4*A1*A2*lqr*g11 + 3*A1*A2*lqr*lfr*
      bt0 + 4*A1*A2*lqr*lfr*gm0 - 9/2*A1*A2*lqr^2*bt0 - 4*A1*A2*lqr^2*
      gm0 - 3*A1*A2*f1*lfr^2 + 6*A1*A2*f1*lqr*lfr - 3*A1*A2*f1*lqr^2 - 
      A1*A2*B1*lfr^2 + 2*A1*A2*B1*lqr*lfr - A1*A2*B1*lqr^2 + 36*A1*A2*
      zeta5*C1 + 2*A1*A2*zeta3*Phic10 - 10*A1*A2*zeta3*lfr*F1 - 8*A1*A2
      *zeta3*lfr*Phic11 + 16*A1*A2*zeta3*lfr^2*C1 + 10*A1*A2*zeta3*lqr*
      F1 + 8*A1*A2*zeta3*lqr*Phic11 - 32*A1*A2*zeta3*lqr*lfr*C1 + 16*A1
      *A2*zeta3*lqr^2*C1 + 3*A1*A2*zeta2*bt0 - 4*A1*A2*zeta2*lfr*Phic10
       + A1*A2*zeta2*lfr^2*F1 - 3*A1*A2*zeta2*lfr^2*Phic11 + 3*A1*A2*
      zeta2*lfr^3*C1 + 4*A1*A2*zeta2*lqr*Phic10 - 2*A1*A2*zeta2*lqr*lfr
      *F1 + 6*A1*A2*zeta2*lqr*lfr*Phic11 - 9*A1*A2*zeta2*lqr*lfr^2*C1
       + A1*A2*zeta2*lqr^2*F1 - 3*A1*A2*zeta2*lqr^2*Phic11 + 9*A1*A2*
      zeta2*lqr^2*lfr*C1 - 3*A1*A2*zeta2*lqr^3*C1 - A1*A2*zeta2*f1 - A1
      *A2*zeta2*B1 + 5/2*A1*A2*zeta2^2*F1 + 5/2*A1*A2*zeta2^2*Phic11 + 
      23/2*A1*A2*zeta2^2*lfr*C1 - 23/2*A1*A2*zeta2^2*lqr*C1 - A1^2*lfr*
      Gsv2 - 2*A1^2*lfr*Gsv1^2 - A1^2*lfr*g21 - 2*A1^2*lfr*g12*bt0 - 4*
      A1^2*lfr*g11*Gsv1 - 2*A1^2*lfr*g11^2 + 1/2*A1^2*lfr^2*bt1 - 2*
      A1^2*lfr^2*bt0*Gsv1 + A1^2*lfr^2*g11*bt0 - 1/3*A1^2*lfr^3*bt0^2
       + A1^2*lqr*Gsv2 + 2*A1^2*lqr*Gsv1^2 + A1^2*lqr*g21 + 2*A1^2*lqr*
      g12*bt0 + 4*A1^2*lqr*g11*Gsv1 + 2*A1^2*lqr*g11^2 + A1^2*lqr*lfr*
      bt1 + 10*A1^2*lqr*lfr*bt0*Gsv1 + 2*A1^2*lqr*lfr*gm1 + 4*A1^2*lqr*
      lfr*gm0*Gsv1 + 4*A1^2*lqr*lfr*g11*bt0 + 4*A1^2*lqr*lfr*g11*gm0 - 
      1/2*A1^2*lqr*lfr^2*bt0^2 - A1^2*lqr*lfr^2*gm0*bt0 - 3/2*A1^2*
      lqr^2*bt1 - 8*A1^2*lqr^2*bt0*Gsv1 - 2*A1^2*lqr^2*gm1 - 4*A1^2*
      lqr^2*gm0*Gsv1 - 5*A1^2*lqr^2*g11*bt0 - 4*A1^2*lqr^2*g11*gm0 - 
      A1^2*lqr^2*lfr*bt0^2 - 3*A1^2*lqr^2*lfr*gm0*bt0 - 2*A1^2*lqr^2*
      lfr*gm0^2 + 11/6*A1^2*lqr^3*bt0^2 + 4*A1^2*lqr^3*gm0*bt0 + 2*A1^2
      *lqr^3*gm0^2 - 3/2*A1^2*f2*lfr^2 + 3*A1^2*f2*lqr*lfr - 3/2*A1^2*
      f2*lqr^2 - 3*A1^2*f1*lfr^2*Gsv1 - 3*A1^2*f1*lfr^2*g11 + 3/2*A1^2*
      f1*lfr^3*bt0 + 6*A1^2*f1*lqr*lfr*Gsv1 + 6*A1^2*f1*lqr*lfr*g11 + 3
      *A1^2*f1*lqr*lfr^2*gm0 - 3*A1^2*f1*lqr^2*Gsv1 - 3*A1^2*f1*lqr^2*
      g11 - 9/2*A1^2*f1*lqr^2*lfr*bt0 - 6*A1^2*f1*lqr^2*lfr*gm0 + 3*
      A1^2*f1*lqr^3*bt0 + 3*A1^2*f1*lqr^3*gm0 - 1/2*A1^2*B2*lfr^2 + 
      A1^2*B2*lqr*lfr - 1/2*A1^2*B2*lqr^2 - A1^2*B1*lfr^2*Gsv1 - A1^2*
      B1*lfr^2*g11 + 1/2*A1^2*B1*lfr^3*bt0 + 2*A1^2*B1*lqr*lfr*Gsv1 + 2
      *A1^2*B1*lqr*lfr*g11 + A1^2*B1*lqr*lfr^2*gm0 - A1^2*B1*lqr^2*Gsv1
       - A1^2*B1*lqr^2*g11 - 3/2*A1^2*B1*lqr^2*lfr*bt0 - 2*A1^2*B1*
      lqr^2*lfr*gm0 + A1^2*B1*lqr^3*bt0 + A1^2*B1*lqr^3*gm0 + 3/2*A1^2*
      B1*f1*lfr^3 - 9/2*A1^2*B1*f1*lqr*lfr^2 + 9/2*A1^2*B1*f1*lqr^2*lfr
       - 3/2*A1^2*B1*f1*lqr^3 + A1^2*B1^2*lfr^3 - 3*A1^2*B1^2*lqr*lfr^2
       + 3*A1^2*B1^2*lqr^2*lfr - A1^2*B1^2*lqr^3 + 18*A1^2*zeta5*Phic22
       - 21*A1^2*zeta5*bt0*F1 - 30*A1^2*zeta5*bt0*Phic11 + 18*A1^2*
      zeta5*C2 + 36*A1^2*zeta5*C1*Gsv1 + 36*A1^2*zeta5*g11*C1 + 72*A1^2
      *zeta5*lfr*C1*bt0 - 126*A1^2*zeta5*lqr*C1*bt0 - 36*A1^2*zeta5*lqr
      *C1*gm0 - 18*A1^2*zeta5*f1*F1 - 18*A1^2*zeta5*f1*Phic11 + 90*A1^2
      *zeta5*f1*lfr*C1 - 90*A1^2*zeta5*f1*lqr*C1 - 18*A1^2*zeta5*B1*F1
       - 18*A1^2*zeta5*B1*Phic11 + 72*A1^2*zeta5*B1*lfr*C1 - 72*A1^2*
      zeta5*B1*lqr*C1 + A1^2*zeta3*Phic20 + 2*A1^2*zeta3*Gsv1*Phic10 + 
      3*A1^2*zeta3*bt0^2 + 2*A1^2*zeta3*g11*Phic10 - 5*A1^2*zeta3*lfr*
      F2 - 4*A1^2*zeta3*lfr*Phic21 - 10*A1^2*zeta3*lfr*Gsv1*F1 - 8*A1^2
      *zeta3*lfr*Gsv1*Phic11 + 5*A1^2*zeta3*lfr*bt0*Phic10 - 10*A1^2*
      zeta3*lfr*g11*F1 - 8*A1^2*zeta3*lfr*g11*Phic11 + 4*A1^2*zeta3*
      lfr^2*Phic22 - 1/2*A1^2*zeta3*lfr^2*bt0*F1 - 2*A1^2*zeta3*lfr^2*
      bt0*Phic11 + 8*A1^2*zeta3*lfr^2*C2 + 16*A1^2*zeta3*lfr^2*C1*Gsv1
       + 16*A1^2*zeta3*lfr^2*g11*C1 - 8*A1^2*zeta3*lfr^3*C1*bt0 + 5*
      A1^2*zeta3*lqr*F2 + 4*A1^2*zeta3*lqr*Phic21 + 10*A1^2*zeta3*lqr*
      Gsv1*F1 + 8*A1^2*zeta3*lqr*Gsv1*Phic11 - 8*A1^2*zeta3*lqr*bt0*
      Phic10 - 2*A1^2*zeta3*lqr*gm0*Phic10 + 10*A1^2*zeta3*lqr*g11*F1
       + 8*A1^2*zeta3*lqr*g11*Phic11 - 8*A1^2*zeta3*lqr*lfr*Phic22 + 16
      *A1^2*zeta3*lqr*lfr*bt0*F1 + 16*A1^2*zeta3*lqr*lfr*bt0*Phic11 + 
      10*A1^2*zeta3*lqr*lfr*gm0*F1 + 8*A1^2*zeta3*lqr*lfr*gm0*Phic11 - 
      16*A1^2*zeta3*lqr*lfr*C2 - 32*A1^2*zeta3*lqr*lfr*C1*Gsv1 - 32*
      A1^2*zeta3*lqr*lfr*g11*C1 - 16*A1^2*zeta3*lqr*lfr^2*C1*gm0 + 4*
      A1^2*zeta3*lqr^2*Phic22 - 31/2*A1^2*zeta3*lqr^2*bt0*F1 - 14*A1^2*
      zeta3*lqr^2*bt0*Phic11 - 10*A1^2*zeta3*lqr^2*gm0*F1 - 8*A1^2*
      zeta3*lqr^2*gm0*Phic11 + 8*A1^2*zeta3*lqr^2*C2 + 16*A1^2*zeta3*
      lqr^2*C1*Gsv1 + 16*A1^2*zeta3*lqr^2*g11*C1 + 24*A1^2*zeta3*lqr^2*
      lfr*C1*bt0 + 32*A1^2*zeta3*lqr^2*lfr*C1*gm0 - 16*A1^2*zeta3*lqr^3
      *C1*bt0 - 16*A1^2*zeta3*lqr^3*C1*gm0 + 13*A1^2*zeta3*f1*bt0 + 4*
      A1^2*zeta3*f1*lfr*Phic10 - 8*A1^2*zeta3*f1*lfr^2*F1 - 4*A1^2*
      zeta3*f1*lfr^2*Phic11 + 4*A1^2*zeta3*f1*lfr^3*C1 - 4*A1^2*zeta3*
      f1*lqr*Phic10 + 16*A1^2*zeta3*f1*lqr*lfr*F1 + 8*A1^2*zeta3*f1*lqr
      *lfr*Phic11 - 12*A1^2*zeta3*f1*lqr*lfr^2*C1 - 8*A1^2*zeta3*f1*
      lqr^2*F1 - 4*A1^2*zeta3*f1*lqr^2*Phic11 + 12*A1^2*zeta3*f1*lqr^2*
      lfr*C1 - 4*A1^2*zeta3*f1*lqr^3*C1 + 13/2*A1^2*zeta3*f1^2 + 13*
      A1^2*zeta3*B1*bt0 + 3*A1^2*zeta3*B1*lfr*Phic10 - 3*A1^2*zeta3*B1*
      lfr^2*F1 - 4*A1^2*zeta3*B1*lfr^3*C1 - 3*A1^2*zeta3*B1*lqr*Phic10
       + 6*A1^2*zeta3*B1*lqr*lfr*F1 + 12*A1^2*zeta3*B1*lqr*lfr^2*C1 - 3
      *A1^2*zeta3*B1*lqr^2*F1 - 12*A1^2*zeta3*B1*lqr^2*lfr*C1 + 4*A1^2*
      zeta3*B1*lqr^3*C1 + 13*A1^2*zeta3*B1*f1 + 13/2*A1^2*zeta3*B1^2 - 
      77/2*A1^2*zeta3^2*C1*bt0 - 35*A1^2*zeta3^2*f1*C1 - 35*A1^2*
      zeta3^2*B1*C1 + A1^2*zeta2*bt1 + A1^2*zeta2*bt0*Gsv1 + 2*A1^2*
      zeta2*g11*bt0 - 2*A1^2*zeta2*lfr*Phic20 - 4*A1^2*zeta2*lfr*Gsv1*
      Phic10 + 6*A1^2*zeta2*lfr*gm0*bt0 - 4*A1^2*zeta2*lfr*g11*Phic10
       + 1/2*A1^2*zeta2*lfr^2*F2 - 3/2*A1^2*zeta2*lfr^2*Phic21 + A1^2*
      zeta2*lfr^2*Gsv1*F1 - 3*A1^2*zeta2*lfr^2*Gsv1*Phic11 + 5/2*A1^2*
      zeta2*lfr^2*bt0*Phic10 + A1^2*zeta2*lfr^2*g11*F1 - 3*A1^2*zeta2*
      lfr^2*g11*Phic11 - 1/2*A1^2*zeta2*lfr^3*bt0*F1 + 3/2*A1^2*zeta2*
      lfr^3*bt0*Phic11 + 3/2*A1^2*zeta2*lfr^3*C2 + 3*A1^2*zeta2*lfr^3*
      C1*Gsv1 + 3*A1^2*zeta2*lfr^3*g11*C1 - 9/4*A1^2*zeta2*lfr^4*C1*bt0
       + 2*A1^2*zeta2*lqr*Phic20 + 4*A1^2*zeta2*lqr*Gsv1*Phic10 - 3*
      A1^2*zeta2*lqr*bt0^2 - 8*A1^2*zeta2*lqr*gm0*bt0 + 4*A1^2*zeta2*
      lqr*g11*Phic10 - A1^2*zeta2*lqr*lfr*F2 + 3*A1^2*zeta2*lqr*lfr*
      Phic21 - 2*A1^2*zeta2*lqr*lfr*Gsv1*F1 + 6*A1^2*zeta2*lqr*lfr*Gsv1
      *Phic11 + A1^2*zeta2*lqr*lfr*bt0*Phic10 + 4*A1^2*zeta2*lqr*lfr*
      gm0*Phic10 - 2*A1^2*zeta2*lqr*lfr*g11*F1 + 6*A1^2*zeta2*lqr*lfr*
      g11*Phic11 - A1^2*zeta2*lqr*lfr^2*gm0*F1 + 3*A1^2*zeta2*lqr*lfr^2
      *gm0*Phic11 - 9/2*A1^2*zeta2*lqr*lfr^2*C2 - 9*A1^2*zeta2*lqr*
      lfr^2*C1*Gsv1 - 9*A1^2*zeta2*lqr*lfr^2*g11*C1 + 9/2*A1^2*zeta2*
      lqr*lfr^3*C1*bt0 - 3*A1^2*zeta2*lqr*lfr^3*C1*gm0 + 1/2*A1^2*zeta2
      *lqr^2*F2 - 3/2*A1^2*zeta2*lqr^2*Phic21 + A1^2*zeta2*lqr^2*Gsv1*
      F1 - 3*A1^2*zeta2*lqr^2*Gsv1*Phic11 - 7/2*A1^2*zeta2*lqr^2*bt0*
      Phic10 - 4*A1^2*zeta2*lqr^2*gm0*Phic10 + A1^2*zeta2*lqr^2*g11*F1
       - 3*A1^2*zeta2*lqr^2*g11*Phic11 + 3/2*A1^2*zeta2*lqr^2*lfr*bt0*
      F1 - 9/2*A1^2*zeta2*lqr^2*lfr*bt0*Phic11 + 2*A1^2*zeta2*lqr^2*lfr
      *gm0*F1 - 6*A1^2*zeta2*lqr^2*lfr*gm0*Phic11 + 9/2*A1^2*zeta2*
      lqr^2*lfr*C2 + 9*A1^2*zeta2*lqr^2*lfr*C1*Gsv1 + 9*A1^2*zeta2*
      lqr^2*lfr*g11*C1 + 9*A1^2*zeta2*lqr^2*lfr^2*C1*gm0 - A1^2*zeta2*
      lqr^3*bt0*F1 + 3*A1^2*zeta2*lqr^3*bt0*Phic11 - A1^2*zeta2*lqr^3*
      gm0*F1 + 3*A1^2*zeta2*lqr^3*gm0*Phic11 - 3/2*A1^2*zeta2*lqr^3*C2
       - 3*A1^2*zeta2*lqr^3*C1*Gsv1 - 3*A1^2*zeta2*lqr^3*g11*C1 - 9/2*
      A1^2*zeta2*lqr^3*lfr*C1*bt0 - 9*A1^2*zeta2*lqr^3*lfr*C1*gm0 + 9/4
      *A1^2*zeta2*lqr^4*C1*bt0 + 3*A1^2*zeta2*lqr^4*C1*gm0 - 1/2*A1^2*
      zeta2*f2 - A1^2*zeta2*f1*Gsv1 - A1^2*zeta2*f1*g11 + A1^2*zeta2*f1
      *lfr*bt0 + 3/2*A1^2*zeta2*f1*lfr^2*Phic10 - 3/2*A1^2*zeta2*f1*
      lfr^3*F1 + 1/2*A1^2*zeta2*f1*lqr*bt0 + A1^2*zeta2*f1*lqr*gm0 - 3*
      A1^2*zeta2*f1*lqr*lfr*Phic10 + 9/2*A1^2*zeta2*f1*lqr*lfr^2*F1 + 3/
      2*A1^2*zeta2*f1*lqr^2*Phic10 - 9/2*A1^2*zeta2*f1*lqr^2*lfr*F1 + 3/
      2*A1^2*zeta2*f1*lqr^3*F1 + 3/2*A1^2*zeta2*f1^2*lfr - 3/2*A1^2*
      zeta2*f1^2*lqr - 1/2*A1^2*zeta2*B2 - A1^2*zeta2*B1*Gsv1 - A1^2*
      zeta2*B1*g11 - 3*A1^2*zeta2*B1*lfr*bt0 + 7/2*A1^2*zeta2*B1*lfr^2*
      Phic10 - 2*A1^2*zeta2*B1*lfr^3*F1 + 3/2*A1^2*zeta2*B1*lfr^3*
      Phic11 - 3/2*A1^2*zeta2*B1*lfr^4*C1 + 9/2*A1^2*zeta2*B1*lqr*bt0
       + A1^2*zeta2*B1*lqr*gm0 - 7*A1^2*zeta2*B1*lqr*lfr*Phic10 + 6*
      A1^2*zeta2*B1*lqr*lfr^2*F1 - 9/2*A1^2*zeta2*B1*lqr*lfr^2*Phic11
       + 6*A1^2*zeta2*B1*lqr*lfr^3*C1 + 7/2*A1^2*zeta2*B1*lqr^2*Phic10
       - 6*A1^2*zeta2*B1*lqr^2*lfr*F1 + 9/2*A1^2*zeta2*B1*lqr^2*lfr*
      Phic11 - 9*A1^2*zeta2*B1*lqr^2*lfr^2*C1 + 2*A1^2*zeta2*B1*lqr^3*
      F1 - 3/2*A1^2*zeta2*B1*lqr^3*Phic11 + 6*A1^2*zeta2*B1*lqr^3*lfr*
      C1 - 3/2*A1^2*zeta2*B1*lqr^4*C1 + 7/2*A1^2*zeta2*B1*f1*lfr - 7/2*
      A1^2*zeta2*B1*f1*lqr + 2*A1^2*zeta2*B1^2*lfr - 2*A1^2*zeta2*B1^2*
      lqr + 4*A1^2*zeta2*zeta3*bt0*F1 + 4*A1^2*zeta2*zeta3*bt0*Phic11
       - 30*A1^2*zeta2*zeta3*lfr*C1*bt0 + 30*A1^2*zeta2*zeta3*lqr*C1*
      bt0 + A1^2*zeta2*zeta3*f1*F1 + A1^2*zeta2*zeta3*f1*Phic11 - 29*
      A1^2*zeta2*zeta3*f1*lfr*C1 + 29*A1^2*zeta2*zeta3*f1*lqr*C1 + A1^2
      *zeta2*zeta3*B1*F1 + A1^2*zeta2*zeta3*B1*Phic11 - 29*A1^2*zeta2*
      zeta3*B1*lfr*C1 + 29*A1^2*zeta2*zeta3*B1*lqr*C1 + 5/4*A1^2*
      zeta2^2*F2 + 5/4*A1^2*zeta2^2*Phic21 + 5/2*A1^2*zeta2^2*Gsv1*F1
       + 5/2*A1^2*zeta2^2*Gsv1*Phic11 - 3/4*A1^2*zeta2^2*bt0*Phic10 + 5/
      2*A1^2*zeta2^2*g11*F1 + 5/2*A1^2*zeta2^2*g11*Phic11 + 7*A1^2*
      zeta2^2*lfr*Phic22 - 5*A1^2*zeta2^2*lfr*bt0*F1 - 8*A1^2*zeta2^2*
      lfr*bt0*Phic11 + 23/4*A1^2*zeta2^2*lfr*C2 + 23/2*A1^2*zeta2^2*lfr
      *C1*Gsv1 + 23/2*A1^2*zeta2^2*lfr*g11*C1 - 3/8*A1^2*zeta2^2*lfr^2*
      C1*bt0 - 7*A1^2*zeta2^2*lqr*Phic22 + 5/4*A1^2*zeta2^2*lqr*bt0*F1
       + 17/4*A1^2*zeta2^2*lqr*bt0*Phic11 - 5/2*A1^2*zeta2^2*lqr*gm0*F1
       - 5/2*A1^2*zeta2^2*lqr*gm0*Phic11 - 23/4*A1^2*zeta2^2*lqr*C2 - 
      23/2*A1^2*zeta2^2*lqr*C1*Gsv1 - 23/2*A1^2*zeta2^2*lqr*g11*C1 - 33/
      2*A1^2*zeta2^2*lqr*lfr*C1*bt0 - 23/2*A1^2*zeta2^2*lqr*lfr*C1*gm0
       + 135/8*A1^2*zeta2^2*lqr^2*C1*bt0 + 23/2*A1^2*zeta2^2*lqr^2*C1*
      gm0 - 5/4*A1^2*zeta2^2*f1*Phic10 - 31/4*A1^2*zeta2^2*f1*lfr*F1 - 
      9*A1^2*zeta2^2*f1*lfr*Phic11 + 9*A1^2*zeta2^2*f1*lfr^2*C1 + 31/4*
      A1^2*zeta2^2*f1*lqr*F1 + 9*A1^2*zeta2^2*f1*lqr*Phic11 - 18*A1^2*
      zeta2^2*f1*lqr*lfr*C1 + 9*A1^2*zeta2^2*f1*lqr^2*C1 - 5/4*A1^2*
      zeta2^2*B1*Phic10 - 9*A1^2*zeta2^2*B1*lfr*F1 - 41/4*A1^2*zeta2^2*
      B1*lfr*Phic11 + 13/4*A1^2*zeta2^2*B1*lfr^2*C1 + 9*A1^2*zeta2^2*B1
      *lqr*F1 + 41/4*A1^2*zeta2^2*B1*lqr*Phic11 - 13/2*A1^2*zeta2^2*B1*
      lqr*lfr*C1 + 13/4*A1^2*zeta2^2*B1*lqr^2*C1 + 29/2*A1^2*zeta2^3*C1
      *bt0 + 35/2*A1^2*zeta2^3*f1*C1 + 35/2*A1^2*zeta2^3*B1*C1 - 3/2*
      A1^2*A2*lfr^3 + 9/2*A1^2*A2*lqr*lfr^2 - 9/2*A1^2*A2*lqr^2*lfr + 3/
      2*A1^2*A2*lqr^3 + 6*A1^2*A2*zeta3 - 3/2*A1^2*A2*zeta2*lfr + 3/2*
      A1^2*A2*zeta2*lqr - A1^3*lfr^3*Gsv1 - A1^3*lfr^3*g11 + 3/4*A1^3*
      lfr^4*bt0 + 3*A1^3*lqr*lfr^2*Gsv1 + 3*A1^3*lqr*lfr^2*g11 - 3/2*
      A1^3*lqr*lfr^3*bt0 + A1^3*lqr*lfr^3*gm0 - 3*A1^3*lqr^2*lfr*Gsv1
       - 3*A1^3*lqr^2*lfr*g11 - 3*A1^3*lqr^2*lfr^2*gm0 + A1^3*lqr^3*
      Gsv1 + A1^3*lqr^3*g11 + 3/2*A1^3*lqr^3*lfr*bt0 + 3*A1^3*lqr^3*lfr
      *gm0 - 3/4*A1^3*lqr^4*bt0 - A1^3*lqr^4*gm0 + 1/2*A1^3*B1*lfr^4 - 
      2*A1^3*B1*lqr*lfr^3 + 3*A1^3*B1*lqr^2*lfr^2 - 2*A1^3*B1*lqr^3*lfr
       + 1/2*A1^3*B1*lqr^4 + 120*A1^3*zeta7*C1 + 3*A1^3*zeta5*Phic10 - 
      21*A1^3*zeta5*lfr*F1 - 18*A1^3*zeta5*lfr*Phic11 + 54*A1^3*zeta5*
      lfr^2*C1 + 21*A1^3*zeta5*lqr*F1 + 18*A1^3*zeta5*lqr*Phic11 - 108*
      A1^3*zeta5*lqr*lfr*C1 + 54*A1^3*zeta5*lqr^2*C1 + 4*A1^3*zeta3*
      Gsv1 + 4*A1^3*zeta3*g11 + 7*A1^3*zeta3*lfr*bt0 + 2*A1^3*zeta3*
      lfr^2*Phic10 - 10/3*A1^3*zeta3*lfr^3*F1 - 4/3*A1^3*zeta3*lfr^3*
      Phic11 + 4/3*A1^3*zeta3*lfr^4*C1 - 13*A1^3*zeta3*lqr*bt0 - 4*A1^3
      *zeta3*lqr*gm0 - 4*A1^3*zeta3*lqr*lfr*Phic10 + 10*A1^3*zeta3*lqr*
      lfr^2*F1 + 4*A1^3*zeta3*lqr*lfr^2*Phic11 - 16/3*A1^3*zeta3*lqr*
      lfr^3*C1 + 2*A1^3*zeta3*lqr^2*Phic10 - 10*A1^3*zeta3*lqr^2*lfr*F1
       - 4*A1^3*zeta3*lqr^2*lfr*Phic11 + 8*A1^3*zeta3*lqr^2*lfr^2*C1 + 
      10/3*A1^3*zeta3*lqr^3*F1 + 4/3*A1^3*zeta3*lqr^3*Phic11 - 16/3*
      A1^3*zeta3*lqr^3*lfr*C1 + 4/3*A1^3*zeta3*lqr^4*C1 + 13*A1^3*zeta3
      *f1*lfr - 13*A1^3*zeta3*f1*lqr + 11*A1^3*zeta3*B1*lfr - 11*A1^3*
      zeta3*B1*lqr + 35/6*A1^3*zeta3^2*F1 + 35/6*A1^3*zeta3^2*Phic11 - 
      245/6*A1^3*zeta3^2*lfr*C1 + 245/6*A1^3*zeta3^2*lqr*C1 - A1^3*
      zeta2*lfr*Gsv1 - A1^3*zeta2*lfr*g11 + 5/4*A1^3*zeta2*lfr^2*bt0 + 
      1/2*A1^3*zeta2*lfr^3*Phic10 - 1/2*A1^3*zeta2*lfr^4*F1 + A1^3*
      zeta2*lqr*Gsv1 + A1^3*zeta2*lqr*g11 - A1^3*zeta2*lqr*lfr*bt0 + 
      A1^3*zeta2*lqr*lfr*gm0 - 3/2*A1^3*zeta2*lqr*lfr^2*Phic10 + 2*A1^3
      *zeta2*lqr*lfr^3*F1 - 1/4*A1^3*zeta2*lqr^2*bt0 - A1^3*zeta2*lqr^2
      *gm0 + 3/2*A1^3*zeta2*lqr^2*lfr*Phic10 - 3*A1^3*zeta2*lqr^2*lfr^2
      *F1 - 1/2*A1^3*zeta2*lqr^3*Phic10 + 2*A1^3*zeta2*lqr^3*lfr*F1 - 1/
      2*A1^3*zeta2*lqr^4*F1 + 3/2*A1^3*zeta2*f1*lfr^2 - 3*A1^3*zeta2*f1
      *lqr*lfr + 3/2*A1^3*zeta2*f1*lqr^2 + 2*A1^3*zeta2*B1*lfr^2 - 4*
      A1^3*zeta2*B1*lqr*lfr + 2*A1^3*zeta2*B1*lqr^2 - 18*A1^3*zeta2*
      zeta5*C1 + A1^3*zeta2*zeta3*Phic10 + A1^3*zeta2*zeta3*lfr*Phic11
       - 15*A1^3*zeta2*zeta3*lfr^2*C1 - A1^3*zeta2*zeta3*lqr*Phic11 + 
      30*A1^3*zeta2*zeta3*lqr*lfr*C1 - 15*A1^3*zeta2*zeta3*lqr^2*C1 + 4
      *A1^3*zeta2^2*bt0 - 5/4*A1^3*zeta2^2*lfr*Phic10 - 13/4*A1^3*
      zeta2^2*lfr^2*F1 - 9/2*A1^3*zeta2^2*lfr^2*Phic11 + 9/2*A1^3*
      zeta2^2*lfr^3*C1 + 5/4*A1^3*zeta2^2*lqr*Phic10 + 13/2*A1^3*
      zeta2^2*lqr*lfr*F1 + 9*A1^3*zeta2^2*lqr*lfr*Phic11 - 27/2*A1^3*
      zeta2^2*lqr*lfr^2*C1 - 13/4*A1^3*zeta2^2*lqr^2*F1 - 9/2*A1^3*
      zeta2^2*lqr^2*Phic11 + 27/2*A1^3*zeta2^2*lqr^2*lfr*C1 - 9/2*A1^3*
      zeta2^2*lqr^3*C1 + 13/4*A1^3*zeta2^2*f1 + 13/4*A1^3*zeta2^2*B1 - 
      20*A1^3*zeta2^2*zeta3*C1 - 5/3*A1^3*zeta2^3*F1 - 5/3*A1^3*zeta2^3
      *Phic11 + 115/6*A1^3*zeta2^3*lfr*C1 - 115/6*A1^3*zeta2^3*lqr*C1
       + 9*A1^4*zeta5 + 13/2*A1^4*zeta3*lfr^2 - 13*A1^4*zeta3*lqr*lfr
       + 13/2*A1^4*zeta3*lqr^2 + 1/2*A1^4*zeta2*lfr^3 - 3/2*A1^4*zeta2*
      lqr*lfr^2 + 3/2*A1^4*zeta2*lqr^2*lfr - 1/2*A1^4*zeta2*lqr^3 - 1/2
      *A1^4*zeta2*zeta3 + 13/4*A1^4*zeta2^2*lfr - 13/4*A1^4*zeta2^2*lqr),

Delta42 ->
      (Phic42 + Gsv2*Phic22 + 2*Gsv1*Phic32 + 2*Gsv1^2*Phic22 - 1/2*bt2*
      F1 - bt2*Phic11 - bt1*F2 - 2*bt1*Phic21 - 3*bt1*Gsv1*F1 - 4*bt1*
      Gsv1*Phic11 - 3/2*bt0*F3 - 3*bt0*Phic31 - 5/2*bt0*Gsv2*F1 - 3*bt0
      *Gsv2*Phic11 - 4*bt0*Gsv1*F2 - 6*bt0*Gsv1*Phic21 - 5*bt0*Gsv1^2*
      F1 - 6*bt0*Gsv1^2*Phic11 + 5/2*bt0*bt1*Phic10 + 3*bt0^2*Phic20 + 
      6*bt0^2*Gsv1*Phic10 + C4 + 2*C3*Gsv1 + C2*Gsv2 + 2*C2*Gsv1^2 + C1
      *Gsv3 + 2*C1*Gsv1*Gsv2 + 4/3*C1*Gsv1^3 + 2/3*g31*C1 + 4/3*g22*C1*
      bt0 + g21*Phic22 - 1/2*g21*bt0*F1 - g21*bt0*Phic11 + g21*C2 + 2*
      g21*C1*Gsv1 + 8/3*g13*C1*bt0^2 + 2*g12*bt0*Phic22 - g12*bt0^2*F1
       - 2*g12*bt0^2*Phic11 + 2*g12*C2*bt0 + 4/3*g12*C1*bt1 + 4*g12*C1*
      bt0*Gsv1 + 2*g11*Phic32 + 4*g11*Gsv1*Phic22 - g11*bt1*F1 - 2*g11*
      bt1*Phic11 - 2*g11*bt0*F2 - 4*g11*bt0*Phic21 - 6*g11*bt0*Gsv1*F1
       - 8*g11*bt0*Gsv1*Phic11 + 2*g11*bt0^2*Phic10 + 2*g11*C3 + 4*g11*
      C2*Gsv1 + 2*g11*C1*Gsv2 + 4*g11*C1*Gsv1^2 + 2*g11*g21*C1 + 4*g11*
      g12*C1*bt0 + 2*g11^2*Phic22 - g11^2*bt0*F1 - 2*g11^2*bt0*Phic11
       + 2*g11^2*C2 + 4*g11^2*C1*Gsv1 + 4/3*g11^3*C1 - 2*lfr*bt0^2*Gsv1
      *F1 + 2*lfr*C2*bt0*Gsv1 + 2*lfr*C1*bt1*Gsv1 + 2*lfr*C1*bt0*Gsv2
       + 4*lfr*C1*bt0*Gsv1^2 + 4*lfr*g11*C1*bt0*Gsv1 - lfr^2*C1*bt0^2*
      Gsv1 - 2*lqr*bt1*Phic22 - 3*lqr*bt0*Phic32 - 6*lqr*bt0*Gsv1*
      Phic22 + 5/2*lqr*bt0*bt1*F1 + 5*lqr*bt0*bt1*Phic11 + 3*lqr*bt0^2*
      F2 + 6*lqr*bt0^2*Phic21 + 11*lqr*bt0^2*Gsv1*F1 + 12*lqr*bt0^2*
      Gsv1*Phic11 - 3*lqr*bt0^3*Phic10 - 2*lqr*gm1*Phic22 + lqr*gm1*bt0
      *F1 + 2*lqr*gm1*bt0*Phic11 - 2*lqr*gm0*Phic32 - 4*lqr*gm0*Gsv1*
      Phic22 + lqr*gm0*bt1*F1 + 2*lqr*gm0*bt1*Phic11 + 2*lqr*gm0*bt0*F2
       + 4*lqr*gm0*bt0*Phic21 + 6*lqr*gm0*bt0*Gsv1*F1 + 8*lqr*gm0*bt0*
      Gsv1*Phic11 - 2*lqr*gm0*bt0^2*Phic10 - 3*lqr*C3*bt0 - 2*lqr*C3*
      gm0 - 2*lqr*C2*bt1 - 8*lqr*C2*bt0*Gsv1 - 2*lqr*C2*gm1 - 4*lqr*C2*
      gm0*Gsv1 - lqr*C1*bt2 - 6*lqr*C1*bt1*Gsv1 - 5*lqr*C1*bt0*Gsv2 - 
      10*lqr*C1*bt0*Gsv1^2 - 2*lqr*C1*gm2 - 4*lqr*C1*gm1*Gsv1 - 2*lqr*
      C1*gm0*Gsv2 - 4*lqr*C1*gm0*Gsv1^2 - 3*lqr*g21*C1*bt0 - 2*lqr*g21*
      C1*gm0 - 6*lqr*g12*C1*bt0^2 - 4*lqr*g12*C1*gm0*bt0 - 6*lqr*g11*
      bt0*Phic22 + 3*lqr*g11*bt0^2*F1 + 6*lqr*g11*bt0^2*Phic11 - 4*lqr*
      g11*gm0*Phic22 + 2*lqr*g11*gm0*bt0*F1 + 4*lqr*g11*gm0*bt0*Phic11
       - 6*lqr*g11*C2*bt0 - 4*lqr*g11*C2*gm0 - 4*lqr*g11*C1*bt1 - 16*
      lqr*g11*C1*bt0*Gsv1 - 4*lqr*g11*C1*gm1 - 8*lqr*g11*C1*gm0*Gsv1 - 
      6*lqr*g11^2*C1*bt0 - 4*lqr*g11^2*C1*gm0 - 4*lqr*lfr*C1*bt0^2*Gsv1
       - 4*lqr*lfr*C1*gm0*bt0*Gsv1 + 3*lqr^2*bt0^2*Phic22 - 3/2*lqr^2*
      bt0^3*F1 - 3*lqr^2*bt0^3*Phic11 + 5*lqr^2*gm0*bt0*Phic22 - 5/2*
      lqr^2*gm0*bt0^2*F1 - 5*lqr^2*gm0*bt0^2*Phic11 + 2*lqr^2*gm0^2*
      Phic22 - lqr^2*gm0^2*bt0*F1 - 2*lqr^2*gm0^2*bt0*Phic11 + 3*lqr^2*
      C2*bt0^2 + 5*lqr^2*C2*gm0*bt0 + 2*lqr^2*C2*gm0^2 + 5/2*lqr^2*C1*
      bt0*bt1 + 11*lqr^2*C1*bt0^2*Gsv1 + 4*lqr^2*C1*gm1*bt0 + 3*lqr^2*
      C1*gm0*bt1 + 14*lqr^2*C1*gm0*bt0*Gsv1 + 4*lqr^2*C1*gm0*gm1 + 4*
      lqr^2*C1*gm0^2*Gsv1 + 6*lqr^2*g11*C1*bt0^2 + 10*lqr^2*g11*C1*gm0*
      bt0 + 4*lqr^2*g11*C1*gm0^2 - lqr^3*C1*bt0^3 - 11/3*lqr^3*C1*gm0*
      bt0^2 - 4*lqr^3*C1*gm0^2*bt0 - 4/3*lqr^3*C1*gm0^3 - f3*F1 - f3*
      Phic11 + f3*lfr*C1 - f3*lqr*C1 - f2*F2 - f2*Phic21 - 2*f2*Gsv1*F1
       - 2*f2*Gsv1*Phic11 + 2*f2*bt0*Phic10 - 2*f2*g11*F1 - 2*f2*g11*
      Phic11 - f2*lfr*bt0*F1 + f2*lfr*C2 + 2*f2*lfr*C1*Gsv1 + 2*f2*lfr*
      g11*C1 - 1/2*f2*lfr^2*C1*bt0 + 4*f2*lqr*bt0*F1 + 3*f2*lqr*bt0*
      Phic11 + 2*f2*lqr*gm0*F1 + 2*f2*lqr*gm0*Phic11 - f2*lqr*C2 - 2*f2
      *lqr*C1*Gsv1 - 2*f2*lqr*g11*C1 - 2*f2*lqr*lfr*C1*bt0 - 2*f2*lqr*
      lfr*C1*gm0 + 5/2*f2*lqr^2*C1*bt0 + 2*f2*lqr^2*C1*gm0 - f1*F3 - f1
      *Phic31 - f1*Gsv2*F1 - f1*Gsv2*Phic11 - 2*f1*Gsv1*F2 - 2*f1*Gsv1*
      Phic21 - 2*f1*Gsv1^2*F1 - 2*f1*Gsv1^2*Phic11 + 3/2*f1*bt1*Phic10
       + 5/2*f1*bt0*Phic20 + 5*f1*bt0*Gsv1*Phic10 - f1*g21*F1 - f1*g21*
      Phic11 - 2*f1*g12*bt0*F1 - 2*f1*g12*bt0*Phic11 - 2*f1*g11*F2 - 2*
      f1*g11*Phic21 - 4*f1*g11*Gsv1*F1 - 4*f1*g11*Gsv1*Phic11 + 3*f1*
      g11*bt0*Phic10 - 2*f1*g11^2*F1 - 2*f1*g11^2*Phic11 - 1/2*f1*lfr*
      bt1*F1 - 1/2*f1*lfr*bt0*F2 - 3*f1*lfr*bt0*Gsv1*F1 + f1*lfr*C3 + 2
      *f1*lfr*C2*Gsv1 + f1*lfr*C1*Gsv2 + 2*f1*lfr*C1*Gsv1^2 + f1*lfr*
      g21*C1 + 2*f1*lfr*g12*C1*bt0 - f1*lfr*g11*bt0*F1 + 2*f1*lfr*g11*
      C2 + 4*f1*lfr*g11*C1*Gsv1 + 2*f1*lfr*g11^2*C1 + 1/4*f1*lfr^2*
      bt0^2*F1 - f1*lfr^2*C2*bt0 - 1/2*f1*lfr^2*C1*bt1 - f1*lfr^2*C1*
      bt0*Gsv1 - f1*lfr^2*g11*C1*bt0 + 1/3*f1*lfr^3*C1*bt0^2 + 5/2*f1*
      lqr*bt1*F1 + 2*f1*lqr*bt1*Phic11 + 7/2*f1*lqr*bt0*F2 + 3*f1*lqr*
      bt0*Phic21 + 9*f1*lqr*bt0*Gsv1*F1 + 6*f1*lqr*bt0*Gsv1*Phic11 - 9/
      2*f1*lqr*bt0^2*Phic10 + 2*f1*lqr*gm1*F1 + 2*f1*lqr*gm1*Phic11 + 2
      *f1*lqr*gm0*F2 + 2*f1*lqr*gm0*Phic21 + 4*f1*lqr*gm0*Gsv1*F1 + 4*
      f1*lqr*gm0*Gsv1*Phic11 - 3*f1*lqr*gm0*bt0*Phic10 - f1*lqr*C3 - 2*
      f1*lqr*C2*Gsv1 - f1*lqr*C1*Gsv2 - 2*f1*lqr*C1*Gsv1^2 - f1*lqr*g21
      *C1 - 2*f1*lqr*g12*C1*bt0 + 7*f1*lqr*g11*bt0*F1 + 6*f1*lqr*g11*
      bt0*Phic11 + 4*f1*lqr*g11*gm0*F1 + 4*f1*lqr*g11*gm0*Phic11 - 2*f1
      *lqr*g11*C2 - 4*f1*lqr*g11*C1*Gsv1 - 2*f1*lqr*g11^2*C1 + f1*lqr*
      lfr*bt0^2*F1 + f1*lqr*lfr*gm0*bt0*F1 - f1*lqr*lfr*C2*bt0 - 2*f1*
      lqr*lfr*C2*gm0 - f1*lqr*lfr*C1*bt1 - 4*f1*lqr*lfr*C1*bt0*Gsv1 - 2
      *f1*lqr*lfr*C1*gm1 - 4*f1*lqr*lfr*C1*gm0*Gsv1 - 4*f1*lqr*lfr*g11*
      C1*bt0 - 4*f1*lqr*lfr*g11*C1*gm0 + 1/2*f1*lqr*lfr^2*C1*bt0^2 + f1
      *lqr*lfr^2*C1*gm0*bt0 - 17/4*f1*lqr^2*bt0^2*F1 - 3*f1*lqr^2*bt0^2
      *Phic11 - 6*f1*lqr^2*gm0*bt0*F1 - 5*f1*lqr^2*gm0*bt0*Phic11 - 2*
      f1*lqr^2*gm0^2*F1 - 2*f1*lqr^2*gm0^2*Phic11 + 2*f1*lqr^2*C2*bt0
       + 2*f1*lqr^2*C2*gm0 + 3/2*f1*lqr^2*C1*bt1 + 5*f1*lqr^2*C1*bt0*
      Gsv1 + 2*f1*lqr^2*C1*gm1 + 4*f1*lqr^2*C1*gm0*Gsv1 + 5*f1*lqr^2*
      g11*C1*bt0 + 4*f1*lqr^2*g11*C1*gm0 + f1*lqr^2*lfr*C1*bt0^2 + 3*f1
      *lqr^2*lfr*C1*gm0*bt0 + 2*f1*lqr^2*lfr*C1*gm0^2 - 11/6*f1*lqr^3*
      C1*bt0^2 - 4*f1*lqr^3*C1*gm0*bt0 - 2*f1*lqr^3*C1*gm0^2 + f1*f2*
      Phic10 - f1*f2*lfr*F1 + f1*f2*lqr*F1 + 1/2*f1^2*Phic20 + f1^2*
      Gsv1*Phic10 + 3/2*f1^2*bt0^2 + f1^2*g11*Phic10 - 1/2*f1^2*lfr*F2
       - f1^2*lfr*Gsv1*F1 - f1^2*lfr*g11*F1 + 1/4*f1^2*lfr^2*bt0*F1 + 1/
      2*f1^2*lqr*F2 + f1^2*lqr*Gsv1*F1 - 3/2*f1^2*lqr*bt0*Phic10 - f1^2
      *lqr*gm0*Phic10 + f1^2*lqr*g11*F1 + f1^2*lqr*lfr*bt0*F1 + f1^2*
      lqr*lfr*gm0*F1 - 5/4*f1^2*lqr^2*bt0*F1 - f1^2*lqr^2*gm0*F1 + 5/4*
      f1^3*bt0 + 1/4*f1^4 - B3*F1 - B3*Phic11 - B2*F2 - B2*Phic21 - 2*
      B2*Gsv1*F1 - 2*B2*Gsv1*Phic11 + 2*B2*bt0*Phic10 - 2*B2*g11*F1 - 2
      *B2*g11*Phic11 - B2*lfr*Phic22 - 1/2*B2*lfr*bt0*F1 + B2*lfr*bt0*
      Phic11 + 1/2*B2*lfr^2*C1*bt0 + B2*lqr*Phic22 + 7/2*B2*lqr*bt0*F1
       + 2*B2*lqr*bt0*Phic11 + 2*B2*lqr*gm0*F1 + 2*B2*lqr*gm0*Phic11 - 
      B2*lqr*lfr*C1*bt0 + 1/2*B2*lqr^2*C1*bt0 + B2*f1*Phic10 + B2*f1*
      lfr*Phic11 - B2*f1*lfr^2*C1 - B2*f1*lqr*Phic11 + 2*B2*f1*lqr*lfr*
      C1 - B2*f1*lqr^2*C1 - B1*F3 - B1*Phic31 - B1*Gsv2*F1 - B1*Gsv2*
      Phic11 - 2*B1*Gsv1*F2 - 2*B1*Gsv1*Phic21 - 2*B1*Gsv1^2*F1 - 2*B1*
      Gsv1^2*Phic11 + 3/2*B1*bt1*Phic10 + 5/2*B1*bt0*Phic20 + 5*B1*bt0*
      Gsv1*Phic10 - B1*g21*F1 - B1*g21*Phic11 - 2*B1*g12*bt0*F1 - 2*B1*
      g12*bt0*Phic11 - 2*B1*g11*F2 - 2*B1*g11*Phic21 - 4*B1*g11*Gsv1*F1
       - 4*B1*g11*Gsv1*Phic11 + 3*B1*g11*bt0*Phic10 - 2*B1*g11^2*F1 - 2
      *B1*g11^2*Phic11 - B1*lfr*Phic32 - 2*B1*lfr*Gsv1*Phic22 + B1*lfr*
      bt1*Phic11 + 1/2*B1*lfr*bt0*F2 + 2*B1*lfr*bt0*Phic21 + 4*B1*lfr*
      bt0*Gsv1*Phic11 - B1*lfr*bt0^2*Phic10 - 2*B1*lfr*g11*Phic22 + 2*
      B1*lfr*g11*bt0*Phic11 + 1/2*B1*lfr^2*bt0*Phic22 - 1/2*B1*lfr^2*
      bt0^2*Phic11 - 1/2*B1*lfr^2*C2*bt0 - 2*B1*lfr^2*C1*bt0*Gsv1 + B1*
      lqr*Phic32 + 2*B1*lqr*Gsv1*Phic22 + 2*B1*lqr*bt1*F1 + B1*lqr*bt1*
      Phic11 + 5/2*B1*lqr*bt0*F2 + B1*lqr*bt0*Phic21 + 6*B1*lqr*bt0*
      Gsv1*F1 + 2*B1*lqr*bt0*Gsv1*Phic11 - 7/2*B1*lqr*bt0^2*Phic10 + 2*
      B1*lqr*gm1*F1 + 2*B1*lqr*gm1*Phic11 + 2*B1*lqr*gm0*F2 + 2*B1*lqr*
      gm0*Phic21 + 4*B1*lqr*gm0*Gsv1*F1 + 4*B1*lqr*gm0*Gsv1*Phic11 - 3*
      B1*lqr*gm0*bt0*Phic10 + 2*B1*lqr*g11*Phic22 + 6*B1*lqr*g11*bt0*F1
       + 4*B1*lqr*g11*bt0*Phic11 + 4*B1*lqr*g11*gm0*F1 + 4*B1*lqr*g11*
      gm0*Phic11 + 2*B1*lqr*lfr*bt0*Phic22 - 2*B1*lqr*lfr*bt0^2*Phic11
       + 2*B1*lqr*lfr*gm0*Phic22 - 2*B1*lqr*lfr*gm0*bt0*Phic11 + B1*lqr
      *lfr*C2*bt0 + 4*B1*lqr*lfr*C1*bt0*Gsv1 - 5/2*B1*lqr^2*bt0*Phic22
       - 3*B1*lqr^2*bt0^2*F1 - 1/2*B1*lqr^2*bt0^2*Phic11 - 2*B1*lqr^2*
      gm0*Phic22 - 5*B1*lqr^2*gm0*bt0*F1 - 3*B1*lqr^2*gm0*bt0*Phic11 - 
      2*B1*lqr^2*gm0^2*F1 - 2*B1*lqr^2*gm0^2*Phic11 - 1/2*B1*lqr^2*C2*
      bt0 - 2*B1*lqr^2*C1*bt0*Gsv1 + B1*f2*Phic10 + B1*f2*lfr*Phic11 - 
      B1*f2*lfr^2*C1 - B1*f2*lqr*Phic11 + 2*B1*f2*lqr*lfr*C1 - B1*f2*
      lqr^2*C1 + B1*f1*Phic20 + 2*B1*f1*Gsv1*Phic10 + 3*B1*f1*bt0^2 + 2
      *B1*f1*g11*Phic10 + B1*f1*lfr*Phic21 + 2*B1*f1*lfr*Gsv1*Phic11 - 
      3/2*B1*f1*lfr*bt0*Phic10 + 2*B1*f1*lfr*g11*Phic11 + 1/2*B1*f1*
      lfr^2*bt0*F1 - 1/2*B1*f1*lfr^2*bt0*Phic11 - B1*f1*lfr^2*C2 - 2*B1
      *f1*lfr^2*C1*Gsv1 - 2*B1*f1*lfr^2*g11*C1 + B1*f1*lfr^3*C1*bt0 - 
      B1*f1*lqr*Phic21 - 2*B1*f1*lqr*Gsv1*Phic11 - 3/2*B1*f1*lqr*bt0*
      Phic10 - 2*B1*f1*lqr*gm0*Phic10 - 2*B1*f1*lqr*g11*Phic11 - B1*f1*
      lqr*lfr*bt0*F1 - 2*B1*f1*lqr*lfr*bt0*Phic11 - 2*B1*f1*lqr*lfr*gm0
      *Phic11 + 2*B1*f1*lqr*lfr*C2 + 4*B1*f1*lqr*lfr*C1*Gsv1 + 4*B1*f1*
      lqr*lfr*g11*C1 + 2*B1*f1*lqr*lfr^2*C1*gm0 + 1/2*B1*f1*lqr^2*bt0*
      F1 + 5/2*B1*f1*lqr^2*bt0*Phic11 + 2*B1*f1*lqr^2*gm0*Phic11 - B1*
      f1*lqr^2*C2 - 2*B1*f1*lqr^2*C1*Gsv1 - 2*B1*f1*lqr^2*g11*C1 - 3*B1
      *f1*lqr^2*lfr*C1*bt0 - 4*B1*f1*lqr^2*lfr*C1*gm0 + 2*B1*f1*lqr^3*
      C1*bt0 + 2*B1*f1*lqr^3*C1*gm0 + 15/4*B1*f1^2*bt0 - 1/2*B1*f1^2*
      lfr*Phic10 + 1/2*B1*f1^2*lfr^2*F1 + 1/2*B1*f1^2*lqr*Phic10 - B1*
      f1^2*lqr*lfr*F1 + 1/2*B1*f1^2*lqr^2*F1 + B1*f1^3 + B1*B2*Phic10
       + B1*B2*lfr*F1 + 2*B1*B2*lfr*Phic11 - B1*B2*lfr^2*C1 - B1*B2*lqr
      *F1 - 2*B1*B2*lqr*Phic11 + 2*B1*B2*lqr*lfr*C1 - B1*B2*lqr^2*C1 + 
      1/2*B1^2*Phic20 + B1^2*Gsv1*Phic10 + 3/2*B1^2*bt0^2 + B1^2*g11*
      Phic10 + 1/2*B1^2*lfr*F2 + B1^2*lfr*Phic21 + B1^2*lfr*Gsv1*F1 + 2
      *B1^2*lfr*Gsv1*Phic11 - 3/2*B1^2*lfr*bt0*Phic10 + B1^2*lfr*g11*F1
       + 2*B1^2*lfr*g11*Phic11 + 1/2*B1^2*lfr^2*Phic22 - B1^2*lfr^2*bt0
      *Phic11 - 1/2*B1^2*lfr^2*C2 - B1^2*lfr^2*C1*Gsv1 - B1^2*lfr^2*g11
      *C1 + 1/2*B1^2*lfr^3*C1*bt0 - 1/2*B1^2*lqr*F2 - B1^2*lqr*Phic21
       - B1^2*lqr*Gsv1*F1 - 2*B1^2*lqr*Gsv1*Phic11 - B1^2*lqr*gm0*
      Phic10 - B1^2*lqr*g11*F1 - 2*B1^2*lqr*g11*Phic11 - B1^2*lqr*lfr*
      Phic22 - 3/2*B1^2*lqr*lfr*bt0*F1 - B1^2*lqr*lfr*bt0*Phic11 - B1^2
      *lqr*lfr*gm0*F1 - 2*B1^2*lqr*lfr*gm0*Phic11 + B1^2*lqr*lfr*C2 + 2
      *B1^2*lqr*lfr*C1*Gsv1 + 2*B1^2*lqr*lfr*g11*C1 + B1^2*lqr*lfr^2*C1
      *gm0 + 1/2*B1^2*lqr^2*Phic22 + 3/2*B1^2*lqr^2*bt0*F1 + 2*B1^2*
      lqr^2*bt0*Phic11 + B1^2*lqr^2*gm0*F1 + 2*B1^2*lqr^2*gm0*Phic11 - 
      1/2*B1^2*lqr^2*C2 - B1^2*lqr^2*C1*Gsv1 - B1^2*lqr^2*g11*C1 - 3/2*
      B1^2*lqr^2*lfr*C1*bt0 - 2*B1^2*lqr^2*lfr*C1*gm0 + B1^2*lqr^3*C1*
      bt0 + B1^2*lqr^3*C1*gm0 + 15/4*B1^2*f1*bt0 - B1^2*f1*lfr*Phic10
       + 1/2*B1^2*f1*lfr^2*F1 - 1/2*B1^2*f1*lfr^2*Phic11 + 1/2*B1^2*f1*
      lfr^3*C1 + B1^2*f1*lqr*Phic10 - B1^2*f1*lqr*lfr*F1 + B1^2*f1*lqr*
      lfr*Phic11 - 3/2*B1^2*f1*lqr*lfr^2*C1 + 1/2*B1^2*f1*lqr^2*F1 - 1/
      2*B1^2*f1*lqr^2*Phic11 + 3/2*B1^2*f1*lqr^2*lfr*C1 - 1/2*B1^2*f1*
      lqr^3*C1 + 3/2*B1^2*f1^2 + 5/4*B1^3*bt0 - 1/2*B1^3*lfr*Phic10 - 1/
      2*B1^3*lfr^2*Phic11 + 1/3*B1^3*lfr^3*C1 + 1/2*B1^3*lqr*Phic10 + 
      B1^3*lqr*lfr*Phic11 - B1^3*lqr*lfr^2*C1 - 1/2*B1^3*lqr^2*Phic11
       + B1^3*lqr^2*lfr*C1 - 1/3*B1^3*lqr^3*C1 + B1^3*f1 + 1/4*B1^4 - 
      29/2*zeta3*f1*C1*bt0^2 - 29/2*zeta3*f1^2*C1*bt0 - 10/3*zeta3*f1^3
      *C1 - 29/2*zeta3*B1*C1*bt0^2 - 29*zeta3*B1*f1*C1*bt0 - 10*zeta3*
      B1*f1^2*C1 - 29/2*zeta3*B1^2*C1*bt0 - 10*zeta3*B1^2*f1*C1 - 10/3*
      zeta3*B1^3*C1 - 6*zeta2*gm0*bt0*Phic22 + 3*zeta2*gm0*bt0^2*F1 + 6
      *zeta2*gm0*bt0^2*Phic11 - 6*zeta2*C2*gm0*bt0 - 11*zeta2*C1*bt0^2*
      Gsv1 - 12*zeta2*C1*gm1*bt0 - 6*zeta2*C1*gm0*bt1 - 12*zeta2*C1*gm0
      *bt0*Gsv1 - 12*zeta2*g11*C1*bt0^2 - 12*zeta2*g11*C1*gm0*bt0 + 18*
      zeta2*lqr*C1*gm0*bt0^2 + 12*zeta2*lqr*C1*gm0^2*bt0 + 1/2*zeta2*f2
      *C1*bt0 + 3*zeta2*f1*Phic33 - 5*zeta2*f1*bt0*Phic22 + 3/2*zeta2*
      f1*bt0^2*F1 + 3*zeta2*f1*bt0^2*Phic11 + 6*zeta2*f1*gm0*bt0*F1 + 6
      *zeta2*f1*gm0*bt0*Phic11 - 2*zeta2*f1*C2*bt0 - 1/2*zeta2*f1*C1*
      bt1 - 11*zeta2*f1*C1*bt0*Gsv1 - zeta2*f1*g11*C1*bt0 - zeta2*f1*
      lfr*C1*bt0^2 - 6*zeta2*f1*lfr*C1*gm0*bt0 + 5/2*zeta2*f1*lqr*C1*
      bt0^2 + 7*zeta2*f1*lqr*C1*gm0*bt0 - 5*zeta2*f1*f2*C1 - 5/2*zeta2*
      f1^2*Phic22 + 3/4*zeta2*f1^2*bt0*F1 + 2*zeta2*f1^2*bt0*Phic11 - 5/
      2*zeta2*f1^2*C2 - 5*zeta2*f1^2*C1*Gsv1 - 5*zeta2*f1^2*g11*C1 + 1/
      2*zeta2*f1^2*lfr*C1*bt0 + 7*zeta2*f1^2*lqr*C1*bt0 + 5*zeta2*f1^2*
      lqr*C1*gm0 + zeta2*f1^3*F1 + zeta2*f1^3*Phic11 - zeta2*f1^3*lfr*
      C1 + zeta2*f1^3*lqr*C1 + 13/2*zeta2*B2*C1*bt0 - 5*zeta2*B2*f1*C1
       + 3*zeta2*B1*Phic33 - 2*zeta2*B1*bt0*Phic22 + 6*zeta2*B1*gm0*bt0
      *F1 + 6*zeta2*B1*gm0*bt0*Phic11 + zeta2*B1*C2*bt0 + 5/2*zeta2*B1*
      C1*bt1 - 5*zeta2*B1*C1*bt0*Gsv1 + 5*zeta2*B1*g11*C1*bt0 - zeta2*
      B1*lfr*C1*bt0^2 - 13/2*zeta2*B1*lqr*C1*bt0^2 - 5*zeta2*B1*lqr*C1*
      gm0*bt0 - 5*zeta2*B1*f2*C1 - 5*zeta2*B1*f1*Phic22 - 3/2*zeta2*B1*
      f1*bt0*F1 + zeta2*B1*f1*bt0*Phic11 - 5*zeta2*B1*f1*C2 - 10*zeta2*
      B1*f1*C1*Gsv1 - 10*zeta2*B1*f1*g11*C1 + 9/2*zeta2*B1*f1*lfr*C1*
      bt0 + 21/2*zeta2*B1*f1*lqr*C1*bt0 + 10*zeta2*B1*f1*lqr*C1*gm0 + 3
      *zeta2*B1*f1^2*F1 + 3*zeta2*B1*f1^2*Phic11 - 1/2*zeta2*B1*f1^2*
      lfr*C1 + 1/2*zeta2*B1*f1^2*lqr*C1 - 5*zeta2*B1*B2*C1 - 5/2*zeta2*
      B1^2*Phic22 - 9/4*zeta2*B1^2*bt0*F1 - zeta2*B1^2*bt0*Phic11 - 5/2
      *zeta2*B1^2*C2 - 5*zeta2*B1^2*C1*Gsv1 - 5*zeta2*B1^2*g11*C1 + 
      zeta2*B1^2*lfr*C1*bt0 + 13/2*zeta2*B1^2*lqr*C1*bt0 + 5*zeta2*B1^2
      *lqr*C1*gm0 + 3*zeta2*B1^2*f1*F1 + 3*zeta2*B1^2*f1*Phic11 + 2*
      zeta2*B1^2*f1*lfr*C1 - 2*zeta2*B1^2*f1*lqr*C1 + zeta2*B1^3*F1 + 
      zeta2*B1^3*Phic11 + 3/2*zeta2*B1^3*lfr*C1 - 3/2*zeta2*B1^3*lqr*C1
       + 1/2*A3*Phic10 - 3/2*A3*lfr*F1 - A3*lfr*Phic11 + A3*lfr^2*C1 + 
      3/2*A3*lqr*F1 + A3*lqr*Phic11 - 2*A3*lqr*lfr*C1 + A3*lqr^2*C1 + 
      A3*zeta2*C1 + 1/2*A2*Phic20 + A2*Gsv1*Phic10 + A2*g11*Phic10 - 3/
      2*A2*lfr*F2 - A2*lfr*Phic21 - 3*A2*lfr*Gsv1*F1 - 2*A2*lfr*Gsv1*
      Phic11 + A2*lfr*bt0*Phic10 - 3*A2*lfr*g11*F1 - 2*A2*lfr*g11*
      Phic11 + 5/4*A2*lfr^2*bt0*F1 + A2*lfr^2*bt0*Phic11 + A2*lfr^2*C2
       + 2*A2*lfr^2*C1*Gsv1 + 2*A2*lfr^2*g11*C1 - 3/2*A2*lfr^3*C1*bt0
       + 3/2*A2*lqr*F2 + A2*lqr*Phic21 + 3*A2*lqr*Gsv1*F1 + 2*A2*lqr*
      Gsv1*Phic11 - 5/2*A2*lqr*bt0*Phic10 - A2*lqr*gm0*Phic10 + 3*A2*
      lqr*g11*F1 + 2*A2*lqr*g11*Phic11 + 2*A2*lqr*lfr*bt0*F1 + A2*lqr*
      lfr*bt0*Phic11 + 3*A2*lqr*lfr*gm0*F1 + 2*A2*lqr*lfr*gm0*Phic11 - 
      2*A2*lqr*lfr*C2 - 4*A2*lqr*lfr*C1*Gsv1 - 4*A2*lqr*lfr*g11*C1 + 3/
      2*A2*lqr*lfr^2*C1*bt0 - 2*A2*lqr*lfr^2*C1*gm0 - 13/4*A2*lqr^2*bt0
      *F1 - 2*A2*lqr^2*bt0*Phic11 - 3*A2*lqr^2*gm0*F1 - 2*A2*lqr^2*gm0*
      Phic11 + A2*lqr^2*C2 + 2*A2*lqr^2*C1*Gsv1 + 2*A2*lqr^2*g11*C1 + 3/
      2*A2*lqr^2*lfr*C1*bt0 + 4*A2*lqr^2*lfr*C1*gm0 - 3/2*A2*lqr^3*C1*
      bt0 - 2*A2*lqr^3*C1*gm0 + 2*A2*f1*bt0 + A2*f1*lfr*Phic10 - A2*f1*
      lfr^2*F1 - A2*f1*lqr*Phic10 + 2*A2*f1*lqr*lfr*F1 - A2*f1*lqr^2*F1
       + 5/4*A2*f1^2 + 2*A2*B1*bt0 + 1/2*A2*B1*lfr*Phic10 + 1/2*A2*B1*
      lfr^2*F1 + A2*B1*lfr^2*Phic11 - A2*B1*lfr^3*C1 - 1/2*A2*B1*lqr*
      Phic10 - A2*B1*lqr*lfr*F1 - 2*A2*B1*lqr*lfr*Phic11 + 3*A2*B1*lqr*
      lfr^2*C1 + 1/2*A2*B1*lqr^2*F1 + A2*B1*lqr^2*Phic11 - 3*A2*B1*
      lqr^2*lfr*C1 + A2*B1*lqr^3*C1 + 5/2*A2*B1*f1 + 5/4*A2*B1^2 - 21/2
      *A2*zeta3*C1*bt0 - 10*A2*zeta3*f1*C1 - 10*A2*zeta3*B1*C1 + A2*
      zeta2*Phic22 + 1/2*A2*zeta2*bt0*F1 + A2*zeta2*C2 + 2*A2*zeta2*C1*
      Gsv1 + 2*A2*zeta2*g11*C1 - 5/2*A2*zeta2*lfr*C1*bt0 - 1/2*A2*zeta2
      *lqr*C1*bt0 - 2*A2*zeta2*lqr*C1*gm0 - 1/2*A2*zeta2*f1*F1 - 1/2*A2
      *zeta2*f1*Phic11 - 9/2*A2*zeta2*f1*lfr*C1 + 9/2*A2*zeta2*f1*lqr*
      C1 - 1/2*A2*zeta2*B1*F1 - 1/2*A2*zeta2*B1*Phic11 - 11/2*A2*zeta2*
      B1*lfr*C1 + 11/2*A2*zeta2*B1*lqr*C1 + 1/2*A2^2 + 1/2*A1*Phic30 + 
      1/2*A1*Gsv2*Phic10 + A1*Gsv1*Phic20 + A1*Gsv1^2*Phic10 + 5*A1*
      bt0^2*Gsv1 + 1/2*A1*g21*Phic10 + A1*g12*bt0*Phic10 + A1*g11*
      Phic20 + 2*A1*g11*Gsv1*Phic10 + A1*g11^2*Phic10 - 3/2*A1*lfr*F3
       - A1*lfr*Phic31 - 3/2*A1*lfr*Gsv2*F1 - A1*lfr*Gsv2*Phic11 - 3*A1
      *lfr*Gsv1*F2 - 2*A1*lfr*Gsv1*Phic21 - 3*A1*lfr*Gsv1^2*F1 - 2*A1*
      lfr*Gsv1^2*Phic11 + A1*lfr*bt1*Phic10 + 2*A1*lfr*bt0*Phic20 + 4*
      A1*lfr*bt0*Gsv1*Phic10 - 3/2*A1*lfr*g21*F1 - A1*lfr*g21*Phic11 - 
      3*A1*lfr*g12*bt0*F1 - 2*A1*lfr*g12*bt0*Phic11 - 3*A1*lfr*g11*F2
       - 2*A1*lfr*g11*Phic21 - 6*A1*lfr*g11*Gsv1*F1 - 4*A1*lfr*g11*Gsv1
      *Phic11 + 2*A1*lfr*g11*bt0*Phic10 - 3*A1*lfr*g11^2*F1 - 2*A1*lfr*
      g11^2*Phic11 + 3/4*A1*lfr^2*bt1*F1 + 1/2*A1*lfr^2*bt1*Phic11 + A1
      *lfr^2*bt0*F2 + 1/2*A1*lfr^2*bt0*Phic21 - 1/2*A1*lfr^2*bt0*Gsv1*
      F1 + A1*lfr^2*bt0*Gsv1*Phic11 - 1/2*A1*lfr^2*bt0^2*Phic10 + A1*
      lfr^2*C3 + 2*A1*lfr^2*C2*Gsv1 + A1*lfr^2*C1*Gsv2 + 2*A1*lfr^2*C1*
      Gsv1^2 + A1*lfr^2*g21*C1 + 2*A1*lfr^2*g12*C1*bt0 + 3/2*A1*lfr^2*
      g11*bt0*F1 + A1*lfr^2*g11*bt0*Phic11 + 2*A1*lfr^2*g11*C2 + 4*A1*
      lfr^2*g11*C1*Gsv1 + 2*A1*lfr^2*g11^2*C1 - 1/2*A1*lfr^3*bt0^2*F1
       - 1/3*A1*lfr^3*bt0^2*Phic11 - 3/2*A1*lfr^3*C2*bt0 - A1*lfr^3*C1*
      bt1 - 2*A1*lfr^3*C1*bt0*Gsv1 - 2*A1*lfr^3*g11*C1*bt0 + 11/12*A1*
      lfr^4*C1*bt0^2 + 3/2*A1*lqr*F3 + A1*lqr*Phic31 + 3/2*A1*lqr*Gsv2*
      F1 + A1*lqr*Gsv2*Phic11 + 3*A1*lqr*Gsv1*F2 + 2*A1*lqr*Gsv1*Phic21
       + 3*A1*lqr*Gsv1^2*F1 + 2*A1*lqr*Gsv1^2*Phic11 - 2*A1*lqr*bt1*
      Phic10 - 7/2*A1*lqr*bt0*Phic20 - 7*A1*lqr*bt0*Gsv1*Phic10 - A1*
      lqr*gm1*Phic10 - A1*lqr*gm0*Phic20 - 2*A1*lqr*gm0*Gsv1*Phic10 + 3/
      2*A1*lqr*g21*F1 + A1*lqr*g21*Phic11 + 3*A1*lqr*g12*bt0*F1 + 2*A1*
      lqr*g12*bt0*Phic11 + 3*A1*lqr*g11*F2 + 2*A1*lqr*g11*Phic21 + 6*A1
      *lqr*g11*Gsv1*F1 + 4*A1*lqr*g11*Gsv1*Phic11 - 5*A1*lqr*g11*bt0*
      Phic10 - 2*A1*lqr*g11*gm0*Phic10 + 3*A1*lqr*g11^2*F1 + 2*A1*lqr*
      g11^2*Phic11 + 3/2*A1*lqr*lfr*bt1*F1 + A1*lqr*lfr*bt1*Phic11 + 5/
      2*A1*lqr*lfr*bt0*F2 + 2*A1*lqr*lfr*bt0*Phic21 + 10*A1*lqr*lfr*bt0
      *Gsv1*F1 + 4*A1*lqr*lfr*bt0*Gsv1*Phic11 - 2*A1*lqr*lfr*bt0^2*
      Phic10 + 3*A1*lqr*lfr*gm1*F1 + 2*A1*lqr*lfr*gm1*Phic11 + 3*A1*lqr
      *lfr*gm0*F2 + 2*A1*lqr*lfr*gm0*Phic21 + 6*A1*lqr*lfr*gm0*Gsv1*F1
       + 4*A1*lqr*lfr*gm0*Gsv1*Phic11 - 2*A1*lqr*lfr*gm0*bt0*Phic10 - 2
      *A1*lqr*lfr*C3 - 4*A1*lqr*lfr*C2*Gsv1 - 2*A1*lqr*lfr*C1*Gsv2 - 4*
      A1*lqr*lfr*C1*Gsv1^2 - 2*A1*lqr*lfr*g21*C1 - 4*A1*lqr*lfr*g12*C1*
      bt0 + 6*A1*lqr*lfr*g11*bt0*F1 + 4*A1*lqr*lfr*g11*bt0*Phic11 + 6*
      A1*lqr*lfr*g11*gm0*F1 + 4*A1*lqr*lfr*g11*gm0*Phic11 - 4*A1*lqr*
      lfr*g11*C2 - 8*A1*lqr*lfr*g11*C1*Gsv1 - 4*A1*lqr*lfr*g11^2*C1 - 3/
      4*A1*lqr*lfr^2*bt0^2*F1 - 1/2*A1*lqr*lfr^2*bt0^2*Phic11 - 3/2*A1*
      lqr*lfr^2*gm0*bt0*F1 - A1*lqr*lfr^2*gm0*bt0*Phic11 + 3/2*A1*lqr*
      lfr^2*C2*bt0 - 2*A1*lqr*lfr^2*C2*gm0 + A1*lqr*lfr^2*C1*bt1 - 2*A1
      *lqr*lfr^2*C1*gm1 - 4*A1*lqr*lfr^2*C1*gm0*Gsv1 - 4*A1*lqr*lfr^2*
      g11*C1*gm0 - 2/3*A1*lqr*lfr^3*C1*bt0^2 + 2*A1*lqr*lfr^3*C1*gm0*
      bt0 - 9/4*A1*lqr^2*bt1*F1 - 3/2*A1*lqr^2*bt1*Phic11 - 7/2*A1*
      lqr^2*bt0*F2 - 5/2*A1*lqr^2*bt0*Phic21 - 19/2*A1*lqr^2*bt0*Gsv1*
      F1 - 5*A1*lqr^2*bt0*Gsv1*Phic11 + 4*A1*lqr^2*bt0^2*Phic10 - 3*A1*
      lqr^2*gm1*F1 - 2*A1*lqr^2*gm1*Phic11 - 3*A1*lqr^2*gm0*F2 - 2*A1*
      lqr^2*gm0*Phic21 - 6*A1*lqr^2*gm0*Gsv1*F1 - 4*A1*lqr^2*gm0*Gsv1*
      Phic11 + 9/2*A1*lqr^2*gm0*bt0*Phic10 + A1*lqr^2*gm0^2*Phic10 + A1
      *lqr^2*C3 + 2*A1*lqr^2*C2*Gsv1 + A1*lqr^2*C1*Gsv2 + 2*A1*lqr^2*C1
      *Gsv1^2 + A1*lqr^2*g21*C1 + 2*A1*lqr^2*g12*C1*bt0 - 15/2*A1*lqr^2
      *g11*bt0*F1 - 5*A1*lqr^2*g11*bt0*Phic11 - 6*A1*lqr^2*g11*gm0*F1
       - 4*A1*lqr^2*g11*gm0*Phic11 + 2*A1*lqr^2*g11*C2 + 4*A1*lqr^2*g11
      *C1*Gsv1 + 2*A1*lqr^2*g11^2*C1 - 3/2*A1*lqr^2*lfr*bt0^2*F1 - A1*
      lqr^2*lfr*bt0^2*Phic11 - 9/2*A1*lqr^2*lfr*gm0*bt0*F1 - 3*A1*lqr^2
      *lfr*gm0*bt0*Phic11 - 3*A1*lqr^2*lfr*gm0^2*F1 - 2*A1*lqr^2*lfr*
      gm0^2*Phic11 + 3/2*A1*lqr^2*lfr*C2*bt0 + 4*A1*lqr^2*lfr*C2*gm0 + 
      A1*lqr^2*lfr*C1*bt1 + 6*A1*lqr^2*lfr*C1*bt0*Gsv1 + 4*A1*lqr^2*lfr
      *C1*gm1 + 8*A1*lqr^2*lfr*C1*gm0*Gsv1 + 6*A1*lqr^2*lfr*g11*C1*bt0
       + 8*A1*lqr^2*lfr*g11*C1*gm0 - 1/2*A1*lqr^2*lfr^2*C1*bt0^2 - A1*
      lqr^2*lfr^2*C1*gm0*bt0 + 2*A1*lqr^2*lfr^2*C1*gm0^2 + 11/4*A1*
      lqr^3*bt0^2*F1 + 11/6*A1*lqr^3*bt0^2*Phic11 + 6*A1*lqr^3*gm0*bt0*
      F1 + 4*A1*lqr^3*gm0*bt0*Phic11 + 3*A1*lqr^3*gm0^2*F1 + 2*A1*lqr^3
      *gm0^2*Phic11 - 3/2*A1*lqr^3*C2*bt0 - 2*A1*lqr^3*C2*gm0 - A1*
      lqr^3*C1*bt1 - 4*A1*lqr^3*C1*bt0*Gsv1 - 2*A1*lqr^3*C1*gm1 - 4*A1*
      lqr^3*C1*gm0*Gsv1 - 4*A1*lqr^3*g11*C1*bt0 - 4*A1*lqr^3*g11*C1*gm0
       - 2/3*A1*lqr^3*lfr*C1*bt0^2 - 4*A1*lqr^3*lfr*C1*gm0*bt0 - 4*A1*
      lqr^3*lfr*C1*gm0^2 + 11/12*A1*lqr^4*C1*bt0^2 + 3*A1*lqr^4*C1*gm0*
      bt0 + 2*A1*lqr^4*C1*gm0^2 + 5/2*A1*f2*bt0 + A1*f2*lfr*Phic10 - A1
      *f2*lfr^2*F1 - A1*f2*lqr*Phic10 + 2*A1*f2*lqr*lfr*F1 - A1*f2*
      lqr^2*F1 + 3/2*A1*f1*bt1 + 8*A1*f1*bt0*Gsv1 + 3*A1*f1*g11*bt0 + 
      A1*f1*lfr*Phic20 + 2*A1*f1*lfr*Gsv1*Phic10 + A1*f1*lfr*bt0^2 + 2*
      A1*f1*lfr*g11*Phic10 - A1*f1*lfr^2*F2 - 2*A1*f1*lfr^2*Gsv1*F1 - 1/
      2*A1*f1*lfr^2*bt0*Phic10 - 2*A1*f1*lfr^2*g11*F1 + A1*f1*lfr^3*bt0
      *F1 - A1*f1*lqr*Phic20 - 2*A1*f1*lqr*Gsv1*Phic10 - 11/2*A1*f1*lqr
      *bt0^2 - 3*A1*f1*lqr*gm0*bt0 - 2*A1*f1*lqr*g11*Phic10 + 2*A1*f1*
      lqr*lfr*F2 + 4*A1*f1*lqr*lfr*Gsv1*F1 - 2*A1*f1*lqr*lfr*bt0*Phic10
       - 2*A1*f1*lqr*lfr*gm0*Phic10 + 4*A1*f1*lqr*lfr*g11*F1 + 2*A1*f1*
      lqr*lfr^2*gm0*F1 - A1*f1*lqr^2*F2 - 2*A1*f1*lqr^2*Gsv1*F1 + 5/2*
      A1*f1*lqr^2*bt0*Phic10 + 2*A1*f1*lqr^2*gm0*Phic10 - 2*A1*f1*lqr^2
      *g11*F1 - 3*A1*f1*lqr^2*lfr*bt0*F1 - 4*A1*f1*lqr^2*lfr*gm0*F1 + 2
      *A1*f1*lqr^3*bt0*F1 + 2*A1*f1*lqr^3*gm0*F1 + 5/2*A1*f1*f2 + 5/2*
      A1*f1^2*Gsv1 + 5/2*A1*f1^2*g11 + 5/2*A1*f1^2*lfr*bt0 - 25/4*A1*
      f1^2*lqr*bt0 - 5/2*A1*f1^2*lqr*gm0 + A1*f1^3*lfr - A1*f1^3*lqr + 
      5/2*A1*B2*bt0 + 1/2*A1*B2*lfr*Phic10 + 1/2*A1*B2*lfr^2*F1 + A1*B2
      *lfr^2*Phic11 - A1*B2*lfr^3*C1 - 1/2*A1*B2*lqr*Phic10 - A1*B2*lqr
      *lfr*F1 - 2*A1*B2*lqr*lfr*Phic11 + 3*A1*B2*lqr*lfr^2*C1 + 1/2*A1*
      B2*lqr^2*F1 + A1*B2*lqr^2*Phic11 - 3*A1*B2*lqr^2*lfr*C1 + A1*B2*
      lqr^3*C1 + 5/2*A1*B2*f1 + 3/2*A1*B1*bt1 + 8*A1*B1*bt0*Gsv1 + 3*A1
      *B1*g11*bt0 + 1/2*A1*B1*lfr*Phic20 + A1*B1*lfr*Gsv1*Phic10 + A1*
      B1*lfr*bt0^2 + A1*B1*lfr*g11*Phic10 + 1/2*A1*B1*lfr^2*F2 + A1*B1*
      lfr^2*Phic21 + A1*B1*lfr^2*Gsv1*F1 + 2*A1*B1*lfr^2*Gsv1*Phic11 - 
      5/4*A1*B1*lfr^2*bt0*Phic10 + A1*B1*lfr^2*g11*F1 + 2*A1*B1*lfr^2*
      g11*Phic11 - 1/2*A1*B1*lfr^3*bt0*F1 - A1*B1*lfr^3*bt0*Phic11 - A1
      *B1*lfr^3*C2 - 2*A1*B1*lfr^3*C1*Gsv1 - 2*A1*B1*lfr^3*g11*C1 + 3/2
      *A1*B1*lfr^4*C1*bt0 - 1/2*A1*B1*lqr*Phic20 - A1*B1*lqr*Gsv1*
      Phic10 - 11/2*A1*B1*lqr*bt0^2 - 3*A1*B1*lqr*gm0*bt0 - A1*B1*lqr*
      g11*Phic10 - A1*B1*lqr*lfr*F2 - 2*A1*B1*lqr*lfr*Phic21 - 2*A1*B1*
      lqr*lfr*Gsv1*F1 - 4*A1*B1*lqr*lfr*Gsv1*Phic11 + A1*B1*lqr*lfr*bt0
      *Phic10 - A1*B1*lqr*lfr*gm0*Phic10 - 2*A1*B1*lqr*lfr*g11*F1 - 4*
      A1*B1*lqr*lfr*g11*Phic11 - A1*B1*lqr*lfr^2*gm0*F1 - 2*A1*B1*lqr*
      lfr^2*gm0*Phic11 + 3*A1*B1*lqr*lfr^2*C2 + 6*A1*B1*lqr*lfr^2*C1*
      Gsv1 + 6*A1*B1*lqr*lfr^2*g11*C1 - 3*A1*B1*lqr*lfr^3*C1*bt0 + 2*A1
      *B1*lqr*lfr^3*C1*gm0 + 1/2*A1*B1*lqr^2*F2 + A1*B1*lqr^2*Phic21 + 
      A1*B1*lqr^2*Gsv1*F1 + 2*A1*B1*lqr^2*Gsv1*Phic11 + 1/4*A1*B1*lqr^2
      *bt0*Phic10 + A1*B1*lqr^2*gm0*Phic10 + A1*B1*lqr^2*g11*F1 + 2*A1*
      B1*lqr^2*g11*Phic11 + 3/2*A1*B1*lqr^2*lfr*bt0*F1 + 3*A1*B1*lqr^2*
      lfr*bt0*Phic11 + 2*A1*B1*lqr^2*lfr*gm0*F1 + 4*A1*B1*lqr^2*lfr*gm0
      *Phic11 - 3*A1*B1*lqr^2*lfr*C2 - 6*A1*B1*lqr^2*lfr*C1*Gsv1 - 6*A1
      *B1*lqr^2*lfr*g11*C1 - 6*A1*B1*lqr^2*lfr^2*C1*gm0 - A1*B1*lqr^3*
      bt0*F1 - 2*A1*B1*lqr^3*bt0*Phic11 - A1*B1*lqr^3*gm0*F1 - 2*A1*B1*
      lqr^3*gm0*Phic11 + A1*B1*lqr^3*C2 + 2*A1*B1*lqr^3*C1*Gsv1 + 2*A1*
      B1*lqr^3*g11*C1 + 3*A1*B1*lqr^3*lfr*C1*bt0 + 6*A1*B1*lqr^3*lfr*C1
      *gm0 - 3/2*A1*B1*lqr^4*C1*bt0 - 2*A1*B1*lqr^4*C1*gm0 + 5/2*A1*B1*
      f2 + 5*A1*B1*f1*Gsv1 + 5*A1*B1*f1*g11 + 7/2*A1*B1*f1*lfr*bt0 - A1
      *B1*f1*lfr^2*Phic10 + A1*B1*f1*lfr^3*F1 - 11*A1*B1*f1*lqr*bt0 - 5
      *A1*B1*f1*lqr*gm0 + 2*A1*B1*f1*lqr*lfr*Phic10 - 3*A1*B1*f1*lqr*
      lfr^2*F1 - A1*B1*f1*lqr^2*Phic10 + 3*A1*B1*f1*lqr^2*lfr*F1 - A1*
      B1*f1*lqr^3*F1 + 7/4*A1*B1*f1^2*lfr - 7/4*A1*B1*f1^2*lqr + 5/2*A1
      *B1*B2 + 5/2*A1*B1^2*Gsv1 + 5/2*A1*B1^2*g11 + A1*B1^2*lfr*bt0 - 3/
      4*A1*B1^2*lfr^2*Phic10 + 1/4*A1*B1^2*lfr^3*F1 - 1/2*A1*B1^2*lfr^3
      *Phic11 + 1/2*A1*B1^2*lfr^4*C1 - 19/4*A1*B1^2*lqr*bt0 - 5/2*A1*
      B1^2*lqr*gm0 + 3/2*A1*B1^2*lqr*lfr*Phic10 - 3/4*A1*B1^2*lqr*lfr^2
      *F1 + 3/2*A1*B1^2*lqr*lfr^2*Phic11 - 2*A1*B1^2*lqr*lfr^3*C1 - 3/4
      *A1*B1^2*lqr^2*Phic10 + 3/4*A1*B1^2*lqr^2*lfr*F1 - 3/2*A1*B1^2*
      lqr^2*lfr*Phic11 + 3*A1*B1^2*lqr^2*lfr^2*C1 - 1/4*A1*B1^2*lqr^3*
      F1 + 1/2*A1*B1^2*lqr^3*Phic11 - 2*A1*B1^2*lqr^3*lfr*C1 + 1/2*A1*
      B1^2*lqr^4*C1 + 1/2*A1*B1^2*f1*lfr - 1/2*A1*B1^2*f1*lqr - 1/4*A1*
      B1^3*lfr + 1/4*A1*B1^3*lqr + 9*A1*zeta3*Phic33 - 21*A1*zeta3*bt0*
      Phic22 + 11/2*A1*zeta3*bt0^2*F1 + 13*A1*zeta3*bt0^2*Phic11 - 12*
      A1*zeta3*C2*bt0 - 15/2*A1*zeta3*C1*bt1 - 35*A1*zeta3*C1*bt0*Gsv1
       - 15*A1*zeta3*g11*C1*bt0 - 5*A1*zeta3*lfr*C1*bt0^2 + 55/2*A1*
      zeta3*lqr*C1*bt0^2 + 15*A1*zeta3*lqr*C1*gm0*bt0 - 10*A1*zeta3*f2*
      C1 - 10*A1*zeta3*f1*Phic22 + 13*A1*zeta3*f1*bt0*F1 + 18*A1*zeta3*
      f1*bt0*Phic11 - 10*A1*zeta3*f1*C2 - 20*A1*zeta3*f1*C1*Gsv1 - 20*
      A1*zeta3*f1*g11*C1 - 27*A1*zeta3*f1*lfr*C1*bt0 + 57*A1*zeta3*f1*
      lqr*C1*bt0 + 20*A1*zeta3*f1*lqr*C1*gm0 + 5*A1*zeta3*f1^2*F1 + 5*
      A1*zeta3*f1^2*Phic11 - 15*A1*zeta3*f1^2*lfr*C1 + 15*A1*zeta3*f1^2
      *lqr*C1 - 10*A1*zeta3*B2*C1 - 10*A1*zeta3*B1*Phic22 + 13*A1*zeta3
      *B1*bt0*F1 + 18*A1*zeta3*B1*bt0*Phic11 - 10*A1*zeta3*B1*C2 - 20*
      A1*zeta3*B1*C1*Gsv1 - 20*A1*zeta3*B1*g11*C1 - 39/2*A1*zeta3*B1*
      lfr*C1*bt0 + 99/2*A1*zeta3*B1*lqr*C1*bt0 + 20*A1*zeta3*B1*lqr*C1*
      gm0 + 10*A1*zeta3*B1*f1*F1 + 10*A1*zeta3*B1*f1*Phic11 - 20*A1*
      zeta3*B1*f1*lfr*C1 + 20*A1*zeta3*B1*f1*lqr*C1 + 5*A1*zeta3*B1^2*
      F1 + 5*A1*zeta3*B1^2*Phic11 - 5*A1*zeta3*B1^2*lfr*C1 + 5*A1*zeta3
      *B1^2*lqr*C1 + A1*zeta2*Phic32 + 2*A1*zeta2*Gsv1*Phic22 - 1/2*A1*
      zeta2*bt1*Phic11 - 1/2*A1*zeta2*bt0*F2 - 3/2*A1*zeta2*bt0*Phic21
       - A1*zeta2*bt0*Gsv1*F1 - 2*A1*zeta2*bt0*Gsv1*Phic11 + 1/2*A1*
      zeta2*bt0^2*Phic10 - 3*A1*zeta2*gm0*bt0*Phic10 + A1*zeta2*C3 + 2*
      A1*zeta2*C2*Gsv1 + A1*zeta2*C1*Gsv2 + 2*A1*zeta2*C1*Gsv1^2 + A1*
      zeta2*g21*C1 + 2*A1*zeta2*g12*C1*bt0 + 2*A1*zeta2*g11*Phic22 - A1
      *zeta2*g11*bt0*Phic11 + 2*A1*zeta2*g11*C2 + 4*A1*zeta2*g11*C1*
      Gsv1 + 2*A1*zeta2*g11^2*C1 + 3*A1*zeta2*lfr*Phic33 - 6*A1*zeta2*
      lfr*bt0*Phic22 + A1*zeta2*lfr*bt0^2*F1 + 3*A1*zeta2*lfr*bt0^2*
      Phic11 + 9*A1*zeta2*lfr*gm0*bt0*F1 + 6*A1*zeta2*lfr*gm0*bt0*
      Phic11 - 7/2*A1*zeta2*lfr*C2*bt0 - 2*A1*zeta2*lfr*C1*bt1 - 13*A1*
      zeta2*lfr*C1*bt0*Gsv1 - 4*A1*zeta2*lfr*g11*C1*bt0 + A1*zeta2*
      lfr^2*C1*bt0^2 - 6*A1*zeta2*lfr^2*C1*gm0*bt0 - 3*A1*zeta2*lqr*
      Phic33 + 3*A1*zeta2*lqr*bt0*Phic22 - A1*zeta2*lqr*bt0^2*F1 - 3/2*
      A1*zeta2*lqr*bt0^2*Phic11 - 2*A1*zeta2*lqr*gm0*Phic22 - 9*A1*
      zeta2*lqr*gm0*bt0*F1 - 5*A1*zeta2*lqr*gm0*bt0*Phic11 + 1/2*A1*
      zeta2*lqr*C2*bt0 - 2*A1*zeta2*lqr*C2*gm0 + 7*A1*zeta2*lqr*C1*bt0*
      Gsv1 - 2*A1*zeta2*lqr*C1*gm1 - 4*A1*zeta2*lqr*C1*gm0*Gsv1 - 2*A1*
      zeta2*lqr*g11*C1*bt0 - 4*A1*zeta2*lqr*g11*C1*gm0 + 4*A1*zeta2*lqr
      *lfr*C1*bt0^2 + 16*A1*zeta2*lqr*lfr*C1*gm0*bt0 - 2*A1*zeta2*lqr^2
      *C1*bt0^2 - 5*A1*zeta2*lqr^2*C1*gm0*bt0 + 2*A1*zeta2*lqr^2*C1*
      gm0^2 - 1/2*A1*zeta2*f2*F1 - 1/2*A1*zeta2*f2*Phic11 - 9/2*A1*
      zeta2*f2*lfr*C1 + 9/2*A1*zeta2*f2*lqr*C1 - 1/2*A1*zeta2*f1*F2 - 1/
      2*A1*zeta2*f1*Phic21 - A1*zeta2*f1*Gsv1*F1 - A1*zeta2*f1*Gsv1*
      Phic11 + 2*A1*zeta2*f1*bt0*Phic10 - A1*zeta2*f1*g11*F1 - A1*zeta2
      *f1*g11*Phic11 - 5*A1*zeta2*f1*lfr*Phic22 + 1/2*A1*zeta2*f1*lfr*
      bt0*F1 + 9/2*A1*zeta2*f1*lfr*bt0*Phic11 - 9/2*A1*zeta2*f1*lfr*C2
       - 9*A1*zeta2*f1*lfr*C1*Gsv1 - 9*A1*zeta2*f1*lfr*g11*C1 + 11/4*A1
      *zeta2*f1*lfr^2*C1*bt0 + 5*A1*zeta2*f1*lqr*Phic22 + A1*zeta2*f1*
      lqr*bt0*F1 - 3*A1*zeta2*f1*lqr*bt0*Phic11 + A1*zeta2*f1*lqr*gm0*
      F1 + A1*zeta2*f1*lqr*gm0*Phic11 + 9/2*A1*zeta2*f1*lqr*C2 + 9*A1*
      zeta2*f1*lqr*C1*Gsv1 + 9*A1*zeta2*f1*lqr*g11*C1 + 8*A1*zeta2*f1*
      lqr*lfr*C1*bt0 + 9*A1*zeta2*f1*lqr*lfr*C1*gm0 - 43/4*A1*zeta2*f1*
      lqr^2*C1*bt0 - 9*A1*zeta2*f1*lqr^2*C1*gm0 + 1/4*A1*zeta2*f1^2*
      Phic10 + 11/4*A1*zeta2*f1^2*lfr*F1 + 3*A1*zeta2*f1^2*lfr*Phic11
       - 3*A1*zeta2*f1^2*lfr^2*C1 - 11/4*A1*zeta2*f1^2*lqr*F1 - 3*A1*
      zeta2*f1^2*lqr*Phic11 + 6*A1*zeta2*f1^2*lqr*lfr*C1 - 3*A1*zeta2*
      f1^2*lqr^2*C1 - 1/2*A1*zeta2*B2*F1 - 1/2*A1*zeta2*B2*Phic11 - 11/
      2*A1*zeta2*B2*lfr*C1 + 11/2*A1*zeta2*B2*lqr*C1 - 1/2*A1*zeta2*B1*
      F2 - 1/2*A1*zeta2*B1*Phic21 - A1*zeta2*B1*Gsv1*F1 - A1*zeta2*B1*
      Gsv1*Phic11 + 7/2*A1*zeta2*B1*bt0*Phic10 - A1*zeta2*B1*g11*F1 - 
      A1*zeta2*B1*g11*Phic11 - 6*A1*zeta2*B1*lfr*Phic22 - 4*A1*zeta2*B1
      *lfr*bt0*F1 + 2*A1*zeta2*B1*lfr*bt0*Phic11 - 11/2*A1*zeta2*B1*lfr
      *C2 - 11*A1*zeta2*B1*lfr*C1*Gsv1 - 11*A1*zeta2*B1*lfr*g11*C1 + 33/
      4*A1*zeta2*B1*lfr^2*C1*bt0 + 6*A1*zeta2*B1*lqr*Phic22 + 11/2*A1*
      zeta2*B1*lqr*bt0*F1 - 1/2*A1*zeta2*B1*lqr*bt0*Phic11 + A1*zeta2*
      B1*lqr*gm0*F1 + A1*zeta2*B1*lqr*gm0*Phic11 + 11/2*A1*zeta2*B1*lqr
      *C2 + 11*A1*zeta2*B1*lqr*C1*Gsv1 + 11*A1*zeta2*B1*lqr*g11*C1 + 11
      *A1*zeta2*B1*lqr*lfr*C1*gm0 - 33/4*A1*zeta2*B1*lqr^2*C1*bt0 - 11*
      A1*zeta2*B1*lqr^2*C1*gm0 + 1/2*A1*zeta2*B1*f1*Phic10 + 6*A1*zeta2
      *B1*f1*lfr*F1 + 13/2*A1*zeta2*B1*f1*lfr*Phic11 - 3/2*A1*zeta2*B1*
      f1*lfr^2*C1 - 6*A1*zeta2*B1*f1*lqr*F1 - 13/2*A1*zeta2*B1*f1*lqr*
      Phic11 + 3*A1*zeta2*B1*f1*lqr*lfr*C1 - 3/2*A1*zeta2*B1*f1*lqr^2*
      C1 + 1/4*A1*zeta2*B1^2*Phic10 + 13/4*A1*zeta2*B1^2*lfr*F1 + 7/2*
      A1*zeta2*B1^2*lfr*Phic11 + 2*A1*zeta2*B1^2*lfr^2*C1 - 13/4*A1*
      zeta2*B1^2*lqr*F1 - 7/2*A1*zeta2*B1^2*lqr*Phic11 - 4*A1*zeta2*
      B1^2*lqr*lfr*C1 + 2*A1*zeta2*B1^2*lqr^2*C1 - 99/10*A1*zeta2^2*C1*
      bt0^2 - 6*A1*zeta2^2*C1*gm0*bt0 - 14*A1*zeta2^2*f1*C1*bt0 - 8*A1*
      zeta2^2*f1^2*C1 - 11*A1*zeta2^2*B1*C1*bt0 - 16*A1*zeta2^2*B1*f1*
      C1 - 8*A1*zeta2^2*B1^2*C1 + A1*A3 + 2*A1*A2*Gsv1 + 2*A1*A2*g11 + 
      3/2*A1*A2*lfr*bt0 + A1*A2*lfr^2*Phic10 - A1*A2*lfr^3*F1 - 9/2*A1*
      A2*lqr*bt0 - 2*A1*A2*lqr*gm0 - 2*A1*A2*lqr*lfr*Phic10 + 3*A1*A2*
      lqr*lfr^2*F1 + A1*A2*lqr^2*Phic10 - 3*A1*A2*lqr^2*lfr*F1 + A1*A2*
      lqr^3*F1 + 5*A1*A2*f1*lfr - 5*A1*A2*f1*lqr + 4*A1*A2*B1*lfr - 4*
      A1*A2*B1*lqr + 5*A1*A2*zeta3*F1 + 5*A1*A2*zeta3*Phic11 - 25*A1*A2
      *zeta3*lfr*C1 + 25*A1*A2*zeta3*lqr*C1 + 2*A1*A2*zeta2*Phic10 - 3*
      A1*A2*zeta2*lfr*F1 - A1*A2*zeta2*lfr*Phic11 - 4*A1*A2*zeta2*lfr^2
      *C1 + 3*A1*A2*zeta2*lqr*F1 + A1*A2*zeta2*lqr*Phic11 + 8*A1*A2*
      zeta2*lqr*lfr*C1 - 4*A1*A2*zeta2*lqr^2*C1 - 9/2*A1*A2*zeta2^2*C1
       + 1/2*A1^2*Gsv2 + A1^2*Gsv1^2 + 1/2*A1^2*g21 + A1^2*g12*bt0 + 2*
      A1^2*g11*Gsv1 + A1^2*g11^2 + 1/2*A1^2*lfr*bt1 + 6*A1^2*lfr*bt0*
      Gsv1 + A1^2*lfr*g11*bt0 + 1/2*A1^2*lfr^2*Phic20 + A1^2*lfr^2*Gsv1
      *Phic10 - 1/4*A1^2*lfr^2*bt0^2 + A1^2*lfr^2*g11*Phic10 - 1/2*A1^2
      *lfr^3*F2 - A1^2*lfr^3*Gsv1*F1 - 1/2*A1^2*lfr^3*bt0*Phic10 - A1^2
      *lfr^3*g11*F1 + 3/4*A1^2*lfr^4*bt0*F1 - 3/2*A1^2*lqr*bt1 - 9*A1^2
      *lqr*bt0*Gsv1 - A1^2*lqr*gm1 - 2*A1^2*lqr*gm0*Gsv1 - 4*A1^2*lqr*
      g11*bt0 - 2*A1^2*lqr*g11*gm0 - A1^2*lqr*lfr*Phic20 - 2*A1^2*lqr*
      lfr*Gsv1*Phic10 - A1^2*lqr*lfr*bt0^2 - A1^2*lqr*lfr*gm0*bt0 - 2*
      A1^2*lqr*lfr*g11*Phic10 + 3/2*A1^2*lqr*lfr^2*F2 + 3*A1^2*lqr*
      lfr^2*Gsv1*F1 - A1^2*lqr*lfr^2*gm0*Phic10 + 3*A1^2*lqr*lfr^2*g11*
      F1 - 3/2*A1^2*lqr*lfr^3*bt0*F1 + A1^2*lqr*lfr^3*gm0*F1 + 1/2*A1^2
      *lqr^2*Phic20 + A1^2*lqr^2*Gsv1*Phic10 + 11/4*A1^2*lqr^2*bt0^2 + 
      7/2*A1^2*lqr^2*gm0*bt0 + A1^2*lqr^2*gm0^2 + A1^2*lqr^2*g11*Phic10
       - 3/2*A1^2*lqr^2*lfr*F2 - 3*A1^2*lqr^2*lfr*Gsv1*F1 + 3/2*A1^2*
      lqr^2*lfr*bt0*Phic10 + 2*A1^2*lqr^2*lfr*gm0*Phic10 - 3*A1^2*lqr^2
      *lfr*g11*F1 - 3*A1^2*lqr^2*lfr^2*gm0*F1 + 1/2*A1^2*lqr^3*F2 + 
      A1^2*lqr^3*Gsv1*F1 - A1^2*lqr^3*bt0*Phic10 - A1^2*lqr^3*gm0*
      Phic10 + A1^2*lqr^3*g11*F1 + 3/2*A1^2*lqr^3*lfr*bt0*F1 + 3*A1^2*
      lqr^3*lfr*gm0*F1 - 3/4*A1^2*lqr^4*bt0*F1 - A1^2*lqr^4*gm0*F1 + 5/
      2*A1^2*f2*lfr - 5/2*A1^2*f2*lqr + 5*A1^2*f1*lfr*Gsv1 + 5*A1^2*f1*
      lfr*g11 - 5*A1^2*f1*lqr*Gsv1 - 5*A1^2*f1*lqr*g11 - 15/2*A1^2*f1*
      lqr*lfr*bt0 - 5*A1^2*f1*lqr*lfr*gm0 + 15/2*A1^2*f1*lqr^2*bt0 + 5*
      A1^2*f1*lqr^2*gm0 + 3/2*A1^2*f1^2*lfr^2 - 3*A1^2*f1^2*lqr*lfr + 3/
      2*A1^2*f1^2*lqr^2 + 2*A1^2*B2*lfr - 2*A1^2*B2*lqr + 4*A1^2*B1*lfr
      *Gsv1 + 4*A1^2*B1*lfr*g11 - 1/4*A1^2*B1*lfr^2*bt0 - 1/2*A1^2*B1*
      lfr^3*Phic10 + 1/2*A1^2*B1*lfr^4*F1 - 4*A1^2*B1*lqr*Gsv1 - 4*A1^2
      *B1*lqr*g11 - 11/2*A1^2*B1*lqr*lfr*bt0 - 4*A1^2*B1*lqr*lfr*gm0 + 
      3/2*A1^2*B1*lqr*lfr^2*Phic10 - 2*A1^2*B1*lqr*lfr^3*F1 + 23/4*A1^2
      *B1*lqr^2*bt0 + 4*A1^2*B1*lqr^2*gm0 - 3/2*A1^2*B1*lqr^2*lfr*
      Phic10 + 3*A1^2*B1*lqr^2*lfr^2*F1 + 1/2*A1^2*B1*lqr^3*Phic10 - 2*
      A1^2*B1*lqr^3*lfr*F1 + 1/2*A1^2*B1*lqr^4*F1 + 1/2*A1^2*B1*f1*
      lfr^2 - A1^2*B1*f1*lqr*lfr + 1/2*A1^2*B1*f1*lqr^2 - 3/4*A1^2*B1^2
      *lfr^2 + 3/2*A1^2*B1^2*lqr*lfr - 3/4*A1^2*B1^2*lqr^2 - 147/2*A1^2
      *zeta5*C1*bt0 - 63*A1^2*zeta5*f1*C1 - 63*A1^2*zeta5*B1*C1 + 5/2*
      A1^2*zeta3*F2 + 5/2*A1^2*zeta3*Phic21 + 5*A1^2*zeta3*Gsv1*F1 + 5*
      A1^2*zeta3*Gsv1*Phic11 - 4*A1^2*zeta3*bt0*Phic10 + 5*A1^2*zeta3*
      g11*F1 + 5*A1^2*zeta3*g11*Phic11 - 10*A1^2*zeta3*lfr*Phic22 + 19/
      2*A1^2*zeta3*lfr*bt0*F1 + 13*A1^2*zeta3*lfr*bt0*Phic11 - 25/2*
      A1^2*zeta3*lfr*C2 - 25*A1^2*zeta3*lfr*C1*Gsv1 - 25*A1^2*zeta3*lfr
      *g11*C1 - 5/4*A1^2*zeta3*lfr^2*C1*bt0 + 10*A1^2*zeta3*lqr*Phic22
       - 17*A1^2*zeta3*lqr*bt0*F1 - 41/2*A1^2*zeta3*lqr*bt0*Phic11 - 5*
      A1^2*zeta3*lqr*gm0*F1 - 5*A1^2*zeta3*lqr*gm0*Phic11 + 25/2*A1^2*
      zeta3*lqr*C2 + 25*A1^2*zeta3*lqr*C1*Gsv1 + 25*A1^2*zeta3*lqr*g11*
      C1 + 40*A1^2*zeta3*lqr*lfr*C1*bt0 + 25*A1^2*zeta3*lqr*lfr*C1*gm0
       - 155/4*A1^2*zeta3*lqr^2*C1*bt0 - 25*A1^2*zeta3*lqr^2*C1*gm0 - 5/
      2*A1^2*zeta3*f1*Phic10 + 25/2*A1^2*zeta3*f1*lfr*F1 + 10*A1^2*
      zeta3*f1*lfr*Phic11 - 20*A1^2*zeta3*f1*lfr^2*C1 - 25/2*A1^2*zeta3
      *f1*lqr*F1 - 10*A1^2*zeta3*f1*lqr*Phic11 + 40*A1^2*zeta3*f1*lqr*
      lfr*C1 - 20*A1^2*zeta3*f1*lqr^2*C1 - 5/2*A1^2*zeta3*B1*Phic10 + 
      10*A1^2*zeta3*B1*lfr*F1 + 15/2*A1^2*zeta3*B1*lfr*Phic11 - 15/2*
      A1^2*zeta3*B1*lfr^2*C1 - 10*A1^2*zeta3*B1*lqr*F1 - 15/2*A1^2*
      zeta3*B1*lqr*Phic11 + 15*A1^2*zeta3*B1*lqr*lfr*C1 - 15/2*A1^2*
      zeta3*B1*lqr^2*C1 + A1^2*zeta2*Phic20 + 2*A1^2*zeta2*Gsv1*Phic10
       - 3/2*A1^2*zeta2*bt0^2 - 3*A1^2*zeta2*gm0*bt0 + 2*A1^2*zeta2*g11
      *Phic10 - 3/2*A1^2*zeta2*lfr*F2 - 1/2*A1^2*zeta2*lfr*Phic21 - 3*
      A1^2*zeta2*lfr*Gsv1*F1 - A1^2*zeta2*lfr*Gsv1*Phic11 - 3*A1^2*
      zeta2*lfr*g11*F1 - A1^2*zeta2*lfr*g11*Phic11 - 5/2*A1^2*zeta2*
      lfr^2*Phic22 + 5/2*A1^2*zeta2*lfr^2*bt0*F1 + 11/4*A1^2*zeta2*
      lfr^2*bt0*Phic11 - 2*A1^2*zeta2*lfr^2*C2 - 4*A1^2*zeta2*lfr^2*C1*
      Gsv1 - 4*A1^2*zeta2*lfr^2*g11*C1 + 2*A1^2*zeta2*lfr^3*C1*bt0 + 3/
      2*A1^2*zeta2*lqr*F2 + 1/2*A1^2*zeta2*lqr*Phic21 + 3*A1^2*zeta2*
      lqr*Gsv1*F1 + A1^2*zeta2*lqr*Gsv1*Phic11 - 3*A1^2*zeta2*lqr*bt0*
      Phic10 - 2*A1^2*zeta2*lqr*gm0*Phic10 + 3*A1^2*zeta2*lqr*g11*F1 + 
      A1^2*zeta2*lqr*g11*Phic11 + 5*A1^2*zeta2*lqr*lfr*Phic22 - 1/2*
      A1^2*zeta2*lqr*lfr*bt0*F1 - 4*A1^2*zeta2*lqr*lfr*bt0*Phic11 + 3*
      A1^2*zeta2*lqr*lfr*gm0*F1 + A1^2*zeta2*lqr*lfr*gm0*Phic11 + 4*
      A1^2*zeta2*lqr*lfr*C2 + 8*A1^2*zeta2*lqr*lfr*C1*Gsv1 + 8*A1^2*
      zeta2*lqr*lfr*g11*C1 + 4*A1^2*zeta2*lqr*lfr^2*C1*gm0 - 5/2*A1^2*
      zeta2*lqr^2*Phic22 - 2*A1^2*zeta2*lqr^2*bt0*F1 + 5/4*A1^2*zeta2*
      lqr^2*bt0*Phic11 - 3*A1^2*zeta2*lqr^2*gm0*F1 - A1^2*zeta2*lqr^2*
      gm0*Phic11 - 2*A1^2*zeta2*lqr^2*C2 - 4*A1^2*zeta2*lqr^2*C1*Gsv1
       - 4*A1^2*zeta2*lqr^2*g11*C1 - 6*A1^2*zeta2*lqr^2*lfr*C1*bt0 - 8*
      A1^2*zeta2*lqr^2*lfr*C1*gm0 + 4*A1^2*zeta2*lqr^3*C1*bt0 + 4*A1^2*
      zeta2*lqr^3*C1*gm0 - 7/4*A1^2*zeta2*f1*bt0 + 1/2*A1^2*zeta2*f1*
      lfr*Phic10 + 5/2*A1^2*zeta2*f1*lfr^2*F1 + 3*A1^2*zeta2*f1*lfr^2*
      Phic11 - 3*A1^2*zeta2*f1*lfr^3*C1 - 1/2*A1^2*zeta2*f1*lqr*Phic10
       - 5*A1^2*zeta2*f1*lqr*lfr*F1 - 6*A1^2*zeta2*f1*lqr*lfr*Phic11 + 
      9*A1^2*zeta2*f1*lqr*lfr^2*C1 + 5/2*A1^2*zeta2*f1*lqr^2*F1 + 3*
      A1^2*zeta2*f1*lqr^2*Phic11 - 9*A1^2*zeta2*f1*lqr^2*lfr*C1 + 3*
      A1^2*zeta2*f1*lqr^3*C1 - 1/2*A1^2*zeta2*f1^2 - 1/4*A1^2*zeta2*B1*
      bt0 - 1/2*A1^2*zeta2*B1*lfr*Phic10 + 4*A1^2*zeta2*B1*lfr^2*F1 + 7/
      2*A1^2*zeta2*B1*lfr^2*Phic11 - A1^2*zeta2*B1*lfr^3*C1 + 1/2*A1^2*
      zeta2*B1*lqr*Phic10 - 8*A1^2*zeta2*B1*lqr*lfr*F1 - 7*A1^2*zeta2*
      B1*lqr*lfr*Phic11 + 3*A1^2*zeta2*B1*lqr*lfr^2*C1 + 4*A1^2*zeta2*
      B1*lqr^2*F1 + 7/2*A1^2*zeta2*B1*lqr^2*Phic11 - 3*A1^2*zeta2*B1*
      lqr^2*lfr*C1 + A1^2*zeta2*B1*lqr^3*C1 - A1^2*zeta2*B1*f1 - 1/2*
      A1^2*zeta2*B1^2 + 23*A1^2*zeta2*zeta3*C1*bt0 + 15*A1^2*zeta2*
      zeta3*f1*C1 + 15*A1^2*zeta2*zeta3*B1*C1 - 9/4*A1^2*zeta2^2*Phic22
       + 29/8*A1^2*zeta2^2*bt0*F1 + 19/4*A1^2*zeta2^2*bt0*Phic11 - 9/4*
      A1^2*zeta2^2*C2 - 9/2*A1^2*zeta2^2*C1*Gsv1 - 9/2*A1^2*zeta2^2*g11
      *C1 - 12*A1^2*zeta2^2*lfr*C1*bt0 + 75/4*A1^2*zeta2^2*lqr*C1*bt0
       + 9/2*A1^2*zeta2^2*lqr*C1*gm0 + 13/4*A1^2*zeta2^2*f1*F1 + 13/4*
      A1^2*zeta2^2*f1*Phic11 - 77/4*A1^2*zeta2^2*f1*lfr*C1 + 77/4*A1^2*
      zeta2^2*f1*lqr*C1 + 13/4*A1^2*zeta2^2*B1*F1 + 13/4*A1^2*zeta2^2*
      B1*Phic11 - 17*A1^2*zeta2^2*B1*lfr*C1 + 17*A1^2*zeta2^2*B1*lqr*C1
       + 15/4*A1^2*A2*lfr^2 - 15/2*A1^2*A2*lqr*lfr + 15/4*A1^2*A2*lqr^2
       + 3/4*A1^2*A2*zeta2 + 5/2*A1^3*lfr^2*Gsv1 + 5/2*A1^3*lfr^2*g11
       - 5/4*A1^3*lfr^3*bt0 - 5*A1^3*lqr*lfr*Gsv1 - 5*A1^3*lqr*lfr*g11
       - 5/2*A1^3*lqr*lfr^2*gm0 + 5/2*A1^3*lqr^2*Gsv1 + 5/2*A1^3*lqr^2*
      g11 + 15/4*A1^3*lqr^2*lfr*bt0 + 5*A1^3*lqr^2*lfr*gm0 - 5/2*A1^3*
      lqr^3*bt0 - 5/2*A1^3*lqr^3*gm0 + A1^3*f1*lfr^3 - 3*A1^3*f1*lqr*
      lfr^2 + 3*A1^3*f1*lqr^2*lfr - A1^3*f1*lqr^3 - 1/4*A1^3*B1*lfr^3
       + 3/4*A1^3*B1*lqr*lfr^2 - 3/4*A1^3*B1*lqr^2*lfr + 1/4*A1^3*B1*
      lqr^3 + 21/2*A1^3*zeta5*F1 + 21/2*A1^3*zeta5*Phic11 - 147/2*A1^3*
      zeta5*lfr*C1 + 147/2*A1^3*zeta5*lqr*C1 - 13/2*A1^3*zeta3*bt0 - 5/
      2*A1^3*zeta3*lfr*Phic10 + 15/2*A1^3*zeta3*lfr^2*F1 + 5*A1^3*zeta3
      *lfr^2*Phic11 - 25/3*A1^3*zeta3*lfr^3*C1 + 5/2*A1^3*zeta3*lqr*
      Phic10 - 15*A1^3*zeta3*lqr*lfr*F1 - 10*A1^3*zeta3*lqr*lfr*Phic11
       + 25*A1^3*zeta3*lqr*lfr^2*C1 + 15/2*A1^3*zeta3*lqr^2*F1 + 5*A1^3
      *zeta3*lqr^2*Phic11 - 25*A1^3*zeta3*lqr^2*lfr*C1 + 25/3*A1^3*
      zeta3*lqr^3*C1 - 15/2*A1^3*zeta3*f1 - 15/2*A1^3*zeta3*B1 + 70/3*
      A1^3*zeta3^2*C1 + 1/2*A1^3*zeta2*Gsv1 + 1/2*A1^3*zeta2*g11 - 5/2*
      A1^3*zeta2*lfr*bt0 + 1/4*A1^3*zeta2*lfr^2*Phic10 + 3/4*A1^3*zeta2
      *lfr^3*F1 + A1^3*zeta2*lfr^3*Phic11 - A1^3*zeta2*lfr^4*C1 + 7/4*
      A1^3*zeta2*lqr*bt0 - 1/2*A1^3*zeta2*lqr*gm0 - 1/2*A1^3*zeta2*lqr*
      lfr*Phic10 - 9/4*A1^3*zeta2*lqr*lfr^2*F1 - 3*A1^3*zeta2*lqr*lfr^2
      *Phic11 + 4*A1^3*zeta2*lqr*lfr^3*C1 + 1/4*A1^3*zeta2*lqr^2*Phic10
       + 9/4*A1^3*zeta2*lqr^2*lfr*F1 + 3*A1^3*zeta2*lqr^2*lfr*Phic11 - 
      6*A1^3*zeta2*lqr^2*lfr^2*C1 - 3/4*A1^3*zeta2*lqr^3*F1 - A1^3*
      zeta2*lqr^3*Phic11 + 4*A1^3*zeta2*lqr^3*lfr*C1 - A1^3*zeta2*lqr^4
      *C1 - A1^3*zeta2*f1*lfr + A1^3*zeta2*f1*lqr - 5/4*A1^3*zeta2*B1*
      lfr + 5/4*A1^3*zeta2*B1*lqr + 15*A1^3*zeta2*zeta3*lfr*C1 - 15*
      A1^3*zeta2*zeta3*lqr*C1 + 5/8*A1^3*zeta2^2*Phic10 + 21/8*A1^3*
      zeta2^2*lfr*F1 + 13/4*A1^3*zeta2^2*lfr*Phic11 - 45/4*A1^3*zeta2^2
      *lfr^2*C1 - 21/8*A1^3*zeta2^2*lqr*F1 - 13/4*A1^3*zeta2^2*lqr*
      Phic11 + 45/2*A1^3*zeta2^2*lqr*lfr*C1 - 45/4*A1^3*zeta2^2*lqr^2*
      C1 - 125/12*A1^3*zeta2^3*C1 + 1/4*A1^4*lfr^4 - A1^4*lqr*lfr^3 + 3/
      2*A1^4*lqr^2*lfr^2 - A1^4*lqr^3*lfr + 1/4*A1^4*lqr^4 - 15/2*A1^4*
      zeta3*lfr + 15/2*A1^4*zeta3*lqr - 1/2*A1^4*zeta2*lfr^2 + A1^4*
      zeta2*lqr*lfr - 1/2*A1^4*zeta2*lqr^2 - 13/8*A1^4*zeta2^2),

Delta43 ->
      (Phic43 + 2*Gsv1*Phic33 - 2*bt1*Phic22 - 3*bt0*Phic32 - 6*bt0*Gsv1
      *Phic22 + 5/6*bt0*bt1*F1 + 5/2*bt0*bt1*Phic11 + bt0^2*F2 + 3*
      bt0^2*Phic21 + 11/3*bt0^2*Gsv1*F1 + 6*bt0^2*Gsv1*Phic11 - bt0^3*
      Phic10 - 3/2*C3*bt0 - C2*bt1 - 4*C2*bt0*Gsv1 - 1/2*C1*bt2 - 3*C1*
      bt1*Gsv1 - 5/2*C1*bt0*Gsv2 - 5*C1*bt0*Gsv1^2 - 1/2*g21*C1*bt0 - 
      g12*C1*bt0^2 + 2*g11*Phic33 - 4*g11*bt0*Phic22 + 2/3*g11*bt0^2*F1
       + 2*g11*bt0^2*Phic11 - 2*g11*C2*bt0 - g11*C1*bt1 - 6*g11*C1*bt0*
      Gsv1 - g11^2*C1*bt0 - 2*lfr*C1*bt0^2*Gsv1 - 3*lqr*bt0*Phic33 + 6*
      lqr*bt0^2*Phic22 - lqr*bt0^3*F1 - 3*lqr*bt0^3*Phic11 - 2*lqr*gm0*
      Phic33 + 4*lqr*gm0*bt0*Phic22 - 2/3*lqr*gm0*bt0^2*F1 - 2*lqr*gm0*
      bt0^2*Phic11 + 3*lqr*C2*bt0^2 + 2*lqr*C2*gm0*bt0 + 5/2*lqr*C1*bt0
      *bt1 + 11*lqr*C1*bt0^2*Gsv1 + lqr*C1*gm1*bt0 + lqr*C1*gm0*bt1 + 6
      *lqr*C1*gm0*bt0*Gsv1 + 3*lqr*g11*C1*bt0^2 + 2*lqr*g11*C1*gm0*bt0
       - 3/2*lqr^2*C1*bt0^3 - 5/2*lqr^2*C1*gm0*bt0^2 - lqr^2*C1*gm0^2*
      bt0 - f3*C1 - f2*Phic22 + 3/2*f2*bt0*F1 + 2*f2*bt0*Phic11 - f2*C2
       - 2*f2*C1*Gsv1 - 2*f2*g11*C1 - f2*lfr*C1*bt0 + 4*f2*lqr*C1*bt0
       + 2*f2*lqr*C1*gm0 - f1*Phic32 - 2*f1*Gsv1*Phic22 + f1*bt1*F1 + 3/
      2*f1*bt1*Phic11 + 3/2*f1*bt0*F2 + 5/2*f1*bt0*Phic21 + 4*f1*bt0*
      Gsv1*F1 + 5*f1*bt0*Gsv1*Phic11 - 11/6*f1*bt0^2*Phic10 - f1*C3 - 2
      *f1*C2*Gsv1 - f1*C1*Gsv2 - 2*f1*C1*Gsv1^2 - f1*g21*C1 - 2*f1*g12*
      C1*bt0 - 2*f1*g11*Phic22 + 2*f1*g11*bt0*F1 + 3*f1*g11*bt0*Phic11
       - 2*f1*g11*C2 - 4*f1*g11*C1*Gsv1 - 2*f1*g11^2*C1 + 1/3*f1*lfr*
      bt0^2*F1 - 1/2*f1*lfr*C2*bt0 - 1/2*f1*lfr*C1*bt1 - 3*f1*lfr*C1*
      bt0*Gsv1 - f1*lfr*g11*C1*bt0 + 1/4*f1*lfr^2*C1*bt0^2 + 3*f1*lqr*
      bt0*Phic22 - 10/3*f1*lqr*bt0^2*F1 - 9/2*f1*lqr*bt0^2*Phic11 + 2*
      f1*lqr*gm0*Phic22 - 2*f1*lqr*gm0*bt0*F1 - 3*f1*lqr*gm0*bt0*Phic11
       + 7/2*f1*lqr*C2*bt0 + 2*f1*lqr*C2*gm0 + 5/2*f1*lqr*C1*bt1 + 9*f1
      *lqr*C1*bt0*Gsv1 + 2*f1*lqr*C1*gm1 + 4*f1*lqr*C1*gm0*Gsv1 + 7*f1*
      lqr*g11*C1*bt0 + 4*f1*lqr*g11*C1*gm0 + f1*lqr*lfr*C1*bt0^2 + f1*
      lqr*lfr*C1*gm0*bt0 - 17/4*f1*lqr^2*C1*bt0^2 - 6*f1*lqr^2*C1*gm0*
      bt0 - 2*f1*lqr^2*C1*gm0^2 + f1*f2*F1 + f1*f2*Phic11 - f1*f2*lfr*
      C1 + f1*f2*lqr*C1 + 1/2*f1^2*F2 + 1/2*f1^2*Phic21 + f1^2*Gsv1*F1
       + f1^2*Gsv1*Phic11 - f1^2*bt0*Phic10 + f1^2*g11*F1 + f1^2*g11*
      Phic11 + 1/2*f1^2*lfr*bt0*F1 - 1/2*f1^2*lfr*C2 - f1^2*lfr*C1*Gsv1
       - f1^2*lfr*g11*C1 + 1/4*f1^2*lfr^2*C1*bt0 - 2*f1^2*lqr*bt0*F1 - 
      3/2*f1^2*lqr*bt0*Phic11 - f1^2*lqr*gm0*F1 - f1^2*lqr*gm0*Phic11
       + 1/2*f1^2*lqr*C2 + f1^2*lqr*C1*Gsv1 + f1^2*lqr*g11*C1 + f1^2*
      lqr*lfr*C1*bt0 + f1^2*lqr*lfr*C1*gm0 - 5/4*f1^2*lqr^2*C1*bt0 - 
      f1^2*lqr^2*C1*gm0 - 1/6*f1^3*Phic10 + 1/6*f1^3*lfr*F1 - 1/6*f1^3*
      lqr*F1 - B3*C1 - B2*Phic22 + 3/2*B2*bt0*F1 + 2*B2*bt0*Phic11 - B2
      *C2 - 2*B2*C1*Gsv1 - 2*B2*g11*C1 - 1/2*B2*lfr*C1*bt0 + 7/2*B2*lqr
      *C1*bt0 + 2*B2*lqr*C1*gm0 + B2*f1*F1 + B2*f1*Phic11 - B1*Phic32
       - 2*B1*Gsv1*Phic22 + B1*bt1*F1 + 3/2*B1*bt1*Phic11 + 3/2*B1*bt0*
      F2 + 5/2*B1*bt0*Phic21 + 4*B1*bt0*Gsv1*F1 + 5*B1*bt0*Gsv1*Phic11
       - 11/6*B1*bt0^2*Phic10 - B1*C3 - 2*B1*C2*Gsv1 - B1*C1*Gsv2 - 2*
      B1*C1*Gsv1^2 - B1*g21*C1 - 2*B1*g12*C1*bt0 - 2*B1*g11*Phic22 + 2*
      B1*g11*bt0*F1 + 3*B1*g11*bt0*Phic11 - 2*B1*g11*C2 - 4*B1*g11*C1*
      Gsv1 - 2*B1*g11^2*C1 - B1*lfr*Phic33 + 2*B1*lfr*bt0*Phic22 - B1*
      lfr*bt0^2*Phic11 + 1/2*B1*lfr*C2*bt0 + B1*lqr*Phic33 + B1*lqr*bt0
      *Phic22 - 3*B1*lqr*bt0^2*F1 - 7/2*B1*lqr*bt0^2*Phic11 + 2*B1*lqr*
      gm0*Phic22 - 2*B1*lqr*gm0*bt0*F1 - 3*B1*lqr*gm0*bt0*Phic11 + 5/2*
      B1*lqr*C2*bt0 + 2*B1*lqr*C2*gm0 + 2*B1*lqr*C1*bt1 + 6*B1*lqr*C1*
      bt0*Gsv1 + 2*B1*lqr*C1*gm1 + 4*B1*lqr*C1*gm0*Gsv1 + 6*B1*lqr*g11*
      C1*bt0 + 4*B1*lqr*g11*C1*gm0 - 3*B1*lqr^2*C1*bt0^2 - 5*B1*lqr^2*
      C1*gm0*bt0 - 2*B1*lqr^2*C1*gm0^2 + B1*f2*F1 + B1*f2*Phic11 + B1*
      f1*F2 + B1*f1*Phic21 + 2*B1*f1*Gsv1*F1 + 2*B1*f1*Gsv1*Phic11 - 2*
      B1*f1*bt0*Phic10 + 2*B1*f1*g11*F1 + 2*B1*f1*g11*Phic11 + B1*f1*
      lfr*Phic22 - 3/2*B1*f1*lfr*bt0*Phic11 + 1/2*B1*f1*lfr^2*C1*bt0 - 
      B1*f1*lqr*Phic22 - 3*B1*f1*lqr*bt0*F1 - 3/2*B1*f1*lqr*bt0*Phic11
       - 2*B1*f1*lqr*gm0*F1 - 2*B1*f1*lqr*gm0*Phic11 - B1*f1*lqr*lfr*C1
      *bt0 + 1/2*B1*f1*lqr^2*C1*bt0 - 1/2*B1*f1^2*Phic10 - 1/2*B1*f1^2*
      lfr*Phic11 + 1/2*B1*f1^2*lfr^2*C1 + 1/2*B1*f1^2*lqr*Phic11 - B1*
      f1^2*lqr*lfr*C1 + 1/2*B1*f1^2*lqr^2*C1 + B1*B2*F1 + B1*B2*Phic11
       + B1*B2*lfr*C1 - B1*B2*lqr*C1 + 1/2*B1^2*F2 + 1/2*B1^2*Phic21 + 
      B1^2*Gsv1*F1 + B1^2*Gsv1*Phic11 - B1^2*bt0*Phic10 + B1^2*g11*F1
       + B1^2*g11*Phic11 + B1^2*lfr*Phic22 - 1/2*B1^2*lfr*bt0*F1 - 3/2*
      B1^2*lfr*bt0*Phic11 + 1/2*B1^2*lfr*C2 + B1^2*lfr*C1*Gsv1 + B1^2*
      lfr*g11*C1 - B1^2*lqr*Phic22 - B1^2*lqr*bt0*F1 - B1^2*lqr*gm0*F1
       - B1^2*lqr*gm0*Phic11 - 1/2*B1^2*lqr*C2 - B1^2*lqr*C1*Gsv1 - 
      B1^2*lqr*g11*C1 - 3/2*B1^2*lqr*lfr*C1*bt0 - B1^2*lqr*lfr*C1*gm0
       + 3/2*B1^2*lqr^2*C1*bt0 + B1^2*lqr^2*C1*gm0 - 1/2*B1^2*f1*Phic10
       - 1/2*B1^2*f1*lfr*F1 - B1^2*f1*lfr*Phic11 + 1/2*B1^2*f1*lfr^2*C1
       + 1/2*B1^2*f1*lqr*F1 + B1^2*f1*lqr*Phic11 - B1^2*f1*lqr*lfr*C1
       + 1/2*B1^2*f1*lqr^2*C1 - 1/6*B1^3*Phic10 - 1/3*B1^3*lfr*F1 - 1/2
      *B1^3*lfr*Phic11 + 1/3*B1^3*lqr*F1 + 1/2*B1^3*lqr*Phic11 + 3*
      zeta2*C1*gm0*bt0^2 + 10/3*zeta2*f1*C1*bt0^2 + 6*zeta2*f1*C1*gm0*
      bt0 + 11/4*zeta2*f1^2*C1*bt0 + 3/2*zeta2*f1^3*C1 + 11/6*zeta2*B1*
      C1*bt0^2 + 6*zeta2*B1*C1*gm0*bt0 + 5/2*zeta2*B1*f1*C1*bt0 + 9/2*
      zeta2*B1*f1^2*C1 - 1/4*zeta2*B1^2*C1*bt0 + 9/2*zeta2*B1^2*f1*C1
       + 3/2*zeta2*B1^3*C1 + 1/2*A3*F1 + 1/2*A3*Phic11 - 3/2*A3*lfr*C1
       + 3/2*A3*lqr*C1 + 1/2*A2*F2 + 1/2*A2*Phic21 + A2*Gsv1*F1 + A2*
      Gsv1*Phic11 - 5/6*A2*bt0*Phic10 + A2*g11*F1 + A2*g11*Phic11 - A2*
      lfr*Phic22 + 5/6*A2*lfr*bt0*F1 + A2*lfr*bt0*Phic11 - 3/2*A2*lfr*
      C2 - 3*A2*lfr*C1*Gsv1 - 3*A2*lfr*g11*C1 + 5/4*A2*lfr^2*C1*bt0 + 
      A2*lqr*Phic22 - 7/3*A2*lqr*bt0*F1 - 5/2*A2*lqr*bt0*Phic11 - A2*
      lqr*gm0*F1 - A2*lqr*gm0*Phic11 + 3/2*A2*lqr*C2 + 3*A2*lqr*C1*Gsv1
       + 3*A2*lqr*g11*C1 + 2*A2*lqr*lfr*C1*bt0 + 3*A2*lqr*lfr*C1*gm0 - 
      13/4*A2*lqr^2*C1*bt0 - 3*A2*lqr^2*C1*gm0 - 1/2*A2*f1*Phic10 + 3/2
      *A2*f1*lfr*F1 + A2*f1*lfr*Phic11 - A2*f1*lfr^2*C1 - 3/2*A2*f1*lqr
      *F1 - A2*f1*lqr*Phic11 + 2*A2*f1*lqr*lfr*C1 - A2*f1*lqr^2*C1 - 1/
      2*A2*B1*Phic10 + A2*B1*lfr*F1 + 1/2*A2*B1*lfr*Phic11 + 1/2*A2*B1*
      lfr^2*C1 - A2*B1*lqr*F1 - 1/2*A2*B1*lqr*Phic11 - A2*B1*lqr*lfr*C1
       + 1/2*A2*B1*lqr^2*C1 + 2*A2*zeta2*C1*bt0 + A2*zeta2*f1*C1 + A2*
      zeta2*B1*C1 + 1/2*A1*F3 + 1/2*A1*Phic31 + 1/2*A1*Gsv2*F1 + 1/2*A1
      *Gsv2*Phic11 + A1*Gsv1*F2 + A1*Gsv1*Phic21 + A1*Gsv1^2*F1 + A1*
      Gsv1^2*Phic11 - 2/3*A1*bt1*Phic10 - 7/6*A1*bt0*Phic20 - 7/3*A1*
      bt0*Gsv1*Phic10 + 1/2*A1*g21*F1 + 1/2*A1*g21*Phic11 + A1*g12*bt0*
      F1 + A1*g12*bt0*Phic11 + A1*g11*F2 + A1*g11*Phic21 + 2*A1*g11*
      Gsv1*F1 + 2*A1*g11*Gsv1*Phic11 - 4/3*A1*g11*bt0*Phic10 + A1*g11^2
      *F1 + A1*g11^2*Phic11 - A1*lfr*Phic32 - 2*A1*lfr*Gsv1*Phic22 + 2/
      3*A1*lfr*bt1*F1 + A1*lfr*bt1*Phic11 + 7/6*A1*lfr*bt0*F2 + 2*A1*
      lfr*bt0*Phic21 + 13/3*A1*lfr*bt0*Gsv1*F1 + 4*A1*lfr*bt0*Gsv1*
      Phic11 - A1*lfr*bt0^2*Phic10 - 3/2*A1*lfr*C3 - 3*A1*lfr*C2*Gsv1
       - 3/2*A1*lfr*C1*Gsv2 - 3*A1*lfr*C1*Gsv1^2 - 3/2*A1*lfr*g21*C1 - 
      3*A1*lfr*g12*C1*bt0 - 2*A1*lfr*g11*Phic22 + 4/3*A1*lfr*g11*bt0*F1
       + 2*A1*lfr*g11*bt0*Phic11 - 3*A1*lfr*g11*C2 - 6*A1*lfr*g11*C1*
      Gsv1 - 3*A1*lfr*g11^2*C1 + 1/2*A1*lfr^2*bt0*Phic22 - 1/3*A1*lfr^2
      *bt0^2*F1 - 1/2*A1*lfr^2*bt0^2*Phic11 + A1*lfr^2*C2*bt0 + 3/4*A1*
      lfr^2*C1*bt1 - 1/2*A1*lfr^2*C1*bt0*Gsv1 + 3/2*A1*lfr^2*g11*C1*bt0
       - 1/2*A1*lfr^3*C1*bt0^2 + A1*lqr*Phic32 + 2*A1*lqr*Gsv1*Phic22
       - 5/3*A1*lqr*bt1*F1 - 2*A1*lqr*bt1*Phic11 - 8/3*A1*lqr*bt0*F2 - 
      7/2*A1*lqr*bt0*Phic21 - 22/3*A1*lqr*bt0*Gsv1*F1 - 7*A1*lqr*bt0*
      Gsv1*Phic11 + 3*A1*lqr*bt0^2*Phic10 - A1*lqr*gm1*F1 - A1*lqr*gm1*
      Phic11 - A1*lqr*gm0*F2 - A1*lqr*gm0*Phic21 - 2*A1*lqr*gm0*Gsv1*F1
       - 2*A1*lqr*gm0*Gsv1*Phic11 + 4/3*A1*lqr*gm0*bt0*Phic10 + 3/2*A1*
      lqr*C3 + 3*A1*lqr*C2*Gsv1 + 3/2*A1*lqr*C1*Gsv2 + 3*A1*lqr*C1*
      Gsv1^2 + 3/2*A1*lqr*g21*C1 + 3*A1*lqr*g12*C1*bt0 + 2*A1*lqr*g11*
      Phic22 - 13/3*A1*lqr*g11*bt0*F1 - 5*A1*lqr*g11*bt0*Phic11 - 2*A1*
      lqr*g11*gm0*F1 - 2*A1*lqr*g11*gm0*Phic11 + 3*A1*lqr*g11*C2 + 6*A1
      *lqr*g11*C1*Gsv1 + 3*A1*lqr*g11^2*C1 + 2*A1*lqr*lfr*bt0*Phic22 - 
      4/3*A1*lqr*lfr*bt0^2*F1 - 2*A1*lqr*lfr*bt0^2*Phic11 + 2*A1*lqr*
      lfr*gm0*Phic22 - 4/3*A1*lqr*lfr*gm0*bt0*F1 - 2*A1*lqr*lfr*gm0*bt0
      *Phic11 + 5/2*A1*lqr*lfr*C2*bt0 + 3*A1*lqr*lfr*C2*gm0 + 3/2*A1*
      lqr*lfr*C1*bt1 + 10*A1*lqr*lfr*C1*bt0*Gsv1 + 3*A1*lqr*lfr*C1*gm1
       + 6*A1*lqr*lfr*C1*gm0*Gsv1 + 6*A1*lqr*lfr*g11*C1*bt0 + 6*A1*lqr*
      lfr*g11*C1*gm0 - 3/4*A1*lqr*lfr^2*C1*bt0^2 - 3/2*A1*lqr*lfr^2*C1*
      gm0*bt0 - 5/2*A1*lqr^2*bt0*Phic22 + 19/6*A1*lqr^2*bt0^2*F1 + 4*A1
      *lqr^2*bt0^2*Phic11 - 2*A1*lqr^2*gm0*Phic22 + 23/6*A1*lqr^2*gm0*
      bt0*F1 + 9/2*A1*lqr^2*gm0*bt0*Phic11 + A1*lqr^2*gm0^2*F1 + A1*
      lqr^2*gm0^2*Phic11 - 7/2*A1*lqr^2*C2*bt0 - 3*A1*lqr^2*C2*gm0 - 9/
      4*A1*lqr^2*C1*bt1 - 19/2*A1*lqr^2*C1*bt0*Gsv1 - 3*A1*lqr^2*C1*gm1
       - 6*A1*lqr^2*C1*gm0*Gsv1 - 15/2*A1*lqr^2*g11*C1*bt0 - 6*A1*lqr^2
      *g11*C1*gm0 - 3/2*A1*lqr^2*lfr*C1*bt0^2 - 9/2*A1*lqr^2*lfr*C1*gm0
      *bt0 - 3*A1*lqr^2*lfr*C1*gm0^2 + 11/4*A1*lqr^3*C1*bt0^2 + 6*A1*
      lqr^3*C1*gm0*bt0 + 3*A1*lqr^3*C1*gm0^2 - 1/2*A1*f2*Phic10 + 3/2*
      A1*f2*lfr*F1 + A1*f2*lfr*Phic11 - A1*f2*lfr^2*C1 - 3/2*A1*f2*lqr*
      F1 - A1*f2*lqr*Phic11 + 2*A1*f2*lqr*lfr*C1 - A1*f2*lqr^2*C1 - 1/2
      *A1*f1*Phic20 - A1*f1*Gsv1*Phic10 - 11/6*A1*f1*bt0^2 - A1*f1*g11*
      Phic10 + 3/2*A1*f1*lfr*F2 + A1*f1*lfr*Phic21 + 3*A1*f1*lfr*Gsv1*
      F1 + 2*A1*f1*lfr*Gsv1*Phic11 - 3/2*A1*f1*lfr*bt0*Phic10 + 3*A1*f1
      *lfr*g11*F1 + 2*A1*f1*lfr*g11*Phic11 - 1/4*A1*f1*lfr^2*bt0*F1 - 1/
      2*A1*f1*lfr^2*bt0*Phic11 - A1*f1*lfr^2*C2 - 2*A1*f1*lfr^2*C1*Gsv1
       - 2*A1*f1*lfr^2*g11*C1 + A1*f1*lfr^3*C1*bt0 - 3/2*A1*f1*lqr*F2
       - A1*f1*lqr*Phic21 - 3*A1*f1*lqr*Gsv1*F1 - 2*A1*f1*lqr*Gsv1*
      Phic11 + 3*A1*f1*lqr*bt0*Phic10 + A1*f1*lqr*gm0*Phic10 - 3*A1*f1*
      lqr*g11*F1 - 2*A1*f1*lqr*g11*Phic11 - 4*A1*f1*lqr*lfr*bt0*F1 - 2*
      A1*f1*lqr*lfr*bt0*Phic11 - 3*A1*f1*lqr*lfr*gm0*F1 - 2*A1*f1*lqr*
      lfr*gm0*Phic11 + 2*A1*f1*lqr*lfr*C2 + 4*A1*f1*lqr*lfr*C1*Gsv1 + 4
      *A1*f1*lqr*lfr*g11*C1 + 2*A1*f1*lqr*lfr^2*C1*gm0 + 17/4*A1*f1*
      lqr^2*bt0*F1 + 5/2*A1*f1*lqr^2*bt0*Phic11 + 3*A1*f1*lqr^2*gm0*F1
       + 2*A1*f1*lqr^2*gm0*Phic11 - A1*f1*lqr^2*C2 - 2*A1*f1*lqr^2*C1*
      Gsv1 - 2*A1*f1*lqr^2*g11*C1 - 3*A1*f1*lqr^2*lfr*C1*bt0 - 4*A1*f1*
      lqr^2*lfr*C1*gm0 + 2*A1*f1*lqr^3*C1*bt0 + 2*A1*f1*lqr^3*C1*gm0 - 
      31/12*A1*f1^2*bt0 - 1/2*A1*f1^2*lfr*Phic10 + 1/2*A1*f1^2*lfr^2*F1
       + 1/2*A1*f1^2*lqr*Phic10 - A1*f1^2*lqr*lfr*F1 + 1/2*A1*f1^2*
      lqr^2*F1 - 3/4*A1*f1^3 - 1/2*A1*B2*Phic10 + A1*B2*lfr*F1 + 1/2*A1
      *B2*lfr*Phic11 + 1/2*A1*B2*lfr^2*C1 - A1*B2*lqr*F1 - 1/2*A1*B2*
      lqr*Phic11 - A1*B2*lqr*lfr*C1 + 1/2*A1*B2*lqr^2*C1 - 1/2*A1*B1*
      Phic20 - A1*B1*Gsv1*Phic10 - 11/6*A1*B1*bt0^2 - A1*B1*g11*Phic10
       + A1*B1*lfr*F2 + 1/2*A1*B1*lfr*Phic21 + 2*A1*B1*lfr*Gsv1*F1 + A1
      *B1*lfr*Gsv1*Phic11 - 5/6*A1*B1*lfr*bt0*Phic10 + 2*A1*B1*lfr*g11*
      F1 + A1*B1*lfr*g11*Phic11 + A1*B1*lfr^2*Phic22 - 2/3*A1*B1*lfr^2*
      bt0*F1 - 5/4*A1*B1*lfr^2*bt0*Phic11 + 1/2*A1*B1*lfr^2*C2 + A1*B1*
      lfr^2*C1*Gsv1 + A1*B1*lfr^2*g11*C1 - 1/2*A1*B1*lfr^3*C1*bt0 - A1*
      B1*lqr*F2 - 1/2*A1*B1*lqr*Phic21 - 2*A1*B1*lqr*Gsv1*F1 - A1*B1*
      lqr*Gsv1*Phic11 + 7/3*A1*B1*lqr*bt0*Phic10 + A1*B1*lqr*gm0*Phic10
       - 2*A1*B1*lqr*g11*F1 - A1*B1*lqr*g11*Phic11 - 2*A1*B1*lqr*lfr*
      Phic22 - 5/3*A1*B1*lqr*lfr*bt0*F1 + A1*B1*lqr*lfr*bt0*Phic11 - 2*
      A1*B1*lqr*lfr*gm0*F1 - A1*B1*lqr*lfr*gm0*Phic11 - A1*B1*lqr*lfr*
      C2 - 2*A1*B1*lqr*lfr*C1*Gsv1 - 2*A1*B1*lqr*lfr*g11*C1 - A1*B1*lqr
      *lfr^2*C1*gm0 + A1*B1*lqr^2*Phic22 + 7/3*A1*B1*lqr^2*bt0*F1 + 1/4
      *A1*B1*lqr^2*bt0*Phic11 + 2*A1*B1*lqr^2*gm0*F1 + A1*B1*lqr^2*gm0*
      Phic11 + 1/2*A1*B1*lqr^2*C2 + A1*B1*lqr^2*C1*Gsv1 + A1*B1*lqr^2*
      g11*C1 + 3/2*A1*B1*lqr^2*lfr*C1*bt0 + 2*A1*B1*lqr^2*lfr*C1*gm0 - 
      A1*B1*lqr^3*C1*bt0 - A1*B1*lqr^3*C1*gm0 - 31/6*A1*B1*f1*bt0 - 1/2
      *A1*B1*f1*lfr*Phic10 - 1/2*A1*B1*f1*lfr^2*F1 - A1*B1*f1*lfr^2*
      Phic11 + A1*B1*f1*lfr^3*C1 + 1/2*A1*B1*f1*lqr*Phic10 + A1*B1*f1*
      lqr*lfr*F1 + 2*A1*B1*f1*lqr*lfr*Phic11 - 3*A1*B1*f1*lqr*lfr^2*C1
       - 1/2*A1*B1*f1*lqr^2*F1 - A1*B1*f1*lqr^2*Phic11 + 3*A1*B1*f1*
      lqr^2*lfr*C1 - A1*B1*f1*lqr^3*C1 - 9/4*A1*B1*f1^2 - 31/12*A1*B1^2
      *bt0 - 3/4*A1*B1^2*lfr^2*F1 - 3/4*A1*B1^2*lfr^2*Phic11 + 1/4*A1*
      B1^2*lfr^3*C1 + 3/2*A1*B1^2*lqr*lfr*F1 + 3/2*A1*B1^2*lqr*lfr*
      Phic11 - 3/4*A1*B1^2*lqr*lfr^2*C1 - 3/4*A1*B1^2*lqr^2*F1 - 3/4*A1
      *B1^2*lqr^2*Phic11 + 3/4*A1*B1^2*lqr^2*lfr*C1 - 1/4*A1*B1^2*lqr^3
      *C1 - 9/4*A1*B1^2*f1 - 3/4*A1*B1^3 + 11*A1*zeta3*C1*bt0^2 + 155/6
      *A1*zeta3*f1*C1*bt0 + 10*A1*zeta3*f1^2*C1 + 155/6*A1*zeta3*B1*C1*
      bt0 + 20*A1*zeta3*B1*f1*C1 + 10*A1*zeta3*B1^2*C1 + A1*zeta2*bt0*
      Phic22 - 5/6*A1*zeta2*bt0^2*F1 - 4/3*A1*zeta2*bt0^2*Phic11 - 3*A1
      *zeta2*gm0*bt0*F1 - 3*A1*zeta2*gm0*bt0*Phic11 + A1*zeta2*C2*bt0
       + A1*zeta2*C1*bt1 + 4*A1*zeta2*C1*bt0*Gsv1 + 2*A1*zeta2*g11*C1*
      bt0 + 5/3*A1*zeta2*lfr*C1*bt0^2 + 9*A1*zeta2*lfr*C1*gm0*bt0 - 14/
      3*A1*zeta2*lqr*C1*bt0^2 - 11*A1*zeta2*lqr*C1*gm0*bt0 + A1*zeta2*
      f2*C1 + A1*zeta2*f1*Phic22 - 2/3*A1*zeta2*f1*bt0*F1 - 7/6*A1*
      zeta2*f1*bt0*Phic11 + A1*zeta2*f1*C2 + 2*A1*zeta2*f1*C1*Gsv1 + 2*
      A1*zeta2*f1*g11*C1 + 14/3*A1*zeta2*f1*lfr*C1*bt0 - 23/3*A1*zeta2*
      f1*lqr*C1*bt0 - 2*A1*zeta2*f1*lqr*C1*gm0 - 3/4*A1*zeta2*f1^2*F1
       - 3/4*A1*zeta2*f1^2*Phic11 + 21/4*A1*zeta2*f1^2*lfr*C1 - 21/4*A1
      *zeta2*f1^2*lqr*C1 + A1*zeta2*B2*C1 + A1*zeta2*B1*Phic22 + 5/6*A1
      *zeta2*B1*bt0*F1 + 1/3*A1*zeta2*B1*bt0*Phic11 + A1*zeta2*B1*C2 + 
      2*A1*zeta2*B1*C1*Gsv1 + 2*A1*zeta2*B1*g11*C1 - 5/6*A1*zeta2*B1*
      lfr*C1*bt0 - 13/6*A1*zeta2*B1*lqr*C1*bt0 - 2*A1*zeta2*B1*lqr*C1*
      gm0 - 3/2*A1*zeta2*B1*f1*F1 - 3/2*A1*zeta2*B1*f1*Phic11 + 19/2*A1
      *zeta2*B1*f1*lfr*C1 - 19/2*A1*zeta2*B1*f1*lqr*C1 - 3/4*A1*zeta2*
      B1^2*F1 - 3/4*A1*zeta2*B1^2*Phic11 + 17/4*A1*zeta2*B1^2*lfr*C1 - 
      17/4*A1*zeta2*B1^2*lqr*C1 - 3/2*A1*A2*bt0 - A1*A2*lfr*Phic10 + 2*
      A1*A2*lfr^2*F1 + A1*A2*lfr^2*Phic11 - A1*A2*lfr^3*C1 + A1*A2*lqr*
      Phic10 - 4*A1*A2*lqr*lfr*F1 - 2*A1*A2*lqr*lfr*Phic11 + 3*A1*A2*
      lqr*lfr^2*C1 + 2*A1*A2*lqr^2*F1 + A1*A2*lqr^2*Phic11 - 3*A1*A2*
      lqr^2*lfr*C1 + A1*A2*lqr^3*C1 - 2*A1*A2*f1 - 2*A1*A2*B1 + 10*A1*
      A2*zeta3*C1 + A1*A2*zeta2*F1 + A1*A2*zeta2*Phic11 + A1*A2*zeta2*
      lfr*C1 - A1*A2*zeta2*lqr*C1 - 1/2*A1^2*bt1 - 3*A1^2*bt0*Gsv1 - 
      A1^2*g11*bt0 - 1/2*A1^2*lfr*Phic20 - A1^2*lfr*Gsv1*Phic10 - 1/3*
      A1^2*lfr*bt0^2 - A1^2*lfr*g11*Phic10 + A1^2*lfr^2*F2 + 1/2*A1^2*
      lfr^2*Phic21 + 2*A1^2*lfr^2*Gsv1*F1 + A1^2*lfr^2*Gsv1*Phic11 - 1/
      4*A1^2*lfr^2*bt0*Phic10 + 2*A1^2*lfr^2*g11*F1 + A1^2*lfr^2*g11*
      Phic11 - A1^2*lfr^3*bt0*F1 - 1/2*A1^2*lfr^3*bt0*Phic11 - 1/2*A1^2
      *lfr^3*C2 - A1^2*lfr^3*C1*Gsv1 - A1^2*lfr^3*g11*C1 + 3/4*A1^2*
      lfr^4*C1*bt0 + 1/2*A1^2*lqr*Phic20 + A1^2*lqr*Gsv1*Phic10 + 11/6*
      A1^2*lqr*bt0^2 + A1^2*lqr*gm0*bt0 + A1^2*lqr*g11*Phic10 - 2*A1^2*
      lqr*lfr*F2 - A1^2*lqr*lfr*Phic21 - 4*A1^2*lqr*lfr*Gsv1*F1 - 2*
      A1^2*lqr*lfr*Gsv1*Phic11 + 2*A1^2*lqr*lfr*bt0*Phic10 + A1^2*lqr*
      lfr*gm0*Phic10 - 4*A1^2*lqr*lfr*g11*F1 - 2*A1^2*lqr*lfr*g11*
      Phic11 - 2*A1^2*lqr*lfr^2*gm0*F1 - A1^2*lqr*lfr^2*gm0*Phic11 + 3/
      2*A1^2*lqr*lfr^2*C2 + 3*A1^2*lqr*lfr^2*C1*Gsv1 + 3*A1^2*lqr*lfr^2
      *g11*C1 - 3/2*A1^2*lqr*lfr^3*C1*bt0 + A1^2*lqr*lfr^3*C1*gm0 + 
      A1^2*lqr^2*F2 + 1/2*A1^2*lqr^2*Phic21 + 2*A1^2*lqr^2*Gsv1*F1 + 
      A1^2*lqr^2*Gsv1*Phic11 - 7/4*A1^2*lqr^2*bt0*Phic10 - A1^2*lqr^2*
      gm0*Phic10 + 2*A1^2*lqr^2*g11*F1 + A1^2*lqr^2*g11*Phic11 + 3*A1^2
      *lqr^2*lfr*bt0*F1 + 3/2*A1^2*lqr^2*lfr*bt0*Phic11 + 4*A1^2*lqr^2*
      lfr*gm0*F1 + 2*A1^2*lqr^2*lfr*gm0*Phic11 - 3/2*A1^2*lqr^2*lfr*C2
       - 3*A1^2*lqr^2*lfr*C1*Gsv1 - 3*A1^2*lqr^2*lfr*g11*C1 - 3*A1^2*
      lqr^2*lfr^2*C1*gm0 - 2*A1^2*lqr^3*bt0*F1 - A1^2*lqr^3*bt0*Phic11
       - 2*A1^2*lqr^3*gm0*F1 - A1^2*lqr^3*gm0*Phic11 + 1/2*A1^2*lqr^3*
      C2 + A1^2*lqr^3*C1*Gsv1 + A1^2*lqr^3*g11*C1 + 3/2*A1^2*lqr^3*lfr*
      C1*bt0 + 3*A1^2*lqr^3*lfr*C1*gm0 - 3/4*A1^2*lqr^4*C1*bt0 - A1^2*
      lqr^4*C1*gm0 - A1^2*f2 - 2*A1^2*f1*Gsv1 - 2*A1^2*f1*g11 - 19/6*
      A1^2*f1*lfr*bt0 - 1/2*A1^2*f1*lfr^2*Phic10 + 1/2*A1^2*f1*lfr^3*F1
       + 37/6*A1^2*f1*lqr*bt0 + 2*A1^2*f1*lqr*gm0 + A1^2*f1*lqr*lfr*
      Phic10 - 3/2*A1^2*f1*lqr*lfr^2*F1 - 1/2*A1^2*f1*lqr^2*Phic10 + 3/
      2*A1^2*f1*lqr^2*lfr*F1 - 1/2*A1^2*f1*lqr^3*F1 - 9/4*A1^2*f1^2*lfr
       + 9/4*A1^2*f1^2*lqr - A1^2*B2 - 2*A1^2*B1*Gsv1 - 2*A1^2*B1*g11
       - 8/3*A1^2*B1*lfr*bt0 - 1/2*A1^2*B1*lfr^3*F1 - 1/2*A1^2*B1*lfr^3
      *Phic11 + 1/2*A1^2*B1*lfr^4*C1 + 17/3*A1^2*B1*lqr*bt0 + 2*A1^2*B1
      *lqr*gm0 + 3/2*A1^2*B1*lqr*lfr^2*F1 + 3/2*A1^2*B1*lqr*lfr^2*
      Phic11 - 2*A1^2*B1*lqr*lfr^3*C1 - 3/2*A1^2*B1*lqr^2*lfr*F1 - 3/2*
      A1^2*B1*lqr^2*lfr*Phic11 + 3*A1^2*B1*lqr^2*lfr^2*C1 + 1/2*A1^2*B1
      *lqr^3*F1 + 1/2*A1^2*B1*lqr^3*Phic11 - 2*A1^2*B1*lqr^3*lfr*C1 + 1/
      2*A1^2*B1*lqr^4*C1 - 7/2*A1^2*B1*f1*lfr + 7/2*A1^2*B1*f1*lqr - 5/
      4*A1^2*B1^2*lfr + 5/4*A1^2*B1^2*lqr + 5*A1^2*zeta3*Phic22 - 17/3*
      A1^2*zeta3*bt0*F1 - 49/6*A1^2*zeta3*bt0*Phic11 + 5*A1^2*zeta3*C2
       + 10*A1^2*zeta3*C1*Gsv1 + 10*A1^2*zeta3*g11*C1 + 19*A1^2*zeta3*
      lfr*C1*bt0 - 34*A1^2*zeta3*lqr*C1*bt0 - 10*A1^2*zeta3*lqr*C1*gm0
       - 5*A1^2*zeta3*f1*F1 - 5*A1^2*zeta3*f1*Phic11 + 25*A1^2*zeta3*f1
      *lfr*C1 - 25*A1^2*zeta3*f1*lqr*C1 - 5*A1^2*zeta3*B1*F1 - 5*A1^2*
      zeta3*B1*Phic11 + 20*A1^2*zeta3*B1*lfr*C1 - 20*A1^2*zeta3*B1*lqr*
      C1 + 1/2*A1^2*zeta2*F2 + 1/2*A1^2*zeta2*Phic21 + A1^2*zeta2*Gsv1*
      F1 + A1^2*zeta2*Gsv1*Phic11 - 1/2*A1^2*zeta2*bt0*Phic10 + A1^2*
      zeta2*g11*F1 + A1^2*zeta2*g11*Phic11 + A1^2*zeta2*lfr*Phic22 - 5/
      3*A1^2*zeta2*lfr*bt0*F1 - 13/6*A1^2*zeta2*lfr*bt0*Phic11 + 1/2*
      A1^2*zeta2*lfr*C2 + A1^2*zeta2*lfr*C1*Gsv1 + A1^2*zeta2*lfr*g11*
      C1 + 8/3*A1^2*zeta2*lfr^2*C1*bt0 - A1^2*zeta2*lqr*Phic22 + 1/6*
      A1^2*zeta2*lqr*bt0*F1 + 2/3*A1^2*zeta2*lqr*bt0*Phic11 - A1^2*
      zeta2*lqr*gm0*F1 - A1^2*zeta2*lqr*gm0*Phic11 - 1/2*A1^2*zeta2*lqr
      *C2 - A1^2*zeta2*lqr*C1*Gsv1 - A1^2*zeta2*lqr*g11*C1 - 41/6*A1^2*
      zeta2*lqr*lfr*C1*bt0 - A1^2*zeta2*lqr*lfr*C1*gm0 + 25/6*A1^2*
      zeta2*lqr^2*C1*bt0 + A1^2*zeta2*lqr^2*C1*gm0 - 1/2*A1^2*zeta2*f1*
      Phic10 - A1^2*zeta2*f1*lfr*F1 - 3/2*A1^2*zeta2*f1*lfr*Phic11 + 6*
      A1^2*zeta2*f1*lfr^2*C1 + A1^2*zeta2*f1*lqr*F1 + 3/2*A1^2*zeta2*f1
      *lqr*Phic11 - 12*A1^2*zeta2*f1*lqr*lfr*C1 + 6*A1^2*zeta2*f1*lqr^2
      *C1 - 1/2*A1^2*zeta2*B1*Phic10 - 3/2*A1^2*zeta2*B1*lfr*F1 - 2*
      A1^2*zeta2*B1*lfr*Phic11 + 11/2*A1^2*zeta2*B1*lfr^2*C1 + 3/2*A1^2
      *zeta2*B1*lqr*F1 + 2*A1^2*zeta2*B1*lqr*Phic11 - 11*A1^2*zeta2*B1*
      lqr*lfr*C1 + 11/2*A1^2*zeta2*B1*lqr^2*C1 + 203/24*A1^2*zeta2^2*C1
      *bt0 + 33/4*A1^2*zeta2^2*f1*C1 + 33/4*A1^2*zeta2^2*B1*C1 - 3*A1^2
      *A2*lfr + 3*A1^2*A2*lqr - 2*A1^3*lfr*Gsv1 - 2*A1^3*lfr*g11 - 1/12
      *A1^3*lfr^2*bt0 - 1/6*A1^3*lfr^3*Phic10 + 1/6*A1^3*lfr^4*F1 + 2*
      A1^3*lqr*Gsv1 + 2*A1^3*lqr*g11 + 19/6*A1^3*lqr*lfr*bt0 + 2*A1^3*
      lqr*lfr*gm0 + 1/2*A1^3*lqr*lfr^2*Phic10 - 2/3*A1^3*lqr*lfr^3*F1
       - 37/12*A1^3*lqr^2*bt0 - 2*A1^3*lqr^2*gm0 - 1/2*A1^3*lqr^2*lfr*
      Phic10 + A1^3*lqr^2*lfr^2*F1 + 1/6*A1^3*lqr^3*Phic10 - 2/3*A1^3*
      lqr^3*lfr*F1 + 1/6*A1^3*lqr^4*F1 - 9/4*A1^3*f1*lfr^2 + 9/2*A1^3*
      f1*lqr*lfr - 9/4*A1^3*f1*lqr^2 - 5/4*A1^3*B1*lfr^2 + 5/2*A1^3*B1*
      lqr*lfr - 5/4*A1^3*B1*lqr^2 + 28*A1^3*zeta5*C1 + 5/6*A1^3*zeta3*
      Phic10 - 35/6*A1^3*zeta3*lfr*F1 - 5*A1^3*zeta3*lfr*Phic11 + 15*
      A1^3*zeta3*lfr^2*C1 + 35/6*A1^3*zeta3*lqr*F1 + 5*A1^3*zeta3*lqr*
      Phic11 - 30*A1^3*zeta3*lqr*lfr*C1 + 15*A1^3*zeta3*lqr^2*C1 + 13/
      12*A1^3*zeta2*bt0 - 1/2*A1^3*zeta2*lfr*Phic10 - 1/4*A1^3*zeta2*
      lfr^2*F1 - 3/4*A1^3*zeta2*lfr^2*Phic11 + 9/4*A1^3*zeta2*lfr^3*C1
       + 1/2*A1^3*zeta2*lqr*Phic10 + 1/2*A1^3*zeta2*lqr*lfr*F1 + 3/2*
      A1^3*zeta2*lqr*lfr*Phic11 - 27/4*A1^3*zeta2*lqr*lfr^2*C1 - 1/4*
      A1^3*zeta2*lqr^2*F1 - 3/4*A1^3*zeta2*lqr^2*Phic11 + 27/4*A1^3*
      zeta2*lqr^2*lfr*C1 - 9/4*A1^3*zeta2*lqr^3*C1 + 1/4*A1^3*zeta2*f1
       + 1/4*A1^3*zeta2*B1 - 5*A1^3*zeta2*zeta3*C1 - 7/8*A1^3*zeta2^2*
      F1 - 7/8*A1^3*zeta2^2*Phic11 + 73/8*A1^3*zeta2^2*lfr*C1 - 73/8*
      A1^3*zeta2^2*lqr*C1 - 3/4*A1^4*lfr^3 + 9/4*A1^4*lqr*lfr^2 - 9/4*
      A1^4*lqr^2*lfr + 3/4*A1^4*lqr^3 + 5/2*A1^4*zeta3 + 1/4*A1^4*zeta2
      *lfr - 1/4*A1^4*zeta2*lqr),

Delta44 ->
      (Phic44 - 3*bt0*Phic33 + 3*bt0^2*Phic22 - 1/4*bt0^3*F1 - bt0^3*
      Phic11 + C2*bt0^2 + 5/6*C1*bt0*bt1 + 11/3*C1*bt0^2*Gsv1 + 2/3*g11
      *C1*bt0^2 - lqr*C1*bt0^3 - 2/3*lqr*C1*gm0*bt0^2 + 3/2*f2*C1*bt0
       - f1*Phic33 + 5/2*f1*bt0*Phic22 - 11/12*f1*bt0^2*F1 - 11/6*f1*
      bt0^2*Phic11 + 3/2*f1*C2*bt0 + f1*C1*bt1 + 4*f1*C1*bt0*Gsv1 + 2*
      f1*g11*C1*bt0 + 1/3*f1*lfr*C1*bt0^2 - 10/3*f1*lqr*C1*bt0^2 - 2*f1
      *lqr*C1*gm0*bt0 + f1*f2*C1 + 1/2*f1^2*Phic22 - 3/4*f1^2*bt0*F1 - 
      f1^2*bt0*Phic11 + 1/2*f1^2*C2 + f1^2*C1*Gsv1 + f1^2*g11*C1 + 1/2*
      f1^2*lfr*C1*bt0 - 2*f1^2*lqr*C1*bt0 - f1^2*lqr*C1*gm0 - 1/6*f1^3*
      F1 - 1/6*f1^3*Phic11 + 1/6*f1^3*lfr*C1 - 1/6*f1^3*lqr*C1 + 3/2*B2
      *C1*bt0 + B2*f1*C1 - B1*Phic33 + 5/2*B1*bt0*Phic22 - 11/12*B1*
      bt0^2*F1 - 11/6*B1*bt0^2*Phic11 + 3/2*B1*C2*bt0 + B1*C1*bt1 + 4*
      B1*C1*bt0*Gsv1 + 2*B1*g11*C1*bt0 - 3*B1*lqr*C1*bt0^2 - 2*B1*lqr*
      C1*gm0*bt0 + B1*f2*C1 + B1*f1*Phic22 - 3/2*B1*f1*bt0*F1 - 2*B1*f1
      *bt0*Phic11 + B1*f1*C2 + 2*B1*f1*C1*Gsv1 + 2*B1*f1*g11*C1 - 3*B1*
      f1*lqr*C1*bt0 - 2*B1*f1*lqr*C1*gm0 - 1/2*B1*f1^2*F1 - 1/2*B1*f1^2
      *Phic11 + B1*B2*C1 + 1/2*B1^2*Phic22 - 3/4*B1^2*bt0*F1 - B1^2*bt0
      *Phic11 + 1/2*B1^2*C2 + B1^2*C1*Gsv1 + B1^2*g11*C1 - 1/2*B1^2*lfr
      *C1*bt0 - B1^2*lqr*C1*bt0 - B1^2*lqr*C1*gm0 - 1/2*B1^2*f1*F1 - 1/
      2*B1^2*f1*Phic11 - 1/2*B1^2*f1*lfr*C1 + 1/2*B1^2*f1*lqr*C1 - 1/6*
      B1^3*F1 - 1/6*B1^3*Phic11 - 1/3*B1^3*lfr*C1 + 1/3*B1^3*lqr*C1 + 1/
      2*A3*C1 + 1/2*A2*Phic22 - 7/12*A2*bt0*F1 - 5/6*A2*bt0*Phic11 + 1/
      2*A2*C2 + A2*C1*Gsv1 + A2*g11*C1 + 5/6*A2*lfr*C1*bt0 - 7/3*A2*lqr
      *C1*bt0 - A2*lqr*C1*gm0 - 1/2*A2*f1*F1 - 1/2*A2*f1*Phic11 + 3/2*
      A2*f1*lfr*C1 - 3/2*A2*f1*lqr*C1 - 1/2*A2*B1*F1 - 1/2*A2*B1*Phic11
       + A2*B1*lfr*C1 - A2*B1*lqr*C1 + 1/2*A1*Phic32 + A1*Gsv1*Phic22
       - 5/12*A1*bt1*F1 - 2/3*A1*bt1*Phic11 - 2/3*A1*bt0*F2 - 7/6*A1*
      bt0*Phic21 - 11/6*A1*bt0*Gsv1*F1 - 7/3*A1*bt0*Gsv1*Phic11 + 3/4*
      A1*bt0^2*Phic10 + 1/2*A1*C3 + A1*C2*Gsv1 + 1/2*A1*C1*Gsv2 + A1*C1
      *Gsv1^2 + 1/2*A1*g21*C1 + A1*g12*C1*bt0 + A1*g11*Phic22 - 5/6*A1*
      g11*bt0*F1 - 4/3*A1*g11*bt0*Phic11 + A1*g11*C2 + 2*A1*g11*C1*Gsv1
       + A1*g11^2*C1 - A1*lfr*Phic33 + 2*A1*lfr*bt0*Phic22 - 5/12*A1*
      lfr*bt0^2*F1 - A1*lfr*bt0^2*Phic11 + 7/6*A1*lfr*C2*bt0 + 2/3*A1*
      lfr*C1*bt1 + 13/3*A1*lfr*C1*bt0*Gsv1 + 4/3*A1*lfr*g11*C1*bt0 - 1/
      3*A1*lfr^2*C1*bt0^2 + A1*lqr*Phic33 - 7/2*A1*lqr*bt0*Phic22 + 5/3
      *A1*lqr*bt0^2*F1 + 3*A1*lqr*bt0^2*Phic11 - A1*lqr*gm0*Phic22 + 5/
      6*A1*lqr*gm0*bt0*F1 + 4/3*A1*lqr*gm0*bt0*Phic11 - 8/3*A1*lqr*C2*
      bt0 - A1*lqr*C2*gm0 - 5/3*A1*lqr*C1*bt1 - 22/3*A1*lqr*C1*bt0*Gsv1
       - A1*lqr*C1*gm1 - 2*A1*lqr*C1*gm0*Gsv1 - 13/3*A1*lqr*g11*C1*bt0
       - 2*A1*lqr*g11*C1*gm0 - 4/3*A1*lqr*lfr*C1*bt0^2 - 4/3*A1*lqr*lfr
      *C1*gm0*bt0 + 19/6*A1*lqr^2*C1*bt0^2 + 23/6*A1*lqr^2*C1*gm0*bt0
       + A1*lqr^2*C1*gm0^2 - 1/2*A1*f2*F1 - 1/2*A1*f2*Phic11 + 3/2*A1*
      f2*lfr*C1 - 3/2*A1*f2*lqr*C1 - 1/2*A1*f1*F2 - 1/2*A1*f1*Phic21 - 
      A1*f1*Gsv1*F1 - A1*f1*Gsv1*Phic11 + 11/12*A1*f1*bt0*Phic10 - A1*
      f1*g11*F1 - A1*f1*g11*Phic11 + A1*f1*lfr*Phic22 - 17/12*A1*f1*lfr
      *bt0*F1 - 3/2*A1*f1*lfr*bt0*Phic11 + 3/2*A1*f1*lfr*C2 + 3*A1*f1*
      lfr*C1*Gsv1 + 3*A1*f1*lfr*g11*C1 - 1/4*A1*f1*lfr^2*C1*bt0 - A1*f1
      *lqr*Phic22 + 35/12*A1*f1*lqr*bt0*F1 + 3*A1*f1*lqr*bt0*Phic11 + 
      A1*f1*lqr*gm0*F1 + A1*f1*lqr*gm0*Phic11 - 3/2*A1*f1*lqr*C2 - 3*A1
      *f1*lqr*C1*Gsv1 - 3*A1*f1*lqr*g11*C1 - 4*A1*f1*lqr*lfr*C1*bt0 - 3
      *A1*f1*lqr*lfr*C1*gm0 + 17/4*A1*f1*lqr^2*C1*bt0 + 3*A1*f1*lqr^2*
      C1*gm0 + 1/4*A1*f1^2*Phic10 - 3/4*A1*f1^2*lfr*F1 - 1/2*A1*f1^2*
      lfr*Phic11 + 1/2*A1*f1^2*lfr^2*C1 + 3/4*A1*f1^2*lqr*F1 + 1/2*A1*
      f1^2*lqr*Phic11 - A1*f1^2*lqr*lfr*C1 + 1/2*A1*f1^2*lqr^2*C1 - 1/2
      *A1*B2*F1 - 1/2*A1*B2*Phic11 + A1*B2*lfr*C1 - A1*B2*lqr*C1 - 1/2*
      A1*B1*F2 - 1/2*A1*B1*Phic21 - A1*B1*Gsv1*F1 - A1*B1*Gsv1*Phic11
       + 11/12*A1*B1*bt0*Phic10 - A1*B1*g11*F1 - A1*B1*g11*Phic11 + 1/2
      *A1*B1*lfr*Phic22 - A1*B1*lfr*bt0*F1 - 5/6*A1*B1*lfr*bt0*Phic11
       + A1*B1*lfr*C2 + 2*A1*B1*lfr*C1*Gsv1 + 2*A1*B1*lfr*g11*C1 - 2/3*
      A1*B1*lfr^2*C1*bt0 - 1/2*A1*B1*lqr*Phic22 + 5/2*A1*B1*lqr*bt0*F1
       + 7/3*A1*B1*lqr*bt0*Phic11 + A1*B1*lqr*gm0*F1 + A1*B1*lqr*gm0*
      Phic11 - A1*B1*lqr*C2 - 2*A1*B1*lqr*C1*Gsv1 - 2*A1*B1*lqr*g11*C1
       - 5/3*A1*B1*lqr*lfr*C1*bt0 - 2*A1*B1*lqr*lfr*C1*gm0 + 7/3*A1*B1*
      lqr^2*C1*bt0 + 2*A1*B1*lqr^2*C1*gm0 + 1/2*A1*B1*f1*Phic10 - A1*B1
      *f1*lfr*F1 - 1/2*A1*B1*f1*lfr*Phic11 - 1/2*A1*B1*f1*lfr^2*C1 + A1
      *B1*f1*lqr*F1 + 1/2*A1*B1*f1*lqr*Phic11 + A1*B1*f1*lqr*lfr*C1 - 1/
      2*A1*B1*f1*lqr^2*C1 + 1/4*A1*B1^2*Phic10 - 1/4*A1*B1^2*lfr*F1 - 3/
      4*A1*B1^2*lfr^2*C1 + 1/4*A1*B1^2*lqr*F1 + 3/2*A1*B1^2*lqr*lfr*C1
       - 3/4*A1*B1^2*lqr^2*C1 - 7/4*A1*zeta2*C1*bt0^2 - 3*A1*zeta2*C1*
      gm0*bt0 - 37/12*A1*zeta2*f1*C1*bt0 - 7/4*A1*zeta2*f1^2*C1 - 19/12
      *A1*zeta2*B1*C1*bt0 - 7/2*A1*zeta2*B1*f1*C1 - 7/4*A1*zeta2*B1^2*
      C1 + 1/4*A1*A2*Phic10 - 5/4*A1*A2*lfr*F1 - A1*A2*lfr*Phic11 + 2*
      A1*A2*lfr^2*C1 + 5/4*A1*A2*lqr*F1 + A1*A2*lqr*Phic11 - 4*A1*A2*
      lqr*lfr*C1 + 2*A1*A2*lqr^2*C1 + 1/8*A1^2*Phic20 + 1/4*A1^2*Gsv1*
      Phic10 + 11/24*A1^2*bt0^2 + 1/4*A1^2*g11*Phic10 - 5/8*A1^2*lfr*F2
       - 1/2*A1^2*lfr*Phic21 - 5/4*A1^2*lfr*Gsv1*F1 - A1^2*lfr*Gsv1*
      Phic11 + 2/3*A1^2*lfr*bt0*Phic10 - 5/4*A1^2*lfr*g11*F1 - A1^2*lfr
      *g11*Phic11 + 1/2*A1^2*lfr^2*Phic22 - 5/48*A1^2*lfr^2*bt0*F1 - 1/
      4*A1^2*lfr^2*bt0*Phic11 + A1^2*lfr^2*C2 + 2*A1^2*lfr^2*C1*Gsv1 + 
      2*A1^2*lfr^2*g11*C1 - A1^2*lfr^3*C1*bt0 + 5/8*A1^2*lqr*F2 + 1/2*
      A1^2*lqr*Phic21 + 5/4*A1^2*lqr*Gsv1*F1 + A1^2*lqr*Gsv1*Phic11 - 
      25/24*A1^2*lqr*bt0*Phic10 - 1/4*A1^2*lqr*gm0*Phic10 + 5/4*A1^2*
      lqr*g11*F1 + A1^2*lqr*g11*Phic11 - A1^2*lqr*lfr*Phic22 + 25/12*
      A1^2*lqr*lfr*bt0*F1 + 2*A1^2*lqr*lfr*bt0*Phic11 + 5/4*A1^2*lqr*
      lfr*gm0*F1 + A1^2*lqr*lfr*gm0*Phic11 - 2*A1^2*lqr*lfr*C2 - 4*A1^2
      *lqr*lfr*C1*Gsv1 - 4*A1^2*lqr*lfr*g11*C1 - 2*A1^2*lqr*lfr^2*C1*
      gm0 + 1/2*A1^2*lqr^2*Phic22 - 95/48*A1^2*lqr^2*bt0*F1 - 7/4*A1^2*
      lqr^2*bt0*Phic11 - 5/4*A1^2*lqr^2*gm0*F1 - A1^2*lqr^2*gm0*Phic11
       + A1^2*lqr^2*C2 + 2*A1^2*lqr^2*C1*Gsv1 + 2*A1^2*lqr^2*g11*C1 + 3
      *A1^2*lqr^2*lfr*C1*bt0 + 4*A1^2*lqr^2*lfr*C1*gm0 - 2*A1^2*lqr^3*
      C1*bt0 - 2*A1^2*lqr^3*C1*gm0 + 5/3*A1^2*f1*bt0 + 1/2*A1^2*f1*lfr*
      Phic10 - A1^2*f1*lfr^2*F1 - 1/2*A1^2*f1*lfr^2*Phic11 + 1/2*A1^2*
      f1*lfr^3*C1 - 1/2*A1^2*f1*lqr*Phic10 + 2*A1^2*f1*lqr*lfr*F1 + 
      A1^2*f1*lqr*lfr*Phic11 - 3/2*A1^2*f1*lqr*lfr^2*C1 - A1^2*f1*lqr^2
      *F1 - 1/2*A1^2*f1*lqr^2*Phic11 + 3/2*A1^2*f1*lqr^2*lfr*C1 - 1/2*
      A1^2*f1*lqr^3*C1 + 13/16*A1^2*f1^2 + 5/3*A1^2*B1*bt0 + 3/8*A1^2*
      B1*lfr*Phic10 - 3/8*A1^2*B1*lfr^2*F1 - 1/2*A1^2*B1*lfr^3*C1 - 3/8
      *A1^2*B1*lqr*Phic10 + 3/4*A1^2*B1*lqr*lfr*F1 + 3/2*A1^2*B1*lqr*
      lfr^2*C1 - 3/8*A1^2*B1*lqr^2*F1 - 3/2*A1^2*B1*lqr^2*lfr*C1 + 1/2*
      A1^2*B1*lqr^3*C1 + 13/8*A1^2*B1*f1 + 13/16*A1^2*B1^2 - 119/12*
      A1^2*zeta3*C1*bt0 - 35/4*A1^2*zeta3*f1*C1 - 35/4*A1^2*zeta3*B1*C1
       + 5/12*A1^2*zeta2*bt0*F1 + 5/12*A1^2*zeta2*bt0*Phic11 - 7/2*A1^2
      *zeta2*lfr*C1*bt0 + 7/2*A1^2*zeta2*lqr*C1*bt0 + 1/8*A1^2*zeta2*f1
      *F1 + 1/8*A1^2*zeta2*f1*Phic11 - 29/8*A1^2*zeta2*f1*lfr*C1 + 29/8
      *A1^2*zeta2*f1*lqr*C1 + 1/8*A1^2*zeta2*B1*F1 + 1/8*A1^2*zeta2*B1*
      Phic11 - 29/8*A1^2*zeta2*B1*lfr*C1 + 29/8*A1^2*zeta2*B1*lqr*C1 + 
      3/4*A1^2*A2 + 1/2*A1^3*Gsv1 + 1/2*A1^3*g11 + 11/12*A1^3*lfr*bt0
       + 1/4*A1^3*lfr^2*Phic10 - 5/12*A1^3*lfr^3*F1 - 1/6*A1^3*lfr^3*
      Phic11 + 1/6*A1^3*lfr^4*C1 - 5/3*A1^3*lqr*bt0 - 1/2*A1^3*lqr*gm0
       - 1/2*A1^3*lqr*lfr*Phic10 + 5/4*A1^3*lqr*lfr^2*F1 + 1/2*A1^3*lqr
      *lfr^2*Phic11 - 2/3*A1^3*lqr*lfr^3*C1 + 1/4*A1^3*lqr^2*Phic10 - 5/
      4*A1^3*lqr^2*lfr*F1 - 1/2*A1^3*lqr^2*lfr*Phic11 + A1^3*lqr^2*
      lfr^2*C1 + 5/12*A1^3*lqr^3*F1 + 1/6*A1^3*lqr^3*Phic11 - 2/3*A1^3*
      lqr^3*lfr*C1 + 1/6*A1^3*lqr^4*C1 + 13/8*A1^3*f1*lfr - 13/8*A1^3*
      f1*lqr + 11/8*A1^3*B1*lfr - 11/8*A1^3*B1*lqr + 35/24*A1^3*zeta3*
      F1 + 35/24*A1^3*zeta3*Phic11 - 245/24*A1^3*zeta3*lfr*C1 + 245/24*
      A1^3*zeta3*lqr*C1 + 1/8*A1^3*zeta2*Phic10 + 1/8*A1^3*zeta2*lfr*
      Phic11 - 15/8*A1^3*zeta2*lfr^2*C1 - 1/8*A1^3*zeta2*lqr*Phic11 + 
      15/4*A1^3*zeta2*lqr*lfr*C1 - 15/8*A1^3*zeta2*lqr^2*C1 - 5/2*A1^3*
      zeta2^2*C1 + 13/16*A1^4*lfr^2 - 13/8*A1^4*lqr*lfr + 13/16*A1^4*
      lqr^2 - 1/16*A1^4*zeta2),

Delta45 ->
      ( - 1/4*C1*bt0^3 - 11/12*f1*C1*bt0^2 - 3/4*f1^2*C1*bt0 - 1/6*f1^3*
      C1 - 11/12*B1*C1*bt0^2 - 3/2*B1*f1*C1*bt0 - 1/2*B1*f1^2*C1 - 3/4*
      B1^2*C1*bt0 - 1/2*B1^2*f1*C1 - 1/6*B1^3*C1 - 7/12*A2*C1*bt0 - 1/2
      *A2*f1*C1 - 1/2*A2*B1*C1 + 1/2*A1*Phic33 - 7/6*A1*bt0*Phic22 + 1/
      3*A1*bt0^2*F1 + 3/4*A1*bt0^2*Phic11 - 2/3*A1*C2*bt0 - 5/12*A1*C1*
      bt1 - 11/6*A1*C1*bt0*Gsv1 - 5/6*A1*g11*C1*bt0 - 5/12*A1*lfr*C1*
      bt0^2 + 5/3*A1*lqr*C1*bt0^2 + 5/6*A1*lqr*C1*gm0*bt0 - 1/2*A1*f2*
      C1 - 1/2*A1*f1*Phic22 + 2/3*A1*f1*bt0*F1 + 11/12*A1*f1*bt0*Phic11
       - 1/2*A1*f1*C2 - A1*f1*C1*Gsv1 - A1*f1*g11*C1 - 17/12*A1*f1*lfr*
      C1*bt0 + 35/12*A1*f1*lqr*C1*bt0 + A1*f1*lqr*C1*gm0 + 1/4*A1*f1^2*
      F1 + 1/4*A1*f1^2*Phic11 - 3/4*A1*f1^2*lfr*C1 + 3/4*A1*f1^2*lqr*C1
       - 1/2*A1*B2*C1 - 1/2*A1*B1*Phic22 + 2/3*A1*B1*bt0*F1 + 11/12*A1*
      B1*bt0*Phic11 - 1/2*A1*B1*C2 - A1*B1*C1*Gsv1 - A1*B1*g11*C1 - A1*
      B1*lfr*C1*bt0 + 5/2*A1*B1*lqr*C1*bt0 + A1*B1*lqr*C1*gm0 + 1/2*A1*
      B1*f1*F1 + 1/2*A1*B1*f1*Phic11 - A1*B1*f1*lfr*C1 + A1*B1*f1*lqr*
      C1 + 1/4*A1*B1^2*F1 + 1/4*A1*B1^2*Phic11 - 1/4*A1*B1^2*lfr*C1 + 1/
      4*A1*B1^2*lqr*C1 + 1/4*A1*A2*F1 + 1/4*A1*A2*Phic11 - 5/4*A1*A2*
      lfr*C1 + 5/4*A1*A2*lqr*C1 + 1/8*A1^2*F2 + 1/8*A1^2*Phic21 + 1/4*
      A1^2*Gsv1*F1 + 1/4*A1^2*Gsv1*Phic11 - 5/24*A1^2*bt0*Phic10 + 1/4*
      A1^2*g11*F1 + 1/4*A1^2*g11*Phic11 - 1/2*A1^2*lfr*Phic22 + 1/2*
      A1^2*lfr*bt0*F1 + 2/3*A1^2*lfr*bt0*Phic11 - 5/8*A1^2*lfr*C2 - 5/4
      *A1^2*lfr*C1*Gsv1 - 5/4*A1^2*lfr*g11*C1 - 5/48*A1^2*lfr^2*C1*bt0
       + 1/2*A1^2*lqr*Phic22 - 7/8*A1^2*lqr*bt0*F1 - 25/24*A1^2*lqr*bt0
      *Phic11 - 1/4*A1^2*lqr*gm0*F1 - 1/4*A1^2*lqr*gm0*Phic11 + 5/8*
      A1^2*lqr*C2 + 5/4*A1^2*lqr*C1*Gsv1 + 5/4*A1^2*lqr*g11*C1 + 25/12*
      A1^2*lqr*lfr*C1*bt0 + 5/4*A1^2*lqr*lfr*C1*gm0 - 95/48*A1^2*lqr^2*
      C1*bt0 - 5/4*A1^2*lqr^2*C1*gm0 - 1/8*A1^2*f1*Phic10 + 5/8*A1^2*f1
      *lfr*F1 + 1/2*A1^2*f1*lfr*Phic11 - A1^2*f1*lfr^2*C1 - 5/8*A1^2*f1
      *lqr*F1 - 1/2*A1^2*f1*lqr*Phic11 + 2*A1^2*f1*lqr*lfr*C1 - A1^2*f1
      *lqr^2*C1 - 1/8*A1^2*B1*Phic10 + 1/2*A1^2*B1*lfr*F1 + 3/8*A1^2*B1
      *lfr*Phic11 - 3/8*A1^2*B1*lfr^2*C1 - 1/2*A1^2*B1*lqr*F1 - 3/8*
      A1^2*B1*lqr*Phic11 + 3/4*A1^2*B1*lqr*lfr*C1 - 3/8*A1^2*B1*lqr^2*
      C1 + 13/12*A1^2*zeta2*C1*bt0 + 3/4*A1^2*zeta2*f1*C1 + 3/4*A1^2*
      zeta2*B1*C1 - 1/3*A1^3*bt0 - 1/8*A1^3*lfr*Phic10 + 3/8*A1^3*lfr^2
      *F1 + 1/4*A1^3*lfr^2*Phic11 - 5/12*A1^3*lfr^3*C1 + 1/8*A1^3*lqr*
      Phic10 - 3/4*A1^3*lqr*lfr*F1 - 1/2*A1^3*lqr*lfr*Phic11 + 5/4*A1^3
      *lqr*lfr^2*C1 + 3/8*A1^3*lqr^2*F1 + 1/4*A1^3*lqr^2*Phic11 - 5/4*
      A1^3*lqr^2*lfr*C1 + 5/12*A1^3*lqr^3*C1 - 3/8*A1^3*f1 - 3/8*A1^3*
      B1 + 7/3*A1^3*zeta3*C1 + 3/4*A1^3*zeta2*lfr*C1 - 3/4*A1^3*zeta2*
      lqr*C1 - 3/8*A1^4*lfr + 3/8*A1^4*lqr),
   
Delta46 ->
     ( 1/3*A1*C1*bt0^2 + 2/3*A1*f1*C1*bt0 + 1/4*A1*f1^2*C1 + 2/3*A1*B1*
      C1*bt0 + 1/2*A1*B1*f1*C1 + 1/4*A1*B1^2*C1 + 1/4*A1*A2*C1 + 1/8*
      A1^2*Phic22 - 7/48*A1^2*bt0*F1 - 5/24*A1^2*bt0*Phic11 + 1/8*A1^2*
      C2 + 1/4*A1^2*C1*Gsv1 + 1/4*A1^2*g11*C1 + 1/2*A1^2*lfr*C1*bt0 - 7/
      8*A1^2*lqr*C1*bt0 - 1/4*A1^2*lqr*C1*gm0 - 1/8*A1^2*f1*F1 - 1/8*
      A1^2*f1*Phic11 + 5/8*A1^2*f1*lfr*C1 - 5/8*A1^2*f1*lqr*C1 - 1/8*
      A1^2*B1*F1 - 1/8*A1^2*B1*Phic11 + 1/2*A1^2*B1*lfr*C1 - 1/2*A1^2*
      B1*lqr*C1 + 1/48*A1^3*Phic10 - 7/48*A1^3*lfr*F1 - 1/8*A1^3*lfr*
      Phic11 + 3/8*A1^3*lfr^2*C1 + 7/48*A1^3*lqr*F1 + 1/8*A1^3*lqr*
      Phic11 - 3/4*A1^3*lqr*lfr*C1 + 3/8*A1^3*lqr^2*C1 - 1/8*A1^3*zeta2
      *C1 + 1/16*A1^4),

Delta47 ->
      ( - 7/48*A1^2*C1*bt0 - 1/8*A1^2*f1*C1 - 1/8*A1^2*B1*C1 + 1/48*A1^3
      *F1 + 1/48*A1^3*Phic11 - 7/48*A1^3*lfr*C1 + 7/48*A1^3*lqr*C1),

Delta48 ->
     ( 1/48*A1^3*C1)

      }

gb[w] = {
gb2 -> ((A1*Log[1 - w])/(2*bt0)),
 
gb3 -> (-((A1/2 - BDIS1/2 + (A1*GE)/2 + (A1*lfr)/2 - (A1*lqr)/2 + 
       (A2*w)/(2*bt0) - (A1*bt1*w)/(2*bt0^2) - (A1*lfr*w)/2 - 
       (A1*bt1*Log[1 - w])/(2*bt0^2))/(1 - w))),
 
gb4 -> ((-A2/2 + BDIS2/2 + (BDIS1*bt0)/2 - (A2*GE)/2 - (A1*bt0*GE)/2 + 
      (BDIS1*bt0*GE)/2 - (A1*bt0*GE^2)/4 - (A2*lfr)/2 + (A1*bt0*lfr^2)/4 + 
      (A2*lqr)/2 + (A1*bt0*lqr)/2 - (BDIS1*bt0*lqr)/2 + (A1*bt0*GE*lqr)/2 - 
      (A1*bt0*lqr^2)/4 - (A3*w)/(2*bt0) + (A2*bt1*w)/(2*bt0^2) + A2*lfr*w - 
      (A1*bt0*lfr^2*w)/2 + (A3*w^2)/(4*bt0) - (A2*bt1*w^2)/(4*bt0^2) + 
      (A1*bt1^2*w^2)/(4*bt0^3) - (A1*bt2*w^2)/(4*bt0^2) - (A2*lfr*w^2)/2 + 
      (A1*bt0*lfr^2*w^2)/4 - (A1*bt0*zeta2)/4 + (A2*bt1*Log[1 - w])/
       (2*bt0^2) + (A1*bt1*Log[1 - w])/(2*bt0) - (BDIS1*bt1*Log[1 - w])/
       (2*bt0) + (A1*bt1*GE*Log[1 - w])/(2*bt0) - (A1*bt1*lqr*Log[1 - w])/
       (2*bt0) - (A1*bt1^2*Log[1 - w]^2)/(4*bt0^3))/(1 - w)^2),
 
gb5 -> (-((A3/2 - BDIS3/2 - BDIS2*bt0 - (BDIS1*bt1)/2 + (A3*GE)/2 + A2*bt0*GE - 
       BDIS2*bt0*GE - BDIS1*bt0^2*GE + (A1*bt1*GE)/2 - (BDIS1*bt1*GE)/2 + 
       (A2*bt0*GE^2)/2 + (A1*bt0^2*GE^2)/2 - (BDIS1*bt0^2*GE^2)/2 + 
       (A1*bt1*GE^2)/4 + (A1*bt0^2*GE^3)/6 + (A3*lfr)/2 - (A2*bt0*lfr^2)/2 - 
       (A1*bt1*lfr^2)/4 + (A1*bt0^2*lfr^3)/6 - (A3*lqr)/2 - A2*bt0*lqr + 
       BDIS2*bt0*lqr + BDIS1*bt0^2*lqr - (A1*bt1*lqr)/2 + (BDIS1*bt1*lqr)/2 - 
       A2*bt0*GE*lqr - A1*bt0^2*GE*lqr + BDIS1*bt0^2*GE*lqr - 
       (A1*bt1*GE*lqr)/2 - (A1*bt0^2*GE^2*lqr)/2 + (A2*bt0*lqr^2)/2 + 
       (A1*bt0^2*lqr^2)/2 - (BDIS1*bt0^2*lqr^2)/2 + (A1*bt1*lqr^2)/4 + 
       (A1*bt0^2*GE*lqr^2)/2 - (A1*bt0^2*lqr^3)/6 + (A4*w)/(2*bt0) - 
       (A3*bt1*w)/(2*bt0^2) - (A1*bt1^2*w)/(2*bt0^2) + 
       (BDIS1*bt1^2*w)/(2*bt0^2) + (A1*bt2*w)/(2*bt0) - 
       (BDIS1*bt2*w)/(2*bt0) - (A1*bt1^2*GE*w)/(2*bt0^2) + 
       (A1*bt2*GE*w)/(2*bt0) - (3*A3*lfr*w)/2 + (3*A2*bt0*lfr^2*w)/2 + 
       (3*A1*bt1*lfr^2*w)/4 - (A1*bt0^2*lfr^3*w)/2 + 
       (A1*bt1^2*lqr*w)/(2*bt0^2) - (A1*bt2*lqr*w)/(2*bt0) - 
       (A4*w^2)/(2*bt0) + (A3*bt1*w^2)/(2*bt0^2) - (A2*bt1^2*w^2)/(2*bt0^3) + 
       (A1*bt1^3*w^2)/(4*bt0^4) + (A2*bt2*w^2)/(2*bt0^2) - 
       (A1*bt1*bt2*w^2)/(2*bt0^3) + (A1*bt3*w^2)/(4*bt0^2) + 
       (3*A3*lfr*w^2)/2 - (3*A2*bt0*lfr^2*w^2)/2 - (3*A1*bt1*lfr^2*w^2)/4 + 
       (A1*bt0^2*lfr^3*w^2)/2 + (A4*w^3)/(6*bt0) - (A3*bt1*w^3)/(6*bt0^2) + 
       (A2*bt1^2*w^3)/(6*bt0^3) - (A1*bt1^3*w^3)/(6*bt0^4) - 
       (A2*bt2*w^3)/(6*bt0^2) + (A1*bt1*bt2*w^3)/(3*bt0^3) - 
       (A1*bt3*w^3)/(6*bt0^2) - (A3*lfr*w^3)/2 + (A2*bt0*lfr^2*w^3)/2 + 
       (A1*bt1*lfr^2*w^3)/4 - (A1*bt0^2*lfr^3*w^3)/6 + (A2*bt0*zeta2)/2 + 
       (A1*bt0^2*zeta2)/2 - (BDIS1*bt0^2*zeta2)/2 + (A1*bt1*zeta2)/4 + 
       (A1*bt0^2*GE*zeta2)/2 - (A1*bt0^2*lqr*zeta2)/2 + (A1*bt0^2*zeta3)/3 + 
       BDIS1*bt1*Log[1 - w] - (A3*bt1*Log[1 - w])/(2*bt0^2) - 
       (A2*bt1*Log[1 - w])/bt0 + (BDIS2*bt1*Log[1 - w])/bt0 - 
       (A1*bt1^2*Log[1 - w])/(2*bt0^2) + (BDIS1*bt1^2*Log[1 - w])/(2*bt0^2) - 
       A1*bt1*GE*Log[1 - w] + BDIS1*bt1*GE*Log[1 - w] - 
       (A2*bt1*GE*Log[1 - w])/bt0 - (A1*bt1^2*GE*Log[1 - w])/(2*bt0^2) - 
       (A1*bt1*GE^2*Log[1 - w])/2 + A1*bt1*lqr*Log[1 - w] - 
       BDIS1*bt1*lqr*Log[1 - w] + (A2*bt1*lqr*Log[1 - w])/bt0 + 
       (A1*bt1^2*lqr*Log[1 - w])/(2*bt0^2) + A1*bt1*GE*lqr*Log[1 - w] - 
       (A1*bt1*lqr^2*Log[1 - w])/2 + (A1*bt1^3*w*Log[1 - w])/(2*bt0^4) - 
       (A1*bt1*bt2*w*Log[1 - w])/(2*bt0^3) - (A1*bt1*zeta2*Log[1 - w])/2 + 
       (A2*bt1^2*Log[1 - w]^2)/(2*bt0^3) + (A1*bt1^2*Log[1 - w]^2)/
        (2*bt0^2) - (BDIS1*bt1^2*Log[1 - w]^2)/(2*bt0^2) + 
       (A1*bt1^3*Log[1 - w]^2)/(4*bt0^4) + (A1*bt1^2*GE*Log[1 - w]^2)/
        (2*bt0^2) - (A1*bt1^2*lqr*Log[1 - w]^2)/(2*bt0^2) - 
       (A1*bt1^3*Log[1 - w]^3)/(6*bt0^4))/(1 - w)^3)),
 
gb6 -> ((-A4/2 + BDIS4/2 + (3*BDIS3*bt0)/2 + BDIS2*bt1 + (BDIS1*bt2)/2 - 
      (A4*GE)/2 - (3*A3*bt0*GE)/2 + (3*BDIS3*bt0*GE)/2 + 3*BDIS2*bt0^2*GE - 
      A2*bt1*GE + BDIS2*bt1*GE + (5*BDIS1*bt0*bt1*GE)/2 - (A1*bt2*GE)/2 + 
      (BDIS1*bt2*GE)/2 - (3*A3*bt0*GE^2)/4 - (3*A2*bt0^2*GE^2)/2 + 
      (3*BDIS2*bt0^2*GE^2)/2 + (3*BDIS1*bt0^3*GE^2)/2 - (A2*bt1*GE^2)/2 - 
      (5*A1*bt0*bt1*GE^2)/4 + (5*BDIS1*bt0*bt1*GE^2)/4 - (A1*bt2*GE^2)/4 - 
      (A2*bt0^2*GE^3)/2 - (A1*bt0^3*GE^3)/2 + (BDIS1*bt0^3*GE^3)/2 - 
      (5*A1*bt0*bt1*GE^3)/12 - (A1*bt0^3*GE^4)/8 - (A4*lfr)/2 + 
      (3*A3*bt0*lfr^2)/4 + (A2*bt1*lfr^2)/2 + (A1*bt2*lfr^2)/4 - 
      (A2*bt0^2*lfr^3)/2 - (5*A1*bt0*bt1*lfr^3)/12 + (A1*bt0^3*lfr^4)/8 + 
      (A4*lqr)/2 + (3*A3*bt0*lqr)/2 - (3*BDIS3*bt0*lqr)/2 - 
      3*BDIS2*bt0^2*lqr + A2*bt1*lqr - BDIS2*bt1*lqr - 
      (5*BDIS1*bt0*bt1*lqr)/2 + (A1*bt2*lqr)/2 - (BDIS1*bt2*lqr)/2 + 
      (3*A3*bt0*GE*lqr)/2 + 3*A2*bt0^2*GE*lqr - 3*BDIS2*bt0^2*GE*lqr - 
      3*BDIS1*bt0^3*GE*lqr + A2*bt1*GE*lqr + (5*A1*bt0*bt1*GE*lqr)/2 - 
      (5*BDIS1*bt0*bt1*GE*lqr)/2 + (A1*bt2*GE*lqr)/2 + 
      (3*A2*bt0^2*GE^2*lqr)/2 + (3*A1*bt0^3*GE^2*lqr)/2 - 
      (3*BDIS1*bt0^3*GE^2*lqr)/2 + (5*A1*bt0*bt1*GE^2*lqr)/4 + 
      (A1*bt0^3*GE^3*lqr)/2 - (3*A3*bt0*lqr^2)/4 - (3*A2*bt0^2*lqr^2)/2 + 
      (3*BDIS2*bt0^2*lqr^2)/2 + (3*BDIS1*bt0^3*lqr^2)/2 - (A2*bt1*lqr^2)/2 - 
      (5*A1*bt0*bt1*lqr^2)/4 + (5*BDIS1*bt0*bt1*lqr^2)/4 - (A1*bt2*lqr^2)/4 - 
      (3*A2*bt0^2*GE*lqr^2)/2 - (3*A1*bt0^3*GE*lqr^2)/2 + 
      (3*BDIS1*bt0^3*GE*lqr^2)/2 - (5*A1*bt0*bt1*GE*lqr^2)/4 - 
      (3*A1*bt0^3*GE^2*lqr^2)/4 + (A2*bt0^2*lqr^3)/2 + (A1*bt0^3*lqr^3)/2 - 
      (BDIS1*bt0^3*lqr^3)/2 + (5*A1*bt0*bt1*lqr^3)/12 + 
      (A1*bt0^3*GE*lqr^3)/2 - (A1*bt0^3*lqr^4)/8 + (A4*bt1*w)/(2*bt0^2) + 
      (A2*bt1^2*w)/bt0^2 - (BDIS2*bt1^2*w)/bt0^2 - (BDIS1*bt1^2*w)/bt0 + 
      BDIS1*bt2*w - (A2*bt2*w)/bt0 + (BDIS2*bt2*w)/bt0 + 
      (A1*bt1*bt2*w)/(2*bt0^2) - (BDIS1*bt1*bt2*w)/(2*bt0^2) - 
      (A1*bt3*w)/(2*bt0) + (BDIS1*bt3*w)/(2*bt0) + (A2*bt1^2*GE*w)/bt0^2 + 
      (A1*bt1^2*GE*w)/bt0 - (BDIS1*bt1^2*GE*w)/bt0 - A1*bt2*GE*w + 
      BDIS1*bt2*GE*w - (A2*bt2*GE*w)/bt0 + (A1*bt1*bt2*GE*w)/(2*bt0^2) - 
      (A1*bt3*GE*w)/(2*bt0) + (A1*bt1^2*GE^2*w)/(2*bt0) - (A1*bt2*GE^2*w)/2 + 
      2*A4*lfr*w - 3*A3*bt0*lfr^2*w - 2*A2*bt1*lfr^2*w - A1*bt2*lfr^2*w + 
      2*A2*bt0^2*lfr^3*w + (5*A1*bt0*bt1*lfr^3*w)/3 - (A1*bt0^3*lfr^4*w)/2 - 
      (A2*bt1^2*lqr*w)/bt0^2 - (A1*bt1^2*lqr*w)/bt0 + 
      (BDIS1*bt1^2*lqr*w)/bt0 + A1*bt2*lqr*w - BDIS1*bt2*lqr*w + 
      (A2*bt2*lqr*w)/bt0 - (A1*bt1*bt2*lqr*w)/(2*bt0^2) + 
      (A1*bt3*lqr*w)/(2*bt0) - (A1*bt1^2*GE*lqr*w)/bt0 + A1*bt2*GE*lqr*w + 
      (A1*bt1^2*lqr^2*w)/(2*bt0) - (A1*bt2*lqr^2*w)/2 - 
      (3*A4*bt1*w^2)/(4*bt0^2) + (3*A3*bt1^2*w^2)/(4*bt0^3) - 
      (A2*bt1^3*w^2)/(2*bt0^4) + (A1*bt1^3*w^2)/(4*bt0^3) - 
      (BDIS1*bt1^3*w^2)/(4*bt0^3) - (3*A3*bt2*w^2)/(4*bt0^2) + 
      (A2*bt1*bt2*w^2)/bt0^3 - (A1*bt1*bt2*w^2)/(2*bt0^2) + 
      (BDIS1*bt1*bt2*w^2)/(2*bt0^2) - (A2*bt3*w^2)/(2*bt0^2) + 
      (A1*bt3*w^2)/(4*bt0) - (BDIS1*bt3*w^2)/(4*bt0) + 
      (A1*bt1^3*GE*w^2)/(4*bt0^3) - (A1*bt1*bt2*GE*w^2)/(2*bt0^2) + 
      (A1*bt3*GE*w^2)/(4*bt0) - 3*A4*lfr*w^2 + (9*A3*bt0*lfr^2*w^2)/2 + 
      3*A2*bt1*lfr^2*w^2 + (3*A1*bt2*lfr^2*w^2)/2 - 3*A2*bt0^2*lfr^3*w^2 - 
      (5*A1*bt0*bt1*lfr^3*w^2)/2 + (3*A1*bt0^3*lfr^4*w^2)/4 - 
      (A1*bt1^3*lqr*w^2)/(4*bt0^3) + (A1*bt1*bt2*lqr*w^2)/(2*bt0^2) - 
      (A1*bt3*lqr*w^2)/(4*bt0) + (A4*bt1*w^3)/(2*bt0^2) - 
      (A3*bt1^2*w^3)/(2*bt0^3) + (A2*bt1^3*w^3)/(2*bt0^4) + 
      (A3*bt2*w^3)/(2*bt0^2) - (A2*bt1*bt2*w^3)/bt0^3 + 
      (A2*bt3*w^3)/(2*bt0^2) + 2*A4*lfr*w^3 - 3*A3*bt0*lfr^2*w^3 - 
      2*A2*bt1*lfr^2*w^3 - A1*bt2*lfr^2*w^3 + 2*A2*bt0^2*lfr^3*w^3 + 
      (5*A1*bt0*bt1*lfr^3*w^3)/3 - (A1*bt0^3*lfr^4*w^3)/2 - 
      (A4*bt1*w^4)/(8*bt0^2) + (A3*bt1^2*w^4)/(8*bt0^3) - 
      (A2*bt1^3*w^4)/(8*bt0^4) - (A3*bt2*w^4)/(8*bt0^2) + 
      (A2*bt1*bt2*w^4)/(4*bt0^3) - (A2*bt3*w^4)/(8*bt0^2) - (A4*lfr*w^4)/2 + 
      (3*A3*bt0*lfr^2*w^4)/4 + (A2*bt1*lfr^2*w^4)/2 + (A1*bt2*lfr^2*w^4)/4 - 
      (A2*bt0^2*lfr^3*w^4)/2 - (5*A1*bt0*bt1*lfr^3*w^4)/12 + 
      (A1*bt0^3*lfr^4*w^4)/8 - (3*A3*bt0*zeta2)/4 - (3*A2*bt0^2*zeta2)/2 + 
      (3*BDIS2*bt0^2*zeta2)/2 + (3*BDIS1*bt0^3*zeta2)/2 - (A2*bt1*zeta2)/2 - 
      (5*A1*bt0*bt1*zeta2)/4 + (5*BDIS1*bt0*bt1*zeta2)/4 - (A1*bt2*zeta2)/4 - 
      (3*A2*bt0^2*GE*zeta2)/2 - (3*A1*bt0^3*GE*zeta2)/2 + 
      (3*BDIS1*bt0^3*GE*zeta2)/2 - (5*A1*bt0*bt1*GE*zeta2)/4 - 
      (3*A1*bt0^3*GE^2*zeta2)/4 + (3*A2*bt0^2*lqr*zeta2)/2 + 
      (3*A1*bt0^3*lqr*zeta2)/2 - (3*BDIS1*bt0^3*lqr*zeta2)/2 + 
      (5*A1*bt0*bt1*lqr*zeta2)/4 + (3*A1*bt0^3*GE*lqr*zeta2)/2 - 
      (3*A1*bt0^3*lqr^2*zeta2)/4 + (A1*bt1^2*w*zeta2)/(2*bt0) - 
      (A1*bt2*w*zeta2)/2 - (27*A1*bt0^3*zeta2^2)/40 - A2*bt0^2*zeta3 - 
      A1*bt0^3*zeta3 + BDIS1*bt0^3*zeta3 - (5*A1*bt0*bt1*zeta3)/6 - 
      A1*bt0^3*GE*zeta3 + A1*bt0^3*lqr*zeta3 - 3*BDIS2*bt1*Log[1 - w] + 
      (A4*bt1*Log[1 - w])/(2*bt0^2) + (3*A3*bt1*Log[1 - w])/(2*bt0) - 
      (3*BDIS3*bt1*Log[1 - w])/(2*bt0) + (A2*bt1^2*Log[1 - w])/bt0^2 - 
      (BDIS2*bt1^2*Log[1 - w])/bt0^2 - (5*BDIS1*bt1^2*Log[1 - w])/(2*bt0) + 
      (A1*bt1*bt2*Log[1 - w])/(2*bt0^2) - (BDIS1*bt1*bt2*Log[1 - w])/
       (2*bt0^2) + 3*A2*bt1*GE*Log[1 - w] - 3*BDIS2*bt1*GE*Log[1 - w] + 
      (3*A3*bt1*GE*Log[1 - w])/(2*bt0) - 3*BDIS1*bt0*bt1*GE*Log[1 - w] + 
      (A2*bt1^2*GE*Log[1 - w])/bt0^2 + (5*A1*bt1^2*GE*Log[1 - w])/(2*bt0) - 
      (5*BDIS1*bt1^2*GE*Log[1 - w])/(2*bt0) + (A1*bt1*bt2*GE*Log[1 - w])/
       (2*bt0^2) + (3*A2*bt1*GE^2*Log[1 - w])/2 + 
      (3*A1*bt0*bt1*GE^2*Log[1 - w])/2 - (3*BDIS1*bt0*bt1*GE^2*Log[1 - w])/
       2 + (5*A1*bt1^2*GE^2*Log[1 - w])/(4*bt0) + 
      (A1*bt0*bt1*GE^3*Log[1 - w])/2 - 3*A2*bt1*lqr*Log[1 - w] + 
      3*BDIS2*bt1*lqr*Log[1 - w] - (3*A3*bt1*lqr*Log[1 - w])/(2*bt0) + 
      3*BDIS1*bt0*bt1*lqr*Log[1 - w] - (A2*bt1^2*lqr*Log[1 - w])/bt0^2 - 
      (5*A1*bt1^2*lqr*Log[1 - w])/(2*bt0) + (5*BDIS1*bt1^2*lqr*Log[1 - w])/
       (2*bt0) - (A1*bt1*bt2*lqr*Log[1 - w])/(2*bt0^2) - 
      3*A2*bt1*GE*lqr*Log[1 - w] - 3*A1*bt0*bt1*GE*lqr*Log[1 - w] + 
      3*BDIS1*bt0*bt1*GE*lqr*Log[1 - w] - (5*A1*bt1^2*GE*lqr*Log[1 - w])/
       (2*bt0) - (3*A1*bt0*bt1*GE^2*lqr*Log[1 - w])/2 + 
      (3*A2*bt1*lqr^2*Log[1 - w])/2 + (3*A1*bt0*bt1*lqr^2*Log[1 - w])/2 - 
      (3*BDIS1*bt0*bt1*lqr^2*Log[1 - w])/2 + (5*A1*bt1^2*lqr^2*Log[1 - w])/
       (4*bt0) + (3*A1*bt0*bt1*GE*lqr^2*Log[1 - w])/2 - 
      (A1*bt0*bt1*lqr^3*Log[1 - w])/2 - (A2*bt1^3*w*Log[1 - w])/bt0^4 - 
      (A1*bt1^3*w*Log[1 - w])/bt0^3 + (BDIS1*bt1^3*w*Log[1 - w])/bt0^3 + 
      (A2*bt1*bt2*w*Log[1 - w])/bt0^3 + (A1*bt1*bt2*w*Log[1 - w])/bt0^2 - 
      (BDIS1*bt1*bt2*w*Log[1 - w])/bt0^2 - (A1*bt1^3*GE*w*Log[1 - w])/bt0^3 + 
      (A1*bt1*bt2*GE*w*Log[1 - w])/bt0^2 + (A1*bt1^3*lqr*w*Log[1 - w])/
       bt0^3 - (A1*bt1*bt2*lqr*w*Log[1 - w])/bt0^2 + 
      (3*A2*bt1*zeta2*Log[1 - w])/2 + (3*A1*bt0*bt1*zeta2*Log[1 - w])/2 - 
      (3*BDIS1*bt0*bt1*zeta2*Log[1 - w])/2 + (5*A1*bt1^2*zeta2*Log[1 - w])/
       (4*bt0) + (3*A1*bt0*bt1*GE*zeta2*Log[1 - w])/2 - 
      (3*A1*bt0*bt1*lqr*zeta2*Log[1 - w])/2 + A1*bt0*bt1*zeta3*Log[1 - w] - 
      (3*A3*bt1^2*Log[1 - w]^2)/(4*bt0^3) - (3*A2*bt1^2*Log[1 - w]^2)/
       (2*bt0^2) + (3*BDIS2*bt1^2*Log[1 - w]^2)/(2*bt0^2) + 
      (3*BDIS1*bt1^2*Log[1 - w]^2)/(2*bt0) - (A2*bt1^3*Log[1 - w]^2)/
       (2*bt0^4) - (5*A1*bt1^3*Log[1 - w]^2)/(4*bt0^3) + 
      (5*BDIS1*bt1^3*Log[1 - w]^2)/(4*bt0^3) - (3*A2*bt1^2*GE*Log[1 - w]^2)/
       (2*bt0^2) - (3*A1*bt1^2*GE*Log[1 - w]^2)/(2*bt0) + 
      (3*BDIS1*bt1^2*GE*Log[1 - w]^2)/(2*bt0) - (5*A1*bt1^3*GE*Log[1 - w]^2)/
       (4*bt0^3) - (3*A1*bt1^2*GE^2*Log[1 - w]^2)/(4*bt0) + 
      (3*A2*bt1^2*lqr*Log[1 - w]^2)/(2*bt0^2) + (3*A1*bt1^2*lqr*Log[1 - w]^2)/
       (2*bt0) - (3*BDIS1*bt1^2*lqr*Log[1 - w]^2)/(2*bt0) + 
      (5*A1*bt1^3*lqr*Log[1 - w]^2)/(4*bt0^3) + 
      (3*A1*bt1^2*GE*lqr*Log[1 - w]^2)/(2*bt0) - 
      (3*A1*bt1^2*lqr^2*Log[1 - w]^2)/(4*bt0) - 
      (3*A1*bt1^2*zeta2*Log[1 - w]^2)/(4*bt0) + (A2*bt1^3*Log[1 - w]^3)/
       (2*bt0^4) + (A1*bt1^3*Log[1 - w]^3)/(2*bt0^3) - 
      (BDIS1*bt1^3*Log[1 - w]^3)/(2*bt0^3) + (A1*bt1^3*GE*Log[1 - w]^3)/
       (2*bt0^3) - (A1*bt1^3*lqr*Log[1 - w]^3)/(2*bt0^3))/(1 - w)^4)


 }      
       
h[w] = {       
       
h00 -> (-(((-F1 + C1*GE)*Log[1 - w])/bt0)),
 
h01 -> (-((C1*Log[1 - w])/bt0)),
 
 
h10 -> (-((F1*GE - C1*GE^2 + F1*lfr - C1*GE*lfr - F1*lqr + C1*GE*lqr - Phic10 + 
       GE*Phic11 - (bt1*F1*w)/bt0^2 + (F2*w)/bt0 + (bt1*C1*GE*w)/bt0^2 - 
       (C2*GE*w)/bt0 - F1*lfr*w + C1*GE*lfr*w - C1*zeta2 - 
       (bt1*F1*Log[1 - w])/bt0^2 + (bt1*C1*GE*Log[1 - w])/bt0^2)/(1 - w))),
 
h11 -> (-((-(C1*GE) - C1*lfr + C1*lqr + Phic11 + (bt1*C1*w)/bt0^2 - 
       (C2*w)/bt0 + C1*lfr*w + (bt1*C1*Log[1 - w])/bt0^2)/(1 - w))),
 
h20 -> ((-(F2*GE) + C2*GE^2 - (bt0*F1*GE^2)/2 + (bt0*C1*GE^3)/2 - F2*lfr + 
      C2*GE*lfr + (bt0*F1*lfr^2)/2 - (bt0*C1*GE*lfr^2)/2 + F2*lqr - 
      C2*GE*lqr + bt0*F1*GE*lqr - bt0*C1*GE^2*lqr - (bt0*F1*lqr^2)/2 + 
      (bt0*C1*GE*lqr^2)/2 + bt0*GE*Phic10 - bt0*lqr*Phic10 - 
      bt0*GE^2*Phic11 + bt0*GE*lqr*Phic11 + Phic20 - GE*Phic21 + 
      GE^2*Phic22 + (bt1*F2*w)/bt0^2 - (F3*w)/bt0 - (bt1*C2*GE*w)/bt0^2 + 
      (C3*GE*w)/bt0 + 2*F2*lfr*w - 2*C2*GE*lfr*w - bt0*F1*lfr^2*w + 
      bt0*C1*GE*lfr^2*w + (bt1^2*F1*w^2)/(2*bt0^3) - (bt2*F1*w^2)/(2*bt0^2) - 
      (bt1*F2*w^2)/(2*bt0^2) + (F3*w^2)/(2*bt0) - (bt1^2*C1*GE*w^2)/
       (2*bt0^3) + (bt2*C1*GE*w^2)/(2*bt0^2) + (bt1*C2*GE*w^2)/(2*bt0^2) - 
      (C3*GE*w^2)/(2*bt0) - F2*lfr*w^2 + C2*GE*lfr*w^2 + 
      (bt0*F1*lfr^2*w^2)/2 - (bt0*C1*GE*lfr^2*w^2)/2 + C2*zeta2 - 
      (bt0*F1*zeta2)/2 + (3*bt0*C1*GE*zeta2)/2 - bt0*C1*lqr*zeta2 - 
      bt0*Phic11*zeta2 + Phic22*zeta2 + bt0*C1*zeta3 + 
      (bt1*F2*Log[1 - w])/bt0^2 - (bt1*C2*GE*Log[1 - w])/bt0^2 + 
      (bt1*F1*GE*Log[1 - w])/bt0 - (bt1*C1*GE^2*Log[1 - w])/bt0 - 
      (bt1*F1*lqr*Log[1 - w])/bt0 + (bt1*C1*GE*lqr*Log[1 - w])/bt0 - 
      (bt1*Phic10*Log[1 - w])/bt0 + (bt1*GE*Phic11*Log[1 - w])/bt0 - 
      (bt1*C1*zeta2*Log[1 - w])/bt0 - (bt1^2*F1*Log[1 - w]^2)/(2*bt0^3) + 
      (bt1^2*C1*GE*Log[1 - w]^2)/(2*bt0^3))/(1 - w)^2),


h21 -> ((C2*GE + (bt0*C1*GE^2)/2 + C2*lfr - (bt0*C1*lfr^2)/2 - C2*lqr - 
      bt0*C1*GE*lqr + (bt0*C1*lqr^2)/2 - bt0*GE*Phic11 + bt0*lqr*Phic11 - 
      Phic21 + 2*GE*Phic22 - (bt1*C2*w)/bt0^2 + (C3*w)/bt0 - 2*C2*lfr*w + 
      bt0*C1*lfr^2*w - (bt1^2*C1*w^2)/(2*bt0^3) + (bt2*C1*w^2)/(2*bt0^2) + 
      (bt1*C2*w^2)/(2*bt0^2) - (C3*w^2)/(2*bt0) + C2*lfr*w^2 - 
      (bt0*C1*lfr^2*w^2)/2 + (bt0*C1*zeta2)/2 - (bt1*C2*Log[1 - w])/bt0^2 - 
      (bt1*C1*GE*Log[1 - w])/bt0 + (bt1*C1*lqr*Log[1 - w])/bt0 + 
      (bt1*Phic11*Log[1 - w])/bt0 + (bt1^2*C1*Log[1 - w]^2)/(2*bt0^3))/
     (1 - w)^2),
 
h22 -> (Phic22/(1 - w)^2),
 
h30 -> (-((F3*GE - C3*GE^2 + (bt1*F1*GE^2)/2 + bt0*F2*GE^2 - (bt1*C1*GE^3)/2 - 
       bt0*C2*GE^3 + (bt0^2*F1*GE^3)/3 - (bt0^2*C1*GE^4)/3 + F3*lfr - 
       C3*GE*lfr - (bt1*F1*lfr^2)/2 - bt0*F2*lfr^2 + (bt1*C1*GE*lfr^2)/2 + 
       bt0*C2*GE*lfr^2 + (bt0^2*F1*lfr^3)/3 - (bt0^2*C1*GE*lfr^3)/3 - 
       F3*lqr + C3*GE*lqr - bt1*F1*GE*lqr - 2*bt0*F2*GE*lqr + 
       bt1*C1*GE^2*lqr + 2*bt0*C2*GE^2*lqr - bt0^2*F1*GE^2*lqr + 
       bt0^2*C1*GE^3*lqr + (bt1*F1*lqr^2)/2 + bt0*F2*lqr^2 - 
       (bt1*C1*GE*lqr^2)/2 - bt0*C2*GE*lqr^2 + bt0^2*F1*GE*lqr^2 - 
       bt0^2*C1*GE^2*lqr^2 - (bt0^2*F1*lqr^3)/3 + (bt0^2*C1*GE*lqr^3)/3 - 
       bt1*GE*Phic10 - bt0^2*GE^2*Phic10 + bt1*lqr*Phic10 + 
       2*bt0^2*GE*lqr*Phic10 - bt0^2*lqr^2*Phic10 + bt1*GE^2*Phic11 + 
       bt0^2*GE^3*Phic11 - bt1*GE*lqr*Phic11 - 2*bt0^2*GE^2*lqr*Phic11 + 
       bt0^2*GE*lqr^2*Phic11 - 2*bt0*GE*Phic20 + 2*bt0*lqr*Phic20 + 
       2*bt0*GE^2*Phic21 - 2*bt0*GE*lqr*Phic21 - 2*bt0*GE^3*Phic22 + 
       2*bt0*GE^2*lqr*Phic22 - Phic30 + GE*Phic31 - GE^2*Phic32 + 
       GE^3*Phic33 - (bt1*F3*w)/bt0^2 + (F4*w)/bt0 + (bt1*C3*GE*w)/bt0^2 - 
       (C4*GE*w)/bt0 - (bt1^2*F1*GE*w)/bt0^2 + (bt2*F1*GE*w)/bt0 + 
       (bt1^2*C1*GE^2*w)/bt0^2 - (bt2*C1*GE^2*w)/bt0 - 3*F3*lfr*w + 
       3*C3*GE*lfr*w + (3*bt1*F1*lfr^2*w)/2 + 3*bt0*F2*lfr^2*w - 
       (3*bt1*C1*GE*lfr^2*w)/2 - 3*bt0*C2*GE*lfr^2*w - bt0^2*F1*lfr^3*w + 
       bt0^2*C1*GE*lfr^3*w + (bt1^2*F1*lqr*w)/bt0^2 - (bt2*F1*lqr*w)/bt0 - 
       (bt1^2*C1*GE*lqr*w)/bt0^2 + (bt2*C1*GE*lqr*w)/bt0 + 
       (bt1^2*Phic10*w)/bt0^2 - (bt2*Phic10*w)/bt0 - (bt1^2*GE*Phic11*w)/
        bt0^2 + (bt2*GE*Phic11*w)/bt0 + (bt1^3*F1*w^2)/(2*bt0^4) - 
       (bt1*bt2*F1*w^2)/bt0^3 + (bt3*F1*w^2)/(2*bt0^2) - 
       (bt1^2*F2*w^2)/bt0^3 + (bt2*F2*w^2)/bt0^2 + (bt1*F3*w^2)/bt0^2 - 
       (F4*w^2)/bt0 - (bt1^3*C1*GE*w^2)/(2*bt0^4) + (bt1*bt2*C1*GE*w^2)/
        bt0^3 - (bt3*C1*GE*w^2)/(2*bt0^2) + (bt1^2*C2*GE*w^2)/bt0^3 - 
       (bt2*C2*GE*w^2)/bt0^2 - (bt1*C3*GE*w^2)/bt0^2 + (C4*GE*w^2)/bt0 + 
       3*F3*lfr*w^2 - 3*C3*GE*lfr*w^2 - (3*bt1*F1*lfr^2*w^2)/2 - 
       3*bt0*F2*lfr^2*w^2 + (3*bt1*C1*GE*lfr^2*w^2)/2 + 
       3*bt0*C2*GE*lfr^2*w^2 + bt0^2*F1*lfr^3*w^2 - bt0^2*C1*GE*lfr^3*w^2 - 
       (bt1^3*F1*w^3)/(3*bt0^4) + (2*bt1*bt2*F1*w^3)/(3*bt0^3) - 
       (bt3*F1*w^3)/(3*bt0^2) + (bt1^2*F2*w^3)/(3*bt0^3) - 
       (bt2*F2*w^3)/(3*bt0^2) - (bt1*F3*w^3)/(3*bt0^2) + (F4*w^3)/(3*bt0) + 
       (bt1^3*C1*GE*w^3)/(3*bt0^4) - (2*bt1*bt2*C1*GE*w^3)/(3*bt0^3) + 
       (bt3*C1*GE*w^3)/(3*bt0^2) - (bt1^2*C2*GE*w^3)/(3*bt0^3) + 
       (bt2*C2*GE*w^3)/(3*bt0^2) + (bt1*C3*GE*w^3)/(3*bt0^2) - 
       (C4*GE*w^3)/(3*bt0) - F3*lfr*w^3 + C3*GE*lfr*w^3 + 
       (bt1*F1*lfr^2*w^3)/2 + bt0*F2*lfr^2*w^3 - (bt1*C1*GE*lfr^2*w^3)/2 - 
       bt0*C2*GE*lfr^2*w^3 - (bt0^2*F1*lfr^3*w^3)/3 + (bt0^2*C1*GE*lfr^3*w^3)/
        3 - C3*zeta2 + (bt1*F1*zeta2)/2 + bt0*F2*zeta2 - 
       (3*bt1*C1*GE*zeta2)/2 - 3*bt0*C2*GE*zeta2 + bt0^2*F1*GE*zeta2 - 
       2*bt0^2*C1*GE^2*zeta2 + bt1*C1*lqr*zeta2 + 2*bt0*C2*lqr*zeta2 - 
       bt0^2*F1*lqr*zeta2 + 3*bt0^2*C1*GE*lqr*zeta2 - bt0^2*C1*lqr^2*zeta2 - 
       bt0^2*Phic10*zeta2 + bt1*Phic11*zeta2 + 3*bt0^2*GE*Phic11*zeta2 - 
       2*bt0^2*lqr*Phic11*zeta2 + 2*bt0*Phic21*zeta2 - 
       6*bt0*GE*Phic22*zeta2 + 2*bt0*lqr*Phic22*zeta2 - Phic32*zeta2 + 
       3*GE*Phic33*zeta2 + (bt1^2*C1*w*zeta2)/bt0^2 - (bt2*C1*w*zeta2)/bt0 - 
       (9*bt0^2*C1*zeta2^2)/5 - bt1*C1*zeta3 - 2*bt0*C2*zeta3 + 
       (2*bt0^2*F1*zeta3)/3 - (8*bt0^2*C1*GE*zeta3)/3 + 
       2*bt0^2*C1*lqr*zeta3 + 2*bt0^2*Phic11*zeta3 - 4*bt0*Phic22*zeta3 + 
       2*Phic33*zeta3 - (bt1*F3*Log[1 - w])/bt0^2 + (bt1*C3*GE*Log[1 - w])/
        bt0^2 - (bt1^2*F1*GE*Log[1 - w])/bt0^2 - (2*bt1*F2*GE*Log[1 - w])/
        bt0 + (bt1^2*C1*GE^2*Log[1 - w])/bt0^2 + (2*bt1*C2*GE^2*Log[1 - w])/
        bt0 - bt1*F1*GE^2*Log[1 - w] + bt1*C1*GE^3*Log[1 - w] + 
       (bt1^2*F1*lqr*Log[1 - w])/bt0^2 + (2*bt1*F2*lqr*Log[1 - w])/bt0 - 
       (bt1^2*C1*GE*lqr*Log[1 - w])/bt0^2 - (2*bt1*C2*GE*lqr*Log[1 - w])/
        bt0 + 2*bt1*F1*GE*lqr*Log[1 - w] - 2*bt1*C1*GE^2*lqr*Log[1 - w] - 
       bt1*F1*lqr^2*Log[1 - w] + bt1*C1*GE*lqr^2*Log[1 - w] + 
       (bt1^2*Phic10*Log[1 - w])/bt0^2 + 2*bt1*GE*Phic10*Log[1 - w] - 
       2*bt1*lqr*Phic10*Log[1 - w] - (bt1^2*GE*Phic11*Log[1 - w])/bt0^2 - 
       2*bt1*GE^2*Phic11*Log[1 - w] + 2*bt1*GE*lqr*Phic11*Log[1 - w] + 
       (2*bt1*Phic20*Log[1 - w])/bt0 - (2*bt1*GE*Phic21*Log[1 - w])/bt0 + 
       (2*bt1*GE^2*Phic22*Log[1 - w])/bt0 + (bt1^3*F1*w*Log[1 - w])/bt0^4 - 
       (bt1*bt2*F1*w*Log[1 - w])/bt0^3 - (bt1^3*C1*GE*w*Log[1 - w])/bt0^4 + 
       (bt1*bt2*C1*GE*w*Log[1 - w])/bt0^3 + (bt1^2*C1*zeta2*Log[1 - w])/
        bt0^2 + (2*bt1*C2*zeta2*Log[1 - w])/bt0 - bt1*F1*zeta2*Log[1 - w] + 
       3*bt1*C1*GE*zeta2*Log[1 - w] - 2*bt1*C1*lqr*zeta2*Log[1 - w] - 
       2*bt1*Phic11*zeta2*Log[1 - w] + (2*bt1*Phic22*zeta2*Log[1 - w])/bt0 + 
       2*bt1*C1*zeta3*Log[1 - w] + (bt1^3*F1*Log[1 - w]^2)/(2*bt0^4) + 
       (bt1^2*F2*Log[1 - w]^2)/bt0^3 - (bt1^3*C1*GE*Log[1 - w]^2)/(2*bt0^4) - 
       (bt1^2*C2*GE*Log[1 - w]^2)/bt0^3 + (bt1^2*F1*GE*Log[1 - w]^2)/bt0^2 - 
       (bt1^2*C1*GE^2*Log[1 - w]^2)/bt0^2 - (bt1^2*F1*lqr*Log[1 - w]^2)/
        bt0^2 + (bt1^2*C1*GE*lqr*Log[1 - w]^2)/bt0^2 - 
       (bt1^2*Phic10*Log[1 - w]^2)/bt0^2 + (bt1^2*GE*Phic11*Log[1 - w]^2)/
        bt0^2 - (bt1^2*C1*zeta2*Log[1 - w]^2)/bt0^2 - (bt1^3*F1*Log[1 - w]^3)/
        (3*bt0^4) + (bt1^3*C1*GE*Log[1 - w]^3)/(3*bt0^4))/(1 - w)^3)),
 

 
h31 -> (-((-(C3*GE) - (bt1*C1*GE^2)/2 - bt0*C2*GE^2 - (bt0^2*C1*GE^3)/3 - 
       C3*lfr + (bt1*C1*lfr^2)/2 + bt0*C2*lfr^2 - (bt0^2*C1*lfr^3)/3 + 
       C3*lqr + bt1*C1*GE*lqr + 2*bt0*C2*GE*lqr + bt0^2*C1*GE^2*lqr - 
       (bt1*C1*lqr^2)/2 - bt0*C2*lqr^2 - bt0^2*C1*GE*lqr^2 + 
       (bt0^2*C1*lqr^3)/3 + bt1*GE*Phic11 + bt0^2*GE^2*Phic11 - 
       bt1*lqr*Phic11 - 2*bt0^2*GE*lqr*Phic11 + bt0^2*lqr^2*Phic11 + 
       2*bt0*GE*Phic21 - 2*bt0*lqr*Phic21 - 4*bt0*GE^2*Phic22 + 
       4*bt0*GE*lqr*Phic22 + Phic31 - 2*GE*Phic32 + 3*GE^2*Phic33 + 
       (bt1*C3*w)/bt0^2 - (C4*w)/bt0 + (bt1^2*C1*GE*w)/bt0^2 - 
       (bt2*C1*GE*w)/bt0 + 3*C3*lfr*w - (3*bt1*C1*lfr^2*w)/2 - 
       3*bt0*C2*lfr^2*w + bt0^2*C1*lfr^3*w - (bt1^2*C1*lqr*w)/bt0^2 + 
       (bt2*C1*lqr*w)/bt0 - (bt1^2*Phic11*w)/bt0^2 + (bt2*Phic11*w)/bt0 - 
       (bt1^3*C1*w^2)/(2*bt0^4) + (bt1*bt2*C1*w^2)/bt0^3 - 
       (bt3*C1*w^2)/(2*bt0^2) + (bt1^2*C2*w^2)/bt0^3 - (bt2*C2*w^2)/bt0^2 - 
       (bt1*C3*w^2)/bt0^2 + (C4*w^2)/bt0 - 3*C3*lfr*w^2 + 
       (3*bt1*C1*lfr^2*w^2)/2 + 3*bt0*C2*lfr^2*w^2 - bt0^2*C1*lfr^3*w^2 + 
       (bt1^3*C1*w^3)/(3*bt0^4) - (2*bt1*bt2*C1*w^3)/(3*bt0^3) + 
       (bt3*C1*w^3)/(3*bt0^2) - (bt1^2*C2*w^3)/(3*bt0^3) + 
       (bt2*C2*w^3)/(3*bt0^2) + (bt1*C3*w^3)/(3*bt0^2) - (C4*w^3)/(3*bt0) + 
       C3*lfr*w^3 - (bt1*C1*lfr^2*w^3)/2 - bt0*C2*lfr^2*w^3 + 
       (bt0^2*C1*lfr^3*w^3)/3 - (bt1*C1*zeta2)/2 - bt0*C2*zeta2 - 
       bt0^2*C1*GE*zeta2 + bt0^2*C1*lqr*zeta2 + bt0^2*Phic11*zeta2 - 
       4*bt0*Phic22*zeta2 + 3*Phic33*zeta2 - (2*bt0^2*C1*zeta3)/3 + 
       (bt1*C3*Log[1 - w])/bt0^2 + (bt1^2*C1*GE*Log[1 - w])/bt0^2 + 
       (2*bt1*C2*GE*Log[1 - w])/bt0 + bt1*C1*GE^2*Log[1 - w] - 
       (bt1^2*C1*lqr*Log[1 - w])/bt0^2 - (2*bt1*C2*lqr*Log[1 - w])/bt0 - 
       2*bt1*C1*GE*lqr*Log[1 - w] + bt1*C1*lqr^2*Log[1 - w] - 
       (bt1^2*Phic11*Log[1 - w])/bt0^2 - 2*bt1*GE*Phic11*Log[1 - w] + 
       2*bt1*lqr*Phic11*Log[1 - w] - (2*bt1*Phic21*Log[1 - w])/bt0 + 
       (4*bt1*GE*Phic22*Log[1 - w])/bt0 - (bt1^3*C1*w*Log[1 - w])/bt0^4 + 
       (bt1*bt2*C1*w*Log[1 - w])/bt0^3 + bt1*C1*zeta2*Log[1 - w] - 
       (bt1^3*C1*Log[1 - w]^2)/(2*bt0^4) - (bt1^2*C2*Log[1 - w]^2)/bt0^3 - 
       (bt1^2*C1*GE*Log[1 - w]^2)/bt0^2 + (bt1^2*C1*lqr*Log[1 - w]^2)/bt0^2 + 
       (bt1^2*Phic11*Log[1 - w]^2)/bt0^2 + (bt1^3*C1*Log[1 - w]^3)/(3*bt0^4))/
      (1 - w)^3)),
 
h32 -> (-((-2*bt0*GE*Phic22 + 2*bt0*lqr*Phic22 - Phic32 + 3*GE*Phic33 + 
       (2*bt1*Phic22*Log[1 - w])/bt0)/(1 - w)^3)),
 
h33 -> (-(Phic33/(1 - w)^3)),
 
h40 -> ((-(F4*GE) + C4*GE^2 - (bt2*F1*GE^2)/2 - bt1*F2*GE^2 - 
      (3*bt0*F3*GE^2)/2 + (bt2*C1*GE^3)/2 + bt1*C2*GE^3 + (3*bt0*C3*GE^3)/2 - 
      (5*bt0*bt1*F1*GE^3)/6 - bt0^2*F2*GE^3 + (5*bt0*bt1*C1*GE^4)/6 + 
      bt0^2*C2*GE^4 - (bt0^3*F1*GE^4)/4 + (bt0^3*C1*GE^5)/4 - F4*lfr + 
      C4*GE*lfr + (bt2*F1*lfr^2)/2 + bt1*F2*lfr^2 + (3*bt0*F3*lfr^2)/2 - 
      (bt2*C1*GE*lfr^2)/2 - bt1*C2*GE*lfr^2 - (3*bt0*C3*GE*lfr^2)/2 - 
      (5*bt0*bt1*F1*lfr^3)/6 - bt0^2*F2*lfr^3 + (5*bt0*bt1*C1*GE*lfr^3)/6 + 
      bt0^2*C2*GE*lfr^3 + (bt0^3*F1*lfr^4)/4 - (bt0^3*C1*GE*lfr^4)/4 + 
      F4*lqr - C4*GE*lqr + bt2*F1*GE*lqr + 2*bt1*F2*GE*lqr + 
      3*bt0*F3*GE*lqr - bt2*C1*GE^2*lqr - 2*bt1*C2*GE^2*lqr - 
      3*bt0*C3*GE^2*lqr + (5*bt0*bt1*F1*GE^2*lqr)/2 + 3*bt0^2*F2*GE^2*lqr - 
      (5*bt0*bt1*C1*GE^3*lqr)/2 - 3*bt0^2*C2*GE^3*lqr + bt0^3*F1*GE^3*lqr - 
      bt0^3*C1*GE^4*lqr - (bt2*F1*lqr^2)/2 - bt1*F2*lqr^2 - 
      (3*bt0*F3*lqr^2)/2 + (bt2*C1*GE*lqr^2)/2 + bt1*C2*GE*lqr^2 + 
      (3*bt0*C3*GE*lqr^2)/2 - (5*bt0*bt1*F1*GE*lqr^2)/2 - 
      3*bt0^2*F2*GE*lqr^2 + (5*bt0*bt1*C1*GE^2*lqr^2)/2 + 
      3*bt0^2*C2*GE^2*lqr^2 - (3*bt0^3*F1*GE^2*lqr^2)/2 + 
      (3*bt0^3*C1*GE^3*lqr^2)/2 + (5*bt0*bt1*F1*lqr^3)/6 + bt0^2*F2*lqr^3 - 
      (5*bt0*bt1*C1*GE*lqr^3)/6 - bt0^2*C2*GE*lqr^3 + bt0^3*F1*GE*lqr^3 - 
      bt0^3*C1*GE^2*lqr^3 - (bt0^3*F1*lqr^4)/4 + (bt0^3*C1*GE*lqr^4)/4 + 
      bt2*GE*Phic10 + (5*bt0*bt1*GE^2*Phic10)/2 + bt0^3*GE^3*Phic10 - 
      bt2*lqr*Phic10 - 5*bt0*bt1*GE*lqr*Phic10 - 3*bt0^3*GE^2*lqr*Phic10 + 
      (5*bt0*bt1*lqr^2*Phic10)/2 + 3*bt0^3*GE*lqr^2*Phic10 - 
      bt0^3*lqr^3*Phic10 - bt2*GE^2*Phic11 - (5*bt0*bt1*GE^3*Phic11)/2 - 
      bt0^3*GE^4*Phic11 + bt2*GE*lqr*Phic11 + 5*bt0*bt1*GE^2*lqr*Phic11 + 
      3*bt0^3*GE^3*lqr*Phic11 - (5*bt0*bt1*GE*lqr^2*Phic11)/2 - 
      3*bt0^3*GE^2*lqr^2*Phic11 + bt0^3*GE*lqr^3*Phic11 + 2*bt1*GE*Phic20 + 
      3*bt0^2*GE^2*Phic20 - 2*bt1*lqr*Phic20 - 6*bt0^2*GE*lqr*Phic20 + 
      3*bt0^2*lqr^2*Phic20 - 2*bt1*GE^2*Phic21 - 3*bt0^2*GE^3*Phic21 + 
      2*bt1*GE*lqr*Phic21 + 6*bt0^2*GE^2*lqr*Phic21 - 
      3*bt0^2*GE*lqr^2*Phic21 + 2*bt1*GE^3*Phic22 + 3*bt0^2*GE^4*Phic22 - 
      2*bt1*GE^2*lqr*Phic22 - 6*bt0^2*GE^3*lqr*Phic22 + 
      3*bt0^2*GE^2*lqr^2*Phic22 + 3*bt0*GE*Phic30 - 3*bt0*lqr*Phic30 - 
      3*bt0*GE^2*Phic31 + 3*bt0*GE*lqr*Phic31 + 3*bt0*GE^3*Phic32 - 
      3*bt0*GE^2*lqr*Phic32 - 3*bt0*GE^4*Phic33 + 3*bt0*GE^3*lqr*Phic33 + 
      Phic40 - GE*Phic41 + GE^2*Phic42 - GE^3*Phic43 + GE^4*Phic44 + 
      (bt1*F4*w)/bt0^2 - (bt1*C4*GE*w)/bt0^2 + (bt1*bt2*F1*GE*w)/bt0^2 - 
      (bt3*F1*GE*w)/bt0 + (2*bt1^2*F2*GE*w)/bt0^2 - (2*bt2*F2*GE*w)/bt0 - 
      (bt1*bt2*C1*GE^2*w)/bt0^2 + (bt3*C1*GE^2*w)/bt0 - 
      (2*bt1^2*C2*GE^2*w)/bt0^2 + (2*bt2*C2*GE^2*w)/bt0 + 
      (bt1^2*F1*GE^2*w)/bt0 - bt2*F1*GE^2*w - (bt1^2*C1*GE^3*w)/bt0 + 
      bt2*C1*GE^3*w + 4*F4*lfr*w - 4*C4*GE*lfr*w - 2*bt2*F1*lfr^2*w - 
      4*bt1*F2*lfr^2*w - 6*bt0*F3*lfr^2*w + 2*bt2*C1*GE*lfr^2*w + 
      4*bt1*C2*GE*lfr^2*w + 6*bt0*C3*GE*lfr^2*w + (10*bt0*bt1*F1*lfr^3*w)/3 + 
      4*bt0^2*F2*lfr^3*w - (10*bt0*bt1*C1*GE*lfr^3*w)/3 - 
      4*bt0^2*C2*GE*lfr^3*w - bt0^3*F1*lfr^4*w + bt0^3*C1*GE*lfr^4*w - 
      (bt1*bt2*F1*lqr*w)/bt0^2 + (bt3*F1*lqr*w)/bt0 - 
      (2*bt1^2*F2*lqr*w)/bt0^2 + (2*bt2*F2*lqr*w)/bt0 + 
      (bt1*bt2*C1*GE*lqr*w)/bt0^2 - (bt3*C1*GE*lqr*w)/bt0 + 
      (2*bt1^2*C2*GE*lqr*w)/bt0^2 - (2*bt2*C2*GE*lqr*w)/bt0 - 
      (2*bt1^2*F1*GE*lqr*w)/bt0 + 2*bt2*F1*GE*lqr*w + 
      (2*bt1^2*C1*GE^2*lqr*w)/bt0 - 2*bt2*C1*GE^2*lqr*w + 
      (bt1^2*F1*lqr^2*w)/bt0 - bt2*F1*lqr^2*w - (bt1^2*C1*GE*lqr^2*w)/bt0 + 
      bt2*C1*GE*lqr^2*w - (bt1*bt2*Phic10*w)/bt0^2 + (bt3*Phic10*w)/bt0 - 
      (2*bt1^2*GE*Phic10*w)/bt0 + 2*bt2*GE*Phic10*w + 
      (2*bt1^2*lqr*Phic10*w)/bt0 - 2*bt2*lqr*Phic10*w + 
      (bt1*bt2*GE*Phic11*w)/bt0^2 - (bt3*GE*Phic11*w)/bt0 + 
      (2*bt1^2*GE^2*Phic11*w)/bt0 - 2*bt2*GE^2*Phic11*w - 
      (2*bt1^2*GE*lqr*Phic11*w)/bt0 + 2*bt2*GE*lqr*Phic11*w - 
      (2*bt1^2*Phic20*w)/bt0^2 + (2*bt2*Phic20*w)/bt0 + 
      (2*bt1^2*GE*Phic21*w)/bt0^2 - (2*bt2*GE*Phic21*w)/bt0 - 
      (2*bt1^2*GE^2*Phic22*w)/bt0^2 + (2*bt2*GE^2*Phic22*w)/bt0 - 
      (bt1^3*F2*w^2)/bt0^4 + (2*bt1*bt2*F2*w^2)/bt0^3 - (bt3*F2*w^2)/bt0^2 + 
      (3*bt1^2*F3*w^2)/(2*bt0^3) - (3*bt2*F3*w^2)/(2*bt0^2) - 
      (3*bt1*F4*w^2)/(2*bt0^2) + (bt1^3*C2*GE*w^2)/bt0^4 - 
      (2*bt1*bt2*C2*GE*w^2)/bt0^3 + (bt3*C2*GE*w^2)/bt0^2 - 
      (3*bt1^2*C3*GE*w^2)/(2*bt0^3) + (3*bt2*C3*GE*w^2)/(2*bt0^2) + 
      (3*bt1*C4*GE*w^2)/(2*bt0^2) + (bt1^3*F1*GE*w^2)/(2*bt0^3) - 
      (bt1*bt2*F1*GE*w^2)/bt0^2 + (bt3*F1*GE*w^2)/(2*bt0) - 
      (bt1^3*C1*GE^2*w^2)/(2*bt0^3) + (bt1*bt2*C1*GE^2*w^2)/bt0^2 - 
      (bt3*C1*GE^2*w^2)/(2*bt0) - 6*F4*lfr*w^2 + 6*C4*GE*lfr*w^2 + 
      3*bt2*F1*lfr^2*w^2 + 6*bt1*F2*lfr^2*w^2 + 9*bt0*F3*lfr^2*w^2 - 
      3*bt2*C1*GE*lfr^2*w^2 - 6*bt1*C2*GE*lfr^2*w^2 - 9*bt0*C3*GE*lfr^2*w^2 - 
      5*bt0*bt1*F1*lfr^3*w^2 - 6*bt0^2*F2*lfr^3*w^2 + 
      5*bt0*bt1*C1*GE*lfr^3*w^2 + 6*bt0^2*C2*GE*lfr^3*w^2 + 
      (3*bt0^3*F1*lfr^4*w^2)/2 - (3*bt0^3*C1*GE*lfr^4*w^2)/2 - 
      (bt1^3*F1*lqr*w^2)/(2*bt0^3) + (bt1*bt2*F1*lqr*w^2)/bt0^2 - 
      (bt3*F1*lqr*w^2)/(2*bt0) + (bt1^3*C1*GE*lqr*w^2)/(2*bt0^3) - 
      (bt1*bt2*C1*GE*lqr*w^2)/bt0^2 + (bt3*C1*GE*lqr*w^2)/(2*bt0) - 
      (bt1^3*Phic10*w^2)/(2*bt0^3) + (bt1*bt2*Phic10*w^2)/bt0^2 - 
      (bt3*Phic10*w^2)/(2*bt0) + (bt1^3*GE*Phic11*w^2)/(2*bt0^3) - 
      (bt1*bt2*GE*Phic11*w^2)/bt0^2 + (bt3*GE*Phic11*w^2)/(2*bt0) + 
      (bt1^3*F2*w^3)/bt0^4 - (2*bt1*bt2*F2*w^3)/bt0^3 + (bt3*F2*w^3)/bt0^2 - 
      (bt1^2*F3*w^3)/bt0^3 + (bt2*F3*w^3)/bt0^2 + (bt1*F4*w^3)/bt0^2 - 
      (bt1^3*C2*GE*w^3)/bt0^4 + (2*bt1*bt2*C2*GE*w^3)/bt0^3 - 
      (bt3*C2*GE*w^3)/bt0^2 + (bt1^2*C3*GE*w^3)/bt0^3 - 
      (bt2*C3*GE*w^3)/bt0^2 - (bt1*C4*GE*w^3)/bt0^2 + 4*F4*lfr*w^3 - 
      4*C4*GE*lfr*w^3 - 2*bt2*F1*lfr^2*w^3 - 4*bt1*F2*lfr^2*w^3 - 
      6*bt0*F3*lfr^2*w^3 + 2*bt2*C1*GE*lfr^2*w^3 + 4*bt1*C2*GE*lfr^2*w^3 + 
      6*bt0*C3*GE*lfr^2*w^3 + (10*bt0*bt1*F1*lfr^3*w^3)/3 + 
      4*bt0^2*F2*lfr^3*w^3 - (10*bt0*bt1*C1*GE*lfr^3*w^3)/3 - 
      4*bt0^2*C2*GE*lfr^3*w^3 - bt0^3*F1*lfr^4*w^3 + bt0^3*C1*GE*lfr^4*w^3 - 
      (bt1^3*F2*w^4)/(4*bt0^4) + (bt1*bt2*F2*w^4)/(2*bt0^3) - 
      (bt3*F2*w^4)/(4*bt0^2) + (bt1^2*F3*w^4)/(4*bt0^3) - 
      (bt2*F3*w^4)/(4*bt0^2) - (bt1*F4*w^4)/(4*bt0^2) + 
      (bt1^3*C2*GE*w^4)/(4*bt0^4) - (bt1*bt2*C2*GE*w^4)/(2*bt0^3) + 
      (bt3*C2*GE*w^4)/(4*bt0^2) - (bt1^2*C3*GE*w^4)/(4*bt0^3) + 
      (bt2*C3*GE*w^4)/(4*bt0^2) + (bt1*C4*GE*w^4)/(4*bt0^2) - F4*lfr*w^4 + 
      C4*GE*lfr*w^4 + (bt2*F1*lfr^2*w^4)/2 + bt1*F2*lfr^2*w^4 + 
      (3*bt0*F3*lfr^2*w^4)/2 - (bt2*C1*GE*lfr^2*w^4)/2 - 
      bt1*C2*GE*lfr^2*w^4 - (3*bt0*C3*GE*lfr^2*w^4)/2 - 
      (5*bt0*bt1*F1*lfr^3*w^4)/6 - bt0^2*F2*lfr^3*w^4 + 
      (5*bt0*bt1*C1*GE*lfr^3*w^4)/6 + bt0^2*C2*GE*lfr^3*w^4 + 
      (bt0^3*F1*lfr^4*w^4)/4 - (bt0^3*C1*GE*lfr^4*w^4)/4 + C4*zeta2 - 
      (bt2*F1*zeta2)/2 - bt1*F2*zeta2 - (3*bt0*F3*zeta2)/2 + 
      (3*bt2*C1*GE*zeta2)/2 + 3*bt1*C2*GE*zeta2 + (9*bt0*C3*GE*zeta2)/2 - 
      (5*bt0*bt1*F1*GE*zeta2)/2 - 3*bt0^2*F2*GE*zeta2 + 
      5*bt0*bt1*C1*GE^2*zeta2 + 6*bt0^2*C2*GE^2*zeta2 - 
      (3*bt0^3*F1*GE^2*zeta2)/2 + (5*bt0^3*C1*GE^3*zeta2)/2 - 
      bt2*C1*lqr*zeta2 - 2*bt1*C2*lqr*zeta2 - 3*bt0*C3*lqr*zeta2 + 
      (5*bt0*bt1*F1*lqr*zeta2)/2 + 3*bt0^2*F2*lqr*zeta2 - 
      (15*bt0*bt1*C1*GE*lqr*zeta2)/2 - 9*bt0^2*C2*GE*lqr*zeta2 + 
      3*bt0^3*F1*GE*lqr*zeta2 - 6*bt0^3*C1*GE^2*lqr*zeta2 + 
      (5*bt0*bt1*C1*lqr^2*zeta2)/2 + 3*bt0^2*C2*lqr^2*zeta2 - 
      (3*bt0^3*F1*lqr^2*zeta2)/2 + (9*bt0^3*C1*GE*lqr^2*zeta2)/2 - 
      bt0^3*C1*lqr^3*zeta2 + (5*bt0*bt1*Phic10*zeta2)/2 + 
      3*bt0^3*GE*Phic10*zeta2 - 3*bt0^3*lqr*Phic10*zeta2 - bt2*Phic11*zeta2 - 
      (15*bt0*bt1*GE*Phic11*zeta2)/2 - 6*bt0^3*GE^2*Phic11*zeta2 + 
      5*bt0*bt1*lqr*Phic11*zeta2 + 9*bt0^3*GE*lqr*Phic11*zeta2 - 
      3*bt0^3*lqr^2*Phic11*zeta2 + 3*bt0^2*Phic20*zeta2 - 
      2*bt1*Phic21*zeta2 - 9*bt0^2*GE*Phic21*zeta2 + 
      6*bt0^2*lqr*Phic21*zeta2 + 6*bt1*GE*Phic22*zeta2 + 
      18*bt0^2*GE^2*Phic22*zeta2 - 2*bt1*lqr*Phic22*zeta2 - 
      18*bt0^2*GE*lqr*Phic22*zeta2 + 3*bt0^2*lqr^2*Phic22*zeta2 - 
      3*bt0*Phic31*zeta2 + 9*bt0*GE*Phic32*zeta2 - 3*bt0*lqr*Phic32*zeta2 - 
      18*bt0*GE^2*Phic33*zeta2 + 9*bt0*GE*lqr*Phic33*zeta2 + Phic42*zeta2 - 
      3*GE*Phic43*zeta2 + 6*GE^2*Phic44*zeta2 - (bt1*bt2*C1*w*zeta2)/bt0^2 + 
      (bt3*C1*w*zeta2)/bt0 - (2*bt1^2*C2*w*zeta2)/bt0^2 + 
      (2*bt2*C2*w*zeta2)/bt0 + (bt1^2*F1*w*zeta2)/bt0 - bt2*F1*w*zeta2 - 
      (3*bt1^2*C1*GE*w*zeta2)/bt0 + 3*bt2*C1*GE*w*zeta2 + 
      (2*bt1^2*C1*lqr*w*zeta2)/bt0 - 2*bt2*C1*lqr*w*zeta2 + 
      (2*bt1^2*Phic11*w*zeta2)/bt0 - 2*bt2*Phic11*w*zeta2 - 
      (2*bt1^2*Phic22*w*zeta2)/bt0^2 + (2*bt2*Phic22*w*zeta2)/bt0 - 
      (bt1^3*C1*w^2*zeta2)/(2*bt0^3) + (bt1*bt2*C1*w^2*zeta2)/bt0^2 - 
      (bt3*C1*w^2*zeta2)/(2*bt0) + (9*bt0*bt1*C1*zeta2^2)/2 + 
      (27*bt0^2*C2*zeta2^2)/5 - (27*bt0^3*F1*zeta2^2)/20 + 
      (27*bt0^3*C1*GE*zeta2^2)/4 - (27*bt0^3*C1*lqr*zeta2^2)/5 - 
      (27*bt0^3*Phic11*zeta2^2)/5 + (81*bt0^2*Phic22*zeta2^2)/5 - 
      (81*bt0*Phic33*zeta2^2)/5 + (27*Phic44*zeta2^2)/5 + bt2*C1*zeta3 + 
      2*bt1*C2*zeta3 + 3*bt0*C3*zeta3 - (5*bt0*bt1*F1*zeta3)/3 - 
      2*bt0^2*F2*zeta3 + (20*bt0*bt1*C1*GE*zeta3)/3 + 8*bt0^2*C2*GE*zeta3 - 
      2*bt0^3*F1*GE*zeta3 + 5*bt0^3*C1*GE^2*zeta3 - 5*bt0*bt1*C1*lqr*zeta3 - 
      6*bt0^2*C2*lqr*zeta3 + 2*bt0^3*F1*lqr*zeta3 - 8*bt0^3*C1*GE*lqr*zeta3 + 
      3*bt0^3*C1*lqr^2*zeta3 + 2*bt0^3*Phic10*zeta3 - 
      5*bt0*bt1*Phic11*zeta3 - 8*bt0^3*GE*Phic11*zeta3 + 
      6*bt0^3*lqr*Phic11*zeta3 - 6*bt0^2*Phic21*zeta3 + 4*bt1*Phic22*zeta3 + 
      24*bt0^2*GE*Phic22*zeta3 - 12*bt0^2*lqr*Phic22*zeta3 + 
      6*bt0*Phic32*zeta3 - 24*bt0*GE*Phic33*zeta3 + 6*bt0*lqr*Phic33*zeta3 - 
      2*Phic43*zeta3 + 8*GE*Phic44*zeta3 - (2*bt1^2*C1*w*zeta3)/bt0 + 
      2*bt2*C1*w*zeta3 + 5*bt0^3*C1*zeta2*zeta3 + 6*bt0^3*C1*zeta5 + 
      (bt1*F4*Log[1 - w])/bt0^2 - (bt1*C4*GE*Log[1 - w])/bt0^2 + 
      (bt1*bt2*F1*GE*Log[1 - w])/bt0^2 + (2*bt1^2*F2*GE*Log[1 - w])/bt0^2 + 
      (3*bt1*F3*GE*Log[1 - w])/bt0 - (bt1*bt2*C1*GE^2*Log[1 - w])/bt0^2 - 
      (2*bt1^2*C2*GE^2*Log[1 - w])/bt0^2 - (3*bt1*C3*GE^2*Log[1 - w])/bt0 + 
      (5*bt1^2*F1*GE^2*Log[1 - w])/(2*bt0) + 3*bt1*F2*GE^2*Log[1 - w] - 
      (5*bt1^2*C1*GE^3*Log[1 - w])/(2*bt0) - 3*bt1*C2*GE^3*Log[1 - w] + 
      bt0*bt1*F1*GE^3*Log[1 - w] - bt0*bt1*C1*GE^4*Log[1 - w] - 
      (bt1*bt2*F1*lqr*Log[1 - w])/bt0^2 - (2*bt1^2*F2*lqr*Log[1 - w])/bt0^2 - 
      (3*bt1*F3*lqr*Log[1 - w])/bt0 + (bt1*bt2*C1*GE*lqr*Log[1 - w])/bt0^2 + 
      (2*bt1^2*C2*GE*lqr*Log[1 - w])/bt0^2 + (3*bt1*C3*GE*lqr*Log[1 - w])/
       bt0 - (5*bt1^2*F1*GE*lqr*Log[1 - w])/bt0 - 6*bt1*F2*GE*lqr*
       Log[1 - w] + (5*bt1^2*C1*GE^2*lqr*Log[1 - w])/bt0 + 
      6*bt1*C2*GE^2*lqr*Log[1 - w] - 3*bt0*bt1*F1*GE^2*lqr*Log[1 - w] + 
      3*bt0*bt1*C1*GE^3*lqr*Log[1 - w] + (5*bt1^2*F1*lqr^2*Log[1 - w])/
       (2*bt0) + 3*bt1*F2*lqr^2*Log[1 - w] - (5*bt1^2*C1*GE*lqr^2*Log[1 - w])/
       (2*bt0) - 3*bt1*C2*GE*lqr^2*Log[1 - w] + 3*bt0*bt1*F1*GE*lqr^2*
       Log[1 - w] - 3*bt0*bt1*C1*GE^2*lqr^2*Log[1 - w] - 
      bt0*bt1*F1*lqr^3*Log[1 - w] + bt0*bt1*C1*GE*lqr^3*Log[1 - w] - 
      (bt1*bt2*Phic10*Log[1 - w])/bt0^2 - (5*bt1^2*GE*Phic10*Log[1 - w])/
       bt0 - 3*bt0*bt1*GE^2*Phic10*Log[1 - w] + 
      (5*bt1^2*lqr*Phic10*Log[1 - w])/bt0 + 6*bt0*bt1*GE*lqr*Phic10*
       Log[1 - w] - 3*bt0*bt1*lqr^2*Phic10*Log[1 - w] + 
      (bt1*bt2*GE*Phic11*Log[1 - w])/bt0^2 + (5*bt1^2*GE^2*Phic11*Log[1 - w])/
       bt0 + 3*bt0*bt1*GE^3*Phic11*Log[1 - w] - 
      (5*bt1^2*GE*lqr*Phic11*Log[1 - w])/bt0 - 6*bt0*bt1*GE^2*lqr*Phic11*
       Log[1 - w] + 3*bt0*bt1*GE*lqr^2*Phic11*Log[1 - w] - 
      (2*bt1^2*Phic20*Log[1 - w])/bt0^2 - 6*bt1*GE*Phic20*Log[1 - w] + 
      6*bt1*lqr*Phic20*Log[1 - w] + (2*bt1^2*GE*Phic21*Log[1 - w])/bt0^2 + 
      6*bt1*GE^2*Phic21*Log[1 - w] - 6*bt1*GE*lqr*Phic21*Log[1 - w] - 
      (2*bt1^2*GE^2*Phic22*Log[1 - w])/bt0^2 - 6*bt1*GE^3*Phic22*Log[1 - w] + 
      6*bt1*GE^2*lqr*Phic22*Log[1 - w] - (3*bt1*Phic30*Log[1 - w])/bt0 + 
      (3*bt1*GE*Phic31*Log[1 - w])/bt0 - (3*bt1*GE^2*Phic32*Log[1 - w])/bt0 + 
      (3*bt1*GE^3*Phic33*Log[1 - w])/bt0 - (2*bt1^3*F2*w*Log[1 - w])/bt0^4 + 
      (2*bt1*bt2*F2*w*Log[1 - w])/bt0^3 + (2*bt1^3*C2*GE*w*Log[1 - w])/
       bt0^4 - (2*bt1*bt2*C2*GE*w*Log[1 - w])/bt0^3 - 
      (2*bt1^3*F1*GE*w*Log[1 - w])/bt0^3 + (2*bt1*bt2*F1*GE*w*Log[1 - w])/
       bt0^2 + (2*bt1^3*C1*GE^2*w*Log[1 - w])/bt0^3 - 
      (2*bt1*bt2*C1*GE^2*w*Log[1 - w])/bt0^2 + (2*bt1^3*F1*lqr*w*Log[1 - w])/
       bt0^3 - (2*bt1*bt2*F1*lqr*w*Log[1 - w])/bt0^2 - 
      (2*bt1^3*C1*GE*lqr*w*Log[1 - w])/bt0^3 + 
      (2*bt1*bt2*C1*GE*lqr*w*Log[1 - w])/bt0^2 + 
      (2*bt1^3*Phic10*w*Log[1 - w])/bt0^3 - (2*bt1*bt2*Phic10*w*Log[1 - w])/
       bt0^2 - (2*bt1^3*GE*Phic11*w*Log[1 - w])/bt0^3 + 
      (2*bt1*bt2*GE*Phic11*w*Log[1 - w])/bt0^2 - 
      (bt1*bt2*C1*zeta2*Log[1 - w])/bt0^2 - (2*bt1^2*C2*zeta2*Log[1 - w])/
       bt0^2 - (3*bt1*C3*zeta2*Log[1 - w])/bt0 + 
      (5*bt1^2*F1*zeta2*Log[1 - w])/(2*bt0) + 3*bt1*F2*zeta2*Log[1 - w] - 
      (15*bt1^2*C1*GE*zeta2*Log[1 - w])/(2*bt0) - 9*bt1*C2*GE*zeta2*
       Log[1 - w] + 3*bt0*bt1*F1*GE*zeta2*Log[1 - w] - 
      6*bt0*bt1*C1*GE^2*zeta2*Log[1 - w] + (5*bt1^2*C1*lqr*zeta2*Log[1 - w])/
       bt0 + 6*bt1*C2*lqr*zeta2*Log[1 - w] - 3*bt0*bt1*F1*lqr*zeta2*
       Log[1 - w] + 9*bt0*bt1*C1*GE*lqr*zeta2*Log[1 - w] - 
      3*bt0*bt1*C1*lqr^2*zeta2*Log[1 - w] - 3*bt0*bt1*Phic10*zeta2*
       Log[1 - w] + (5*bt1^2*Phic11*zeta2*Log[1 - w])/bt0 + 
      9*bt0*bt1*GE*Phic11*zeta2*Log[1 - w] - 6*bt0*bt1*lqr*Phic11*zeta2*
       Log[1 - w] + 6*bt1*Phic21*zeta2*Log[1 - w] - 
      (2*bt1^2*Phic22*zeta2*Log[1 - w])/bt0^2 - 18*bt1*GE*Phic22*zeta2*
       Log[1 - w] + 6*bt1*lqr*Phic22*zeta2*Log[1 - w] - 
      (3*bt1*Phic32*zeta2*Log[1 - w])/bt0 + 
      (9*bt1*GE*Phic33*zeta2*Log[1 - w])/bt0 + 
      (2*bt1^3*C1*w*zeta2*Log[1 - w])/bt0^3 - 
      (2*bt1*bt2*C1*w*zeta2*Log[1 - w])/bt0^2 - 
      (27*bt0*bt1*C1*zeta2^2*Log[1 - w])/5 - (5*bt1^2*C1*zeta3*Log[1 - w])/
       bt0 - 6*bt1*C2*zeta3*Log[1 - w] + 2*bt0*bt1*F1*zeta3*Log[1 - w] - 
      8*bt0*bt1*C1*GE*zeta3*Log[1 - w] + 6*bt0*bt1*C1*lqr*zeta3*Log[1 - w] + 
      6*bt0*bt1*Phic11*zeta3*Log[1 - w] - 12*bt1*Phic22*zeta3*Log[1 - w] + 
      (6*bt1*Phic33*zeta3*Log[1 - w])/bt0 - (bt1^3*F2*Log[1 - w]^2)/bt0^4 - 
      (3*bt1^2*F3*Log[1 - w]^2)/(2*bt0^3) + (bt1^3*C2*GE*Log[1 - w]^2)/
       bt0^4 + (3*bt1^2*C3*GE*Log[1 - w]^2)/(2*bt0^3) - 
      (5*bt1^3*F1*GE*Log[1 - w]^2)/(2*bt0^3) - (3*bt1^2*F2*GE*Log[1 - w]^2)/
       bt0^2 + (5*bt1^3*C1*GE^2*Log[1 - w]^2)/(2*bt0^3) + 
      (3*bt1^2*C2*GE^2*Log[1 - w]^2)/bt0^2 - (3*bt1^2*F1*GE^2*Log[1 - w]^2)/
       (2*bt0) + (3*bt1^2*C1*GE^3*Log[1 - w]^2)/(2*bt0) + 
      (5*bt1^3*F1*lqr*Log[1 - w]^2)/(2*bt0^3) + (3*bt1^2*F2*lqr*Log[1 - w]^2)/
       bt0^2 - (5*bt1^3*C1*GE*lqr*Log[1 - w]^2)/(2*bt0^3) - 
      (3*bt1^2*C2*GE*lqr*Log[1 - w]^2)/bt0^2 + 
      (3*bt1^2*F1*GE*lqr*Log[1 - w]^2)/bt0 - 
      (3*bt1^2*C1*GE^2*lqr*Log[1 - w]^2)/bt0 - 
      (3*bt1^2*F1*lqr^2*Log[1 - w]^2)/(2*bt0) + 
      (3*bt1^2*C1*GE*lqr^2*Log[1 - w]^2)/(2*bt0) + 
      (5*bt1^3*Phic10*Log[1 - w]^2)/(2*bt0^3) + 
      (3*bt1^2*GE*Phic10*Log[1 - w]^2)/bt0 - 
      (3*bt1^2*lqr*Phic10*Log[1 - w]^2)/bt0 - 
      (5*bt1^3*GE*Phic11*Log[1 - w]^2)/(2*bt0^3) - 
      (3*bt1^2*GE^2*Phic11*Log[1 - w]^2)/bt0 + 
      (3*bt1^2*GE*lqr*Phic11*Log[1 - w]^2)/bt0 + 
      (3*bt1^2*Phic20*Log[1 - w]^2)/bt0^2 - (3*bt1^2*GE*Phic21*Log[1 - w]^2)/
       bt0^2 + (3*bt1^2*GE^2*Phic22*Log[1 - w]^2)/bt0^2 + 
      (5*bt1^3*C1*zeta2*Log[1 - w]^2)/(2*bt0^3) + 
      (3*bt1^2*C2*zeta2*Log[1 - w]^2)/bt0^2 - (3*bt1^2*F1*zeta2*Log[1 - w]^2)/
       (2*bt0) + (9*bt1^2*C1*GE*zeta2*Log[1 - w]^2)/(2*bt0) - 
      (3*bt1^2*C1*lqr*zeta2*Log[1 - w]^2)/bt0 - 
      (3*bt1^2*Phic11*zeta2*Log[1 - w]^2)/bt0 + 
      (3*bt1^2*Phic22*zeta2*Log[1 - w]^2)/bt0^2 + 
      (3*bt1^2*C1*zeta3*Log[1 - w]^2)/bt0 + (bt1^3*F2*Log[1 - w]^3)/bt0^4 - 
      (bt1^3*C2*GE*Log[1 - w]^3)/bt0^4 + (bt1^3*F1*GE*Log[1 - w]^3)/bt0^3 - 
      (bt1^3*C1*GE^2*Log[1 - w]^3)/bt0^3 - (bt1^3*F1*lqr*Log[1 - w]^3)/
       bt0^3 + (bt1^3*C1*GE*lqr*Log[1 - w]^3)/bt0^3 - 
      (bt1^3*Phic10*Log[1 - w]^3)/bt0^3 + (bt1^3*GE*Phic11*Log[1 - w]^3)/
       bt0^3 - (bt1^3*C1*zeta2*Log[1 - w]^3)/bt0^3)/(1 - w)^4),

h41 -> ((C4*GE + (bt2*C1*GE^2)/2 + bt1*C2*GE^2 + (3*bt0*C3*GE^2)/2 + 
      (5*bt0*bt1*C1*GE^3)/6 + bt0^2*C2*GE^3 + (bt0^3*C1*GE^4)/4 + C4*lfr - 
      (bt2*C1*lfr^2)/2 - bt1*C2*lfr^2 - (3*bt0*C3*lfr^2)/2 + 
      (5*bt0*bt1*C1*lfr^3)/6 + bt0^2*C2*lfr^3 - (bt0^3*C1*lfr^4)/4 - C4*lqr - 
      bt2*C1*GE*lqr - 2*bt1*C2*GE*lqr - 3*bt0*C3*GE*lqr - 
      (5*bt0*bt1*C1*GE^2*lqr)/2 - 3*bt0^2*C2*GE^2*lqr - bt0^3*C1*GE^3*lqr + 
      (bt2*C1*lqr^2)/2 + bt1*C2*lqr^2 + (3*bt0*C3*lqr^2)/2 + 
      (5*bt0*bt1*C1*GE*lqr^2)/2 + 3*bt0^2*C2*GE*lqr^2 + 
      (3*bt0^3*C1*GE^2*lqr^2)/2 - (5*bt0*bt1*C1*lqr^3)/6 - bt0^2*C2*lqr^3 - 
      bt0^3*C1*GE*lqr^3 + (bt0^3*C1*lqr^4)/4 - bt2*GE*Phic11 - 
      (5*bt0*bt1*GE^2*Phic11)/2 - bt0^3*GE^3*Phic11 + bt2*lqr*Phic11 + 
      5*bt0*bt1*GE*lqr*Phic11 + 3*bt0^3*GE^2*lqr*Phic11 - 
      (5*bt0*bt1*lqr^2*Phic11)/2 - 3*bt0^3*GE*lqr^2*Phic11 + 
      bt0^3*lqr^3*Phic11 - 2*bt1*GE*Phic21 - 3*bt0^2*GE^2*Phic21 + 
      2*bt1*lqr*Phic21 + 6*bt0^2*GE*lqr*Phic21 - 3*bt0^2*lqr^2*Phic21 + 
      4*bt1*GE^2*Phic22 + 6*bt0^2*GE^3*Phic22 - 4*bt1*GE*lqr*Phic22 - 
      12*bt0^2*GE^2*lqr*Phic22 + 6*bt0^2*GE*lqr^2*Phic22 - 3*bt0*GE*Phic31 + 
      3*bt0*lqr*Phic31 + 6*bt0*GE^2*Phic32 - 6*bt0*GE*lqr*Phic32 - 
      9*bt0*GE^3*Phic33 + 9*bt0*GE^2*lqr*Phic33 - Phic41 + 2*GE*Phic42 - 
      3*GE^2*Phic43 + 4*GE^3*Phic44 - (bt1*C4*w)/bt0^2 - 
      (bt1*bt2*C1*GE*w)/bt0^2 + (bt3*C1*GE*w)/bt0 - (2*bt1^2*C2*GE*w)/bt0^2 + 
      (2*bt2*C2*GE*w)/bt0 - (bt1^2*C1*GE^2*w)/bt0 + bt2*C1*GE^2*w - 
      4*C4*lfr*w + 2*bt2*C1*lfr^2*w + 4*bt1*C2*lfr^2*w + 6*bt0*C3*lfr^2*w - 
      (10*bt0*bt1*C1*lfr^3*w)/3 - 4*bt0^2*C2*lfr^3*w + bt0^3*C1*lfr^4*w + 
      (bt1*bt2*C1*lqr*w)/bt0^2 - (bt3*C1*lqr*w)/bt0 + 
      (2*bt1^2*C2*lqr*w)/bt0^2 - (2*bt2*C2*lqr*w)/bt0 + 
      (2*bt1^2*C1*GE*lqr*w)/bt0 - 2*bt2*C1*GE*lqr*w - 
      (bt1^2*C1*lqr^2*w)/bt0 + bt2*C1*lqr^2*w + (bt1*bt2*Phic11*w)/bt0^2 - 
      (bt3*Phic11*w)/bt0 + (2*bt1^2*GE*Phic11*w)/bt0 - 2*bt2*GE*Phic11*w - 
      (2*bt1^2*lqr*Phic11*w)/bt0 + 2*bt2*lqr*Phic11*w + 
      (2*bt1^2*Phic21*w)/bt0^2 - (2*bt2*Phic21*w)/bt0 - 
      (4*bt1^2*GE*Phic22*w)/bt0^2 + (4*bt2*GE*Phic22*w)/bt0 + 
      (bt1^3*C2*w^2)/bt0^4 - (2*bt1*bt2*C2*w^2)/bt0^3 + (bt3*C2*w^2)/bt0^2 - 
      (3*bt1^2*C3*w^2)/(2*bt0^3) + (3*bt2*C3*w^2)/(2*bt0^2) + 
      (3*bt1*C4*w^2)/(2*bt0^2) - (bt1^3*C1*GE*w^2)/(2*bt0^3) + 
      (bt1*bt2*C1*GE*w^2)/bt0^2 - (bt3*C1*GE*w^2)/(2*bt0) + 6*C4*lfr*w^2 - 
      3*bt2*C1*lfr^2*w^2 - 6*bt1*C2*lfr^2*w^2 - 9*bt0*C3*lfr^2*w^2 + 
      5*bt0*bt1*C1*lfr^3*w^2 + 6*bt0^2*C2*lfr^3*w^2 - 
      (3*bt0^3*C1*lfr^4*w^2)/2 + (bt1^3*C1*lqr*w^2)/(2*bt0^3) - 
      (bt1*bt2*C1*lqr*w^2)/bt0^2 + (bt3*C1*lqr*w^2)/(2*bt0) + 
      (bt1^3*Phic11*w^2)/(2*bt0^3) - (bt1*bt2*Phic11*w^2)/bt0^2 + 
      (bt3*Phic11*w^2)/(2*bt0) - (bt1^3*C2*w^3)/bt0^4 + 
      (2*bt1*bt2*C2*w^3)/bt0^3 - (bt3*C2*w^3)/bt0^2 + (bt1^2*C3*w^3)/bt0^3 - 
      (bt2*C3*w^3)/bt0^2 - (bt1*C4*w^3)/bt0^2 - 4*C4*lfr*w^3 + 
      2*bt2*C1*lfr^2*w^3 + 4*bt1*C2*lfr^2*w^3 + 6*bt0*C3*lfr^2*w^3 - 
      (10*bt0*bt1*C1*lfr^3*w^3)/3 - 4*bt0^2*C2*lfr^3*w^3 + 
      bt0^3*C1*lfr^4*w^3 + (bt1^3*C2*w^4)/(4*bt0^4) - 
      (bt1*bt2*C2*w^4)/(2*bt0^3) + (bt3*C2*w^4)/(4*bt0^2) - 
      (bt1^2*C3*w^4)/(4*bt0^3) + (bt2*C3*w^4)/(4*bt0^2) + 
      (bt1*C4*w^4)/(4*bt0^2) + C4*lfr*w^4 - (bt2*C1*lfr^2*w^4)/2 - 
      bt1*C2*lfr^2*w^4 - (3*bt0*C3*lfr^2*w^4)/2 + (5*bt0*bt1*C1*lfr^3*w^4)/
       6 + bt0^2*C2*lfr^3*w^4 - (bt0^3*C1*lfr^4*w^4)/4 + (bt2*C1*zeta2)/2 + 
      bt1*C2*zeta2 + (3*bt0*C3*zeta2)/2 + (5*bt0*bt1*C1*GE*zeta2)/2 + 
      3*bt0^2*C2*GE*zeta2 + (3*bt0^3*C1*GE^2*zeta2)/2 - 
      (5*bt0*bt1*C1*lqr*zeta2)/2 - 3*bt0^2*C2*lqr*zeta2 - 
      3*bt0^3*C1*GE*lqr*zeta2 + (3*bt0^3*C1*lqr^2*zeta2)/2 - 
      (5*bt0*bt1*Phic11*zeta2)/2 - 3*bt0^3*GE*Phic11*zeta2 + 
      3*bt0^3*lqr*Phic11*zeta2 - 3*bt0^2*Phic21*zeta2 + 4*bt1*Phic22*zeta2 + 
      18*bt0^2*GE*Phic22*zeta2 - 12*bt0^2*lqr*Phic22*zeta2 + 
      6*bt0*Phic32*zeta2 - 27*bt0*GE*Phic33*zeta2 + 9*bt0*lqr*Phic33*zeta2 - 
      3*Phic43*zeta2 + 12*GE*Phic44*zeta2 - (bt1^2*C1*w*zeta2)/bt0 + 
      bt2*C1*w*zeta2 + (27*bt0^3*C1*zeta2^2)/20 + (5*bt0*bt1*C1*zeta3)/3 + 
      2*bt0^2*C2*zeta3 + 2*bt0^3*C1*GE*zeta3 - 2*bt0^3*C1*lqr*zeta3 - 
      2*bt0^3*Phic11*zeta3 + 12*bt0^2*Phic22*zeta3 - 18*bt0*Phic33*zeta3 + 
      8*Phic44*zeta3 - (bt1*C4*Log[1 - w])/bt0^2 - (bt1*bt2*C1*GE*Log[1 - w])/
       bt0^2 - (2*bt1^2*C2*GE*Log[1 - w])/bt0^2 - (3*bt1*C3*GE*Log[1 - w])/
       bt0 - (5*bt1^2*C1*GE^2*Log[1 - w])/(2*bt0) - 
      3*bt1*C2*GE^2*Log[1 - w] - bt0*bt1*C1*GE^3*Log[1 - w] + 
      (bt1*bt2*C1*lqr*Log[1 - w])/bt0^2 + (2*bt1^2*C2*lqr*Log[1 - w])/bt0^2 + 
      (3*bt1*C3*lqr*Log[1 - w])/bt0 + (5*bt1^2*C1*GE*lqr*Log[1 - w])/bt0 + 
      6*bt1*C2*GE*lqr*Log[1 - w] + 3*bt0*bt1*C1*GE^2*lqr*Log[1 - w] - 
      (5*bt1^2*C1*lqr^2*Log[1 - w])/(2*bt0) - 3*bt1*C2*lqr^2*Log[1 - w] - 
      3*bt0*bt1*C1*GE*lqr^2*Log[1 - w] + bt0*bt1*C1*lqr^3*Log[1 - w] + 
      (bt1*bt2*Phic11*Log[1 - w])/bt0^2 + (5*bt1^2*GE*Phic11*Log[1 - w])/
       bt0 + 3*bt0*bt1*GE^2*Phic11*Log[1 - w] - 
      (5*bt1^2*lqr*Phic11*Log[1 - w])/bt0 - 6*bt0*bt1*GE*lqr*Phic11*
       Log[1 - w] + 3*bt0*bt1*lqr^2*Phic11*Log[1 - w] + 
      (2*bt1^2*Phic21*Log[1 - w])/bt0^2 + 6*bt1*GE*Phic21*Log[1 - w] - 
      6*bt1*lqr*Phic21*Log[1 - w] - (4*bt1^2*GE*Phic22*Log[1 - w])/bt0^2 - 
      12*bt1*GE^2*Phic22*Log[1 - w] + 12*bt1*GE*lqr*Phic22*Log[1 - w] + 
      (3*bt1*Phic31*Log[1 - w])/bt0 - (6*bt1*GE*Phic32*Log[1 - w])/bt0 + 
      (9*bt1*GE^2*Phic33*Log[1 - w])/bt0 + (2*bt1^3*C2*w*Log[1 - w])/bt0^4 - 
      (2*bt1*bt2*C2*w*Log[1 - w])/bt0^3 + (2*bt1^3*C1*GE*w*Log[1 - w])/
       bt0^3 - (2*bt1*bt2*C1*GE*w*Log[1 - w])/bt0^2 - 
      (2*bt1^3*C1*lqr*w*Log[1 - w])/bt0^3 + (2*bt1*bt2*C1*lqr*w*Log[1 - w])/
       bt0^2 - (2*bt1^3*Phic11*w*Log[1 - w])/bt0^3 + 
      (2*bt1*bt2*Phic11*w*Log[1 - w])/bt0^2 - (5*bt1^2*C1*zeta2*Log[1 - w])/
       (2*bt0) - 3*bt1*C2*zeta2*Log[1 - w] - 3*bt0*bt1*C1*GE*zeta2*
       Log[1 - w] + 3*bt0*bt1*C1*lqr*zeta2*Log[1 - w] + 
      3*bt0*bt1*Phic11*zeta2*Log[1 - w] - 12*bt1*Phic22*zeta2*Log[1 - w] + 
      (9*bt1*Phic33*zeta2*Log[1 - w])/bt0 - 2*bt0*bt1*C1*zeta3*Log[1 - w] + 
      (bt1^3*C2*Log[1 - w]^2)/bt0^4 + (3*bt1^2*C3*Log[1 - w]^2)/(2*bt0^3) + 
      (5*bt1^3*C1*GE*Log[1 - w]^2)/(2*bt0^3) + (3*bt1^2*C2*GE*Log[1 - w]^2)/
       bt0^2 + (3*bt1^2*C1*GE^2*Log[1 - w]^2)/(2*bt0) - 
      (5*bt1^3*C1*lqr*Log[1 - w]^2)/(2*bt0^3) - (3*bt1^2*C2*lqr*Log[1 - w]^2)/
       bt0^2 - (3*bt1^2*C1*GE*lqr*Log[1 - w]^2)/bt0 + 
      (3*bt1^2*C1*lqr^2*Log[1 - w]^2)/(2*bt0) - (5*bt1^3*Phic11*Log[1 - w]^2)/
       (2*bt0^3) - (3*bt1^2*GE*Phic11*Log[1 - w]^2)/bt0 + 
      (3*bt1^2*lqr*Phic11*Log[1 - w]^2)/bt0 - (3*bt1^2*Phic21*Log[1 - w]^2)/
       bt0^2 + (6*bt1^2*GE*Phic22*Log[1 - w]^2)/bt0^2 + 
      (3*bt1^2*C1*zeta2*Log[1 - w]^2)/(2*bt0) - (bt1^3*C2*Log[1 - w]^3)/
       bt0^4 - (bt1^3*C1*GE*Log[1 - w]^3)/bt0^3 + (bt1^3*C1*lqr*Log[1 - w]^3)/
       bt0^3 + (bt1^3*Phic11*Log[1 - w]^3)/bt0^3)/(1 - w)^4),
       
h42 -> ((2*bt1*GE*Phic22 + 3*bt0^2*GE^2*Phic22 - 2*bt1*lqr*Phic22 - 
      6*bt0^2*GE*lqr*Phic22 + 3*bt0^2*lqr^2*Phic22 + 3*bt0*GE*Phic32 - 
      3*bt0*lqr*Phic32 - 9*bt0*GE^2*Phic33 + 9*bt0*GE*lqr*Phic33 + Phic42 - 
      3*GE*Phic43 + 6*GE^2*Phic44 - (2*bt1^2*Phic22*w)/bt0^2 + 
      (2*bt2*Phic22*w)/bt0 + 3*bt0^2*Phic22*zeta2 - 9*bt0*Phic33*zeta2 + 
      6*Phic44*zeta2 - (2*bt1^2*Phic22*Log[1 - w])/bt0^2 - 
      6*bt1*GE*Phic22*Log[1 - w] + 6*bt1*lqr*Phic22*Log[1 - w] - 
      (3*bt1*Phic32*Log[1 - w])/bt0 + (9*bt1*GE*Phic33*Log[1 - w])/bt0 + 
      (3*bt1^2*Phic22*Log[1 - w]^2)/bt0^2)/(1 - w)^4),
 
h43 -> ((-3*bt0*GE*Phic33 + 3*bt0*lqr*Phic33 - Phic43 + 4*GE*Phic44 + 
      (3*bt1*Phic33*Log[1 - w])/bt0)/(1 - w)^4),
 
h44 -> ( Phic44/(1 - w)^4)

}

C0DIS = {

C00 -> (1),
 
C01 -> (2*g11 + 2*Gsv1 - B1*lfr + B1*lqr - 2*gm0*lqr),
 
C02 -> (((2*g11 + 2*Gsv1 - B1*lfr + B1*lqr - 2*gm0*lqr)^2 + 
      2*(2*bt0*g12 + g21 + Gsv2 - B2*lfr + (B1*bt0*lfr^2)/2 + B2*lqr - 
        2*bt0*g11*lqr - 2*gm1*lqr - 2*bt0*Gsv1*lqr - (B1*bt0*lqr^2)/2 + 
        bt0*gm0*lqr^2))/2),
 
C03 -> ((2*(2*g11 + 2*Gsv1 - B1*lfr + B1*lqr - 2*gm0*lqr)*
       (2*bt0*g12 + g21 + Gsv2 - B2*lfr + (B1*bt0*lfr^2)/2 + B2*lqr - 
        2*bt0*g11*lqr - 2*gm1*lqr - 2*bt0*Gsv1*lqr - (B1*bt0*lqr^2)/2 + 
        bt0*gm0*lqr^2) + (8*bt1*g12 + 16*bt0^2*g13 + 8*bt0*g22 + 4*g31 + 
        6*Gsv3 - 6*B3*lfr + 6*B2*bt0*lfr^2 + 3*B1*bt1*lfr^2 - 
        2*B1*bt0^2*lfr^3 + 6*B3*lqr - 12*bt1*g11*lqr - 24*bt0^2*g12*lqr - 
        12*bt0*g21*lqr - 12*gm2*lqr - 12*bt1*Gsv1*lqr - 12*bt0*Gsv2*lqr - 
        6*B2*bt0*lqr^2 - 3*B1*bt1*lqr^2 + 12*bt0^2*g11*lqr^2 + 
        6*bt1*gm0*lqr^2 + 12*bt0*gm1*lqr^2 + 12*bt0^2*Gsv1*lqr^2 + 
        2*B1*bt0^2*lqr^3 - 4*bt0^2*gm0*lqr^3)/2 + 
      ((2*g11 + 2*Gsv1 - B1*lfr + B1*lqr - 2*gm0*lqr)*
        ((2*g11 + 2*Gsv1 - B1*lfr + B1*lqr - 2*gm0*lqr)^2 + 
         2*(2*bt0*g12 + g21 + Gsv2 - B2*lfr + (B1*bt0*lfr^2)/2 + B2*lqr - 
           2*bt0*g11*lqr - 2*gm1*lqr - 2*bt0*Gsv1*lqr - (B1*bt0*lqr^2)/2 + 
           bt0*gm0*lqr^2)))/2)/3),
 
C04 -> ((((2*g11 + 2*Gsv1 - B1*lfr + B1*lqr - 2*gm0*lqr)*
        (8*bt1*g12 + 16*bt0^2*g13 + 8*bt0*g22 + 4*g31 + 6*Gsv3 - 6*B3*lfr + 
         6*B2*bt0*lfr^2 + 3*B1*bt1*lfr^2 - 2*B1*bt0^2*lfr^3 + 6*B3*lqr - 
         12*bt1*g11*lqr - 24*bt0^2*g12*lqr - 12*bt0*g21*lqr - 12*gm2*lqr - 
         12*bt1*Gsv1*lqr - 12*bt0*Gsv2*lqr - 6*B2*bt0*lqr^2 - 
         3*B1*bt1*lqr^2 + 12*bt0^2*g11*lqr^2 + 6*bt1*gm0*lqr^2 + 
         12*bt0*gm1*lqr^2 + 12*bt0^2*Gsv1*lqr^2 + 2*B1*bt0^2*lqr^3 - 
         4*bt0^2*gm0*lqr^3))/2 + (12*bt2*g12 + 48*bt0*bt1*g13 + 
        48*bt0^3*g14 + 12*bt1*g22 + 24*bt0^2*g23 + 12*bt0*g32 + 6*g41 + 
        12*Gsv4 - 12*B4*lfr + 18*B3*bt0*lfr^2 + 12*B2*bt1*lfr^2 + 
        6*B1*bt2*lfr^2 - 12*B2*bt0^2*lfr^3 - 10*B1*bt0*bt1*lfr^3 + 
        3*B1*bt0^3*lfr^4 + 12*B4*lqr - 24*bt2*g11*lqr - 96*bt0*bt1*g12*lqr - 
        96*bt0^3*g13*lqr - 24*bt1*g21*lqr - 48*bt0^2*g22*lqr - 
        24*bt0*g31*lqr - 24*gm3*lqr - 24*bt2*Gsv1*lqr - 24*bt1*Gsv2*lqr - 
        36*bt0*Gsv3*lqr - 18*B3*bt0*lqr^2 - 12*B2*bt1*lqr^2 - 
        6*B1*bt2*lqr^2 + 60*bt0*bt1*g11*lqr^2 + 72*bt0^3*g12*lqr^2 + 
        36*bt0^2*g21*lqr^2 + 12*bt2*gm0*lqr^2 + 24*bt1*gm1*lqr^2 + 
        36*bt0*gm2*lqr^2 + 60*bt0*bt1*Gsv1*lqr^2 + 36*bt0^2*Gsv2*lqr^2 + 
        12*B2*bt0^2*lqr^3 + 10*B1*bt0*bt1*lqr^3 - 24*bt0^3*g11*lqr^3 - 
        20*bt0*bt1*gm0*lqr^3 - 24*bt0^2*gm1*lqr^3 - 24*bt0^3*Gsv1*lqr^3 - 
        3*B1*bt0^3*lqr^4 + 6*bt0^3*gm0*lqr^4)/3 + 
      (2*bt0*g12 + g21 + Gsv2 - B2*lfr + (B1*bt0*lfr^2)/2 + B2*lqr - 
        2*bt0*g11*lqr - 2*gm1*lqr - 2*bt0*Gsv1*lqr - (B1*bt0*lqr^2)/2 + 
        bt0*gm0*lqr^2)*((2*g11 + 2*Gsv1 - B1*lfr + B1*lqr - 2*gm0*lqr)^2 + 
        2*(2*bt0*g12 + g21 + Gsv2 - B2*lfr + (B1*bt0*lfr^2)/2 + B2*lqr - 
          2*bt0*g11*lqr - 2*gm1*lqr - 2*bt0*Gsv1*lqr - (B1*bt0*lqr^2)/2 + 
          bt0*gm0*lqr^2)) + ((2*g11 + 2*Gsv1 - B1*lfr + B1*lqr - 2*gm0*lqr)*
        (2*(2*g11 + 2*Gsv1 - B1*lfr + B1*lqr - 2*gm0*lqr)*
          (2*bt0*g12 + g21 + Gsv2 - B2*lfr + (B1*bt0*lfr^2)/2 + B2*lqr - 
           2*bt0*g11*lqr - 2*gm1*lqr - 2*bt0*Gsv1*lqr - (B1*bt0*lqr^2)/2 + 
           bt0*gm0*lqr^2) + (8*bt1*g12 + 16*bt0^2*g13 + 8*bt0*g22 + 4*g31 + 
           6*Gsv3 - 6*B3*lfr + 6*B2*bt0*lfr^2 + 3*B1*bt1*lfr^2 - 
           2*B1*bt0^2*lfr^3 + 6*B3*lqr - 12*bt1*g11*lqr - 24*bt0^2*g12*lqr - 
           12*bt0*g21*lqr - 12*gm2*lqr - 12*bt1*Gsv1*lqr - 12*bt0*Gsv2*lqr - 
           6*B2*bt0*lqr^2 - 3*B1*bt1*lqr^2 + 12*bt0^2*g11*lqr^2 + 
           6*bt1*gm0*lqr^2 + 12*bt0*gm1*lqr^2 + 12*bt0^2*Gsv1*lqr^2 + 
           2*B1*bt0^2*lqr^3 - 4*bt0^2*gm0*lqr^3)/2 + 
         ((2*g11 + 2*Gsv1 - B1*lfr + B1*lqr - 2*gm0*lqr)*
           ((2*g11 + 2*Gsv1 - B1*lfr + B1*lqr - 2*gm0*lqr)^2 + 
            2*(2*bt0*g12 + g21 + Gsv2 - B2*lfr + (B1*bt0*lfr^2)/2 + B2*lqr - 
              2*bt0*g11*lqr - 2*gm1*lqr - 2*bt0*Gsv1*lqr - (B1*bt0*lqr^2)/2 + 
              bt0*gm0*lqr^2)))/2))/3)/4)

	 }

	      
C0SIA = {	      
	      
C00 -> (1),
 
C01 -> (2*g11 + 2*Gsv1 - B1*lfr + B1*lqr - 2*gm0*lqr + 3*A1*zeta2),
 
C02 -> (((2*g11 + 2*Gsv1 - B1*lfr + B1*lqr - 2*gm0*lqr + 3*A1*zeta2)^2 + 
      2*(2*bt0*g12 + g21 + Gsv2 - B2*lfr + (B1*bt0*lfr^2)/2 + B2*lqr - 
        2*bt0*g11*lqr - 2*gm1*lqr - 2*bt0*Gsv1*lqr - (B1*bt0*lqr^2)/2 + 
        bt0*gm0*lqr^2 + 3*A2*zeta2 + 6*B1*bt0*zeta2 + 3*bt0*f1*zeta2 - 
        6*bt0*gm0*zeta2 - 3*A1*bt0*lqr*zeta2))/2),
 
C03 ->( (2*(2*g11 + 2*Gsv1 - B1*lfr + B1*lqr - 2*gm0*lqr + 3*A1*zeta2)*
       (2*bt0*g12 + g21 + Gsv2 - B2*lfr + (B1*bt0*lfr^2)/2 + B2*lqr - 
        2*bt0*g11*lqr - 2*gm1*lqr - 2*bt0*Gsv1*lqr - (B1*bt0*lqr^2)/2 + 
        bt0*gm0*lqr^2 + 3*A2*zeta2 + 6*B1*bt0*zeta2 + 3*bt0*f1*zeta2 - 
        6*bt0*gm0*zeta2 - 3*A1*bt0*lqr*zeta2) + 
      (8*bt1*g12 + 16*bt0^2*g13 + 8*bt0*g22 + 4*g31 + 6*Gsv3 - 6*B3*lfr + 
        6*B2*bt0*lfr^2 + 3*B1*bt1*lfr^2 - 2*B1*bt0^2*lfr^3 + 6*B3*lqr - 
        12*bt1*g11*lqr - 24*bt0^2*g12*lqr - 12*bt0*g21*lqr - 12*gm2*lqr - 
        12*bt1*Gsv1*lqr - 12*bt0*Gsv2*lqr - 6*B2*bt0*lqr^2 - 3*B1*bt1*lqr^2 + 
        12*bt0^2*g11*lqr^2 + 6*bt1*gm0*lqr^2 + 12*bt0*gm1*lqr^2 + 
        12*bt0^2*Gsv1*lqr^2 + 2*B1*bt0^2*lqr^3 - 4*bt0^2*gm0*lqr^3 + 
        18*A3*zeta2 + 72*B2*bt0*zeta2 + 36*B1*bt1*zeta2 + 18*bt1*f1*zeta2 + 
        36*bt0*f2*zeta2 - 72*bt0^2*g11*zeta2 - 36*bt1*gm0*zeta2 - 
        72*bt0*gm1*zeta2 - 36*A2*bt0*lqr*zeta2 - 72*B1*bt0^2*lqr*zeta2 - 
        18*A1*bt1*lqr*zeta2 - 36*bt0^2*f1*lqr*zeta2 + 72*bt0^2*gm0*lqr*
         zeta2 + 18*A1*bt0^2*lqr^2*zeta2 - 18*A1*bt0^2*zeta2^2)/2 + 
      ((2*g11 + 2*Gsv1 - B1*lfr + B1*lqr - 2*gm0*lqr + 3*A1*zeta2)*
        ((2*g11 + 2*Gsv1 - B1*lfr + B1*lqr - 2*gm0*lqr + 3*A1*zeta2)^2 + 
         2*(2*bt0*g12 + g21 + Gsv2 - B2*lfr + (B1*bt0*lfr^2)/2 + B2*lqr - 
           2*bt0*g11*lqr - 2*gm1*lqr - 2*bt0*Gsv1*lqr - (B1*bt0*lqr^2)/2 + 
           bt0*gm0*lqr^2 + 3*A2*zeta2 + 6*B1*bt0*zeta2 + 3*bt0*f1*zeta2 - 
           6*bt0*gm0*zeta2 - 3*A1*bt0*lqr*zeta2)))/2)/3),
 
C04 = ((((2*g11 + 2*Gsv1 - B1*lfr + B1*lqr - 2*gm0*lqr + 3*A1*zeta2)*
        (8*bt1*g12 + 16*bt0^2*g13 + 8*bt0*g22 + 4*g31 + 6*Gsv3 - 6*B3*lfr + 
         6*B2*bt0*lfr^2 + 3*B1*bt1*lfr^2 - 2*B1*bt0^2*lfr^3 + 6*B3*lqr - 
         12*bt1*g11*lqr - 24*bt0^2*g12*lqr - 12*bt0*g21*lqr - 12*gm2*lqr - 
         12*bt1*Gsv1*lqr - 12*bt0*Gsv2*lqr - 6*B2*bt0*lqr^2 - 
         3*B1*bt1*lqr^2 + 12*bt0^2*g11*lqr^2 + 6*bt1*gm0*lqr^2 + 
         12*bt0*gm1*lqr^2 + 12*bt0^2*Gsv1*lqr^2 + 2*B1*bt0^2*lqr^3 - 
         4*bt0^2*gm0*lqr^3 + 18*A3*zeta2 + 72*B2*bt0*zeta2 + 
         36*B1*bt1*zeta2 + 18*bt1*f1*zeta2 + 36*bt0*f2*zeta2 - 
         72*bt0^2*g11*zeta2 - 36*bt1*gm0*zeta2 - 72*bt0*gm1*zeta2 - 
         36*A2*bt0*lqr*zeta2 - 72*B1*bt0^2*lqr*zeta2 - 18*A1*bt1*lqr*zeta2 - 
         36*bt0^2*f1*lqr*zeta2 + 72*bt0^2*gm0*lqr*zeta2 + 
         18*A1*bt0^2*lqr^2*zeta2 - 18*A1*bt0^2*zeta2^2))/2 + 
      (12*bt2*g12 + 48*bt0*bt1*g13 + 48*bt0^3*g14 + 12*bt1*g22 + 
        24*bt0^2*g23 + 12*bt0*g32 + 6*g41 + 12*Gsv4 - 12*B4*lfr + 
        18*B3*bt0*lfr^2 + 12*B2*bt1*lfr^2 + 6*B1*bt2*lfr^2 - 
        12*B2*bt0^2*lfr^3 - 10*B1*bt0*bt1*lfr^3 + 3*B1*bt0^3*lfr^4 + 
        12*B4*lqr - 24*bt2*g11*lqr - 96*bt0*bt1*g12*lqr - 96*bt0^3*g13*lqr - 
        24*bt1*g21*lqr - 48*bt0^2*g22*lqr - 24*bt0*g31*lqr - 24*gm3*lqr - 
        24*bt2*Gsv1*lqr - 24*bt1*Gsv2*lqr - 36*bt0*Gsv3*lqr - 
        18*B3*bt0*lqr^2 - 12*B2*bt1*lqr^2 - 6*B1*bt2*lqr^2 + 
        60*bt0*bt1*g11*lqr^2 + 72*bt0^3*g12*lqr^2 + 36*bt0^2*g21*lqr^2 + 
        12*bt2*gm0*lqr^2 + 24*bt1*gm1*lqr^2 + 36*bt0*gm2*lqr^2 + 
        60*bt0*bt1*Gsv1*lqr^2 + 36*bt0^2*Gsv2*lqr^2 + 12*B2*bt0^2*lqr^3 + 
        10*B1*bt0*bt1*lqr^3 - 24*bt0^3*g11*lqr^3 - 20*bt0*bt1*gm0*lqr^3 - 
        24*bt0^2*gm1*lqr^3 - 24*bt0^3*Gsv1*lqr^3 - 3*B1*bt0^3*lqr^4 + 
        6*bt0^3*gm0*lqr^4 + 36*A4*zeta2 + 216*B3*bt0*zeta2 + 
        144*B2*bt1*zeta2 + 72*B1*bt2*zeta2 + 36*bt2*f1*zeta2 + 
        72*bt1*f2*zeta2 + 108*bt0*f3*zeta2 - 360*bt0*bt1*g11*zeta2 - 
        432*bt0^3*g12*zeta2 - 216*bt0^2*g21*zeta2 - 72*bt2*gm0*zeta2 - 
        144*bt1*gm1*zeta2 - 216*bt0*gm2*zeta2 - 108*A3*bt0*lqr*zeta2 - 
        432*B2*bt0^2*lqr*zeta2 - 72*A2*bt1*lqr*zeta2 - 
        360*B1*bt0*bt1*lqr*zeta2 - 36*A1*bt2*lqr*zeta2 - 
        180*bt0*bt1*f1*lqr*zeta2 - 216*bt0^2*f2*lqr*zeta2 + 
        432*bt0^3*g11*lqr*zeta2 + 360*bt0*bt1*gm0*lqr*zeta2 + 
        432*bt0^2*gm1*lqr*zeta2 + 108*A2*bt0^2*lqr^2*zeta2 + 
        216*B1*bt0^3*lqr^2*zeta2 + 90*A1*bt0*bt1*lqr^2*zeta2 + 
        108*bt0^3*f1*lqr^2*zeta2 - 216*bt0^3*gm0*lqr^2*zeta2 - 
        36*A1*bt0^3*lqr^3*zeta2 - 108*A2*bt0^2*zeta2^2 - 
        216*B1*bt0^3*zeta2^2 - 90*A1*bt0*bt1*zeta2^2 - 108*bt0^3*f1*zeta2^2 + 
        216*bt0^3*gm0*zeta2^2 + 108*A1*bt0^3*lqr*zeta2^2)/3 + 
      (2*bt0*g12 + g21 + Gsv2 - B2*lfr + (B1*bt0*lfr^2)/2 + B2*lqr - 
        2*bt0*g11*lqr - 2*gm1*lqr - 2*bt0*Gsv1*lqr - (B1*bt0*lqr^2)/2 + 
        bt0*gm0*lqr^2 + 3*A2*zeta2 + 6*B1*bt0*zeta2 + 3*bt0*f1*zeta2 - 
        6*bt0*gm0*zeta2 - 3*A1*bt0*lqr*zeta2)*
       ((2*g11 + 2*Gsv1 - B1*lfr + B1*lqr - 2*gm0*lqr + 3*A1*zeta2)^2 + 
        2*(2*bt0*g12 + g21 + Gsv2 - B2*lfr + (B1*bt0*lfr^2)/2 + B2*lqr - 
          2*bt0*g11*lqr - 2*gm1*lqr - 2*bt0*Gsv1*lqr - (B1*bt0*lqr^2)/2 + 
          bt0*gm0*lqr^2 + 3*A2*zeta2 + 6*B1*bt0*zeta2 + 3*bt0*f1*zeta2 - 
          6*bt0*gm0*zeta2 - 3*A1*bt0*lqr*zeta2)) + 
      ((2*g11 + 2*Gsv1 - B1*lfr + B1*lqr - 2*gm0*lqr + 3*A1*zeta2)*
        (2*(2*g11 + 2*Gsv1 - B1*lfr + B1*lqr - 2*gm0*lqr + 3*A1*zeta2)*
          (2*bt0*g12 + g21 + Gsv2 - B2*lfr + (B1*bt0*lfr^2)/2 + B2*lqr - 
           2*bt0*g11*lqr - 2*gm1*lqr - 2*bt0*Gsv1*lqr - (B1*bt0*lqr^2)/2 + 
           bt0*gm0*lqr^2 + 3*A2*zeta2 + 6*B1*bt0*zeta2 + 3*bt0*f1*zeta2 - 
           6*bt0*gm0*zeta2 - 3*A1*bt0*lqr*zeta2) + 
         (8*bt1*g12 + 16*bt0^2*g13 + 8*bt0*g22 + 4*g31 + 6*Gsv3 - 6*B3*lfr + 
           6*B2*bt0*lfr^2 + 3*B1*bt1*lfr^2 - 2*B1*bt0^2*lfr^3 + 6*B3*lqr - 
           12*bt1*g11*lqr - 24*bt0^2*g12*lqr - 12*bt0*g21*lqr - 12*gm2*lqr - 
           12*bt1*Gsv1*lqr - 12*bt0*Gsv2*lqr - 6*B2*bt0*lqr^2 - 
           3*B1*bt1*lqr^2 + 12*bt0^2*g11*lqr^2 + 6*bt1*gm0*lqr^2 + 
           12*bt0*gm1*lqr^2 + 12*bt0^2*Gsv1*lqr^2 + 2*B1*bt0^2*lqr^3 - 
           4*bt0^2*gm0*lqr^3 + 18*A3*zeta2 + 72*B2*bt0*zeta2 + 
           36*B1*bt1*zeta2 + 18*bt1*f1*zeta2 + 36*bt0*f2*zeta2 - 
           72*bt0^2*g11*zeta2 - 36*bt1*gm0*zeta2 - 72*bt0*gm1*zeta2 - 
           36*A2*bt0*lqr*zeta2 - 72*B1*bt0^2*lqr*zeta2 - 18*A1*bt1*lqr*
            zeta2 - 36*bt0^2*f1*lqr*zeta2 + 72*bt0^2*gm0*lqr*zeta2 + 
           18*A1*bt0^2*lqr^2*zeta2 - 18*A1*bt0^2*zeta2^2)/2 + 
         ((2*g11 + 2*Gsv1 - B1*lfr + B1*lqr - 2*gm0*lqr + 3*A1*zeta2)*
           ((2*g11 + 2*Gsv1 - B1*lfr + B1*lqr - 2*gm0*lqr + 3*A1*zeta2)^2 + 
            2*(2*bt0*g12 + g21 + Gsv2 - B2*lfr + (B1*bt0*lfr^2)/2 + B2*lqr - 
              2*bt0*g11*lqr - 2*gm1*lqr - 2*bt0*Gsv1*lqr - (B1*bt0*lqr^2)/2 + 
              bt0*gm0*lqr^2 + 3*A2*zeta2 + 6*B1*bt0*zeta2 + 3*bt0*f1*zeta2 - 
              6*bt0*gm0*zeta2 - 3*A1*bt0*lqr*zeta2)))/2))/3)/4)

	      }

gc0 = {	      
	     
gc00 -> (0),
 
gc01 -> ( -(BDIS1*GE) + (A1*GE^2)/2 + A1*GE*lfr - A1*GE*lqr + (A1*zeta2)/2),
 
gc02 -> ( -(BDIS2*GE) + (A2*GE^2)/2 - (BDIS1*bt0*GE^2)/2 + (A1*bt0*GE^3)/6 + 
     A2*GE*lfr - (A1*bt0*GE*lfr^2)/2 - A2*GE*lqr + BDIS1*bt0*GE*lqr - 
     (A1*bt0*GE^2*lqr)/2 + (A1*bt0*GE*lqr^2)/2 + (A2*zeta2)/2 - 
     (BDIS1*bt0*zeta2)/2 + (A1*bt0*GE*zeta2)/2 - (A1*bt0*lqr*zeta2)/2 + 
     (A1*bt0*zeta3)/3),
 
gc03 -> (-(BDIS3*GE) + (A3*GE^2)/2 - BDIS2*bt0*GE^2 - (BDIS1*bt1*GE^2)/2 + 
     (A2*bt0*GE^3)/3 - (BDIS1*bt0^2*GE^3)/3 + (A1*bt1*GE^3)/6 + 
     (A1*bt0^2*GE^4)/12 + A3*GE*lfr - A2*bt0*GE*lfr^2 - (A1*bt1*GE*lfr^2)/2 + 
     (A1*bt0^2*GE*lfr^3)/3 - A3*GE*lqr + 2*BDIS2*bt0*GE*lqr + 
     BDIS1*bt1*GE*lqr - A2*bt0*GE^2*lqr + BDIS1*bt0^2*GE^2*lqr - 
     (A1*bt1*GE^2*lqr)/2 - (A1*bt0^2*GE^3*lqr)/3 + A2*bt0*GE*lqr^2 - 
     BDIS1*bt0^2*GE*lqr^2 + (A1*bt1*GE*lqr^2)/2 + (A1*bt0^2*GE^2*lqr^2)/2 - 
     (A1*bt0^2*GE*lqr^3)/3 + (A3*zeta2)/2 - BDIS2*bt0*zeta2 - 
     (BDIS1*bt1*zeta2)/2 + A2*bt0*GE*zeta2 - BDIS1*bt0^2*GE*zeta2 + 
     (A1*bt1*GE*zeta2)/2 + (A1*bt0^2*GE^2*zeta2)/2 - A2*bt0*lqr*zeta2 + 
     BDIS1*bt0^2*lqr*zeta2 - (A1*bt1*lqr*zeta2)/2 - A1*bt0^2*GE*lqr*zeta2 + 
     (A1*bt0^2*lqr^2*zeta2)/2 + (9*A1*bt0^2*zeta2^2)/20 + 
     (2*A2*bt0*zeta3)/3 - (2*BDIS1*bt0^2*zeta3)/3 + (A1*bt1*zeta3)/3 + 
     (2*A1*bt0^2*GE*zeta3)/3 - (2*A1*bt0^2*lqr*zeta3)/3),
 
gc04 -> ( -(BDIS4*GE) + (A4*GE^2)/2 - (3*BDIS3*bt0*GE^2)/2 - BDIS2*bt1*GE^2 - 
     (BDIS1*bt2*GE^2)/2 + (A3*bt0*GE^3)/2 - BDIS2*bt0^2*GE^3 + 
     (A2*bt1*GE^3)/3 - (5*BDIS1*bt0*bt1*GE^3)/6 + (A1*bt2*GE^3)/6 + 
     (A2*bt0^2*GE^4)/4 - (BDIS1*bt0^3*GE^4)/4 + (5*A1*bt0*bt1*GE^4)/24 + 
     (A1*bt0^3*GE^5)/20 + A4*GE*lfr - (3*A3*bt0*GE*lfr^2)/2 - 
     A2*bt1*GE*lfr^2 - (A1*bt2*GE*lfr^2)/2 + A2*bt0^2*GE*lfr^3 + 
     (5*A1*bt0*bt1*GE*lfr^3)/6 - (A1*bt0^3*GE*lfr^4)/4 - A4*GE*lqr + 
     3*BDIS3*bt0*GE*lqr + 2*BDIS2*bt1*GE*lqr + BDIS1*bt2*GE*lqr - 
     (3*A3*bt0*GE^2*lqr)/2 + 3*BDIS2*bt0^2*GE^2*lqr - A2*bt1*GE^2*lqr + 
     (5*BDIS1*bt0*bt1*GE^2*lqr)/2 - (A1*bt2*GE^2*lqr)/2 - A2*bt0^2*GE^3*lqr + 
     BDIS1*bt0^3*GE^3*lqr - (5*A1*bt0*bt1*GE^3*lqr)/6 - 
     (A1*bt0^3*GE^4*lqr)/4 + (3*A3*bt0*GE*lqr^2)/2 - 3*BDIS2*bt0^2*GE*lqr^2 + 
     A2*bt1*GE*lqr^2 - (5*BDIS1*bt0*bt1*GE*lqr^2)/2 + (A1*bt2*GE*lqr^2)/2 + 
     (3*A2*bt0^2*GE^2*lqr^2)/2 - (3*BDIS1*bt0^3*GE^2*lqr^2)/2 + 
     (5*A1*bt0*bt1*GE^2*lqr^2)/4 + (A1*bt0^3*GE^3*lqr^2)/2 - 
     A2*bt0^2*GE*lqr^3 + BDIS1*bt0^3*GE*lqr^3 - (5*A1*bt0*bt1*GE*lqr^3)/6 - 
     (A1*bt0^3*GE^2*lqr^3)/2 + (A1*bt0^3*GE*lqr^4)/4 + (A4*zeta2)/2 - 
     (3*BDIS3*bt0*zeta2)/2 - BDIS2*bt1*zeta2 - (BDIS1*bt2*zeta2)/2 + 
     (3*A3*bt0*GE*zeta2)/2 - 3*BDIS2*bt0^2*GE*zeta2 + A2*bt1*GE*zeta2 - 
     (5*BDIS1*bt0*bt1*GE*zeta2)/2 + (A1*bt2*GE*zeta2)/2 + 
     (3*A2*bt0^2*GE^2*zeta2)/2 - (3*BDIS1*bt0^3*GE^2*zeta2)/2 + 
     (5*A1*bt0*bt1*GE^2*zeta2)/4 + (A1*bt0^3*GE^3*zeta2)/2 - 
     (3*A3*bt0*lqr*zeta2)/2 + 3*BDIS2*bt0^2*lqr*zeta2 - A2*bt1*lqr*zeta2 + 
     (5*BDIS1*bt0*bt1*lqr*zeta2)/2 - (A1*bt2*lqr*zeta2)/2 - 
     3*A2*bt0^2*GE*lqr*zeta2 + 3*BDIS1*bt0^3*GE*lqr*zeta2 - 
     (5*A1*bt0*bt1*GE*lqr*zeta2)/2 - (3*A1*bt0^3*GE^2*lqr*zeta2)/2 + 
     (3*A2*bt0^2*lqr^2*zeta2)/2 - (3*BDIS1*bt0^3*lqr^2*zeta2)/2 + 
     (5*A1*bt0*bt1*lqr^2*zeta2)/4 + (3*A1*bt0^3*GE*lqr^2*zeta2)/2 - 
     (A1*bt0^3*lqr^3*zeta2)/2 + (27*A2*bt0^2*zeta2^2)/20 - 
     (27*BDIS1*bt0^3*zeta2^2)/20 + (9*A1*bt0*bt1*zeta2^2)/8 + 
     (27*A1*bt0^3*GE*zeta2^2)/20 - (27*A1*bt0^3*lqr*zeta2^2)/20 + 
     A3*bt0*zeta3 - 2*BDIS2*bt0^2*zeta3 + (2*A2*bt1*zeta3)/3 - 
     (5*BDIS1*bt0*bt1*zeta3)/3 + (A1*bt2*zeta3)/3 + 2*A2*bt0^2*GE*zeta3 - 
     2*BDIS1*bt0^3*GE*zeta3 + (5*A1*bt0*bt1*GE*zeta3)/3 + 
     A1*bt0^3*GE^2*zeta3 - 2*A2*bt0^2*lqr*zeta3 + 2*BDIS1*bt0^3*lqr*zeta3 - 
     (5*A1*bt0*bt1*lqr*zeta3)/3 - 2*A1*bt0^3*GE*lqr*zeta3 + 
     A1*bt0^3*lqr^2*zeta3 + A1*bt0^3*zeta2*zeta3 + (6*A1*bt0^3*zeta5)/5)
	 
     
    }    
 Ag = {
Ag1 -> ( 4*Ca ),
Ag2 -> ( 268/9*Ca^2 - 40/9*nf*Ca - 8*zeta2*Ca^2 ),
Ag3 -> ( 490/3*Ca^3 - 836/27*nf*Ca^2 - 110/3*nf*Cf*Ca - 16/27*nf^2*Ca
       + 88/3*zeta3*Ca^3 - 112/3*zeta3*nf*Ca^2 + 32*zeta3*nf*Cf*Ca - 
      1072/9*zeta2*Ca^3 + 160/9*zeta2*nf*Ca^2 + 176/5*zeta2^2*Ca^3 )
}

Aq = {
Aq1 -> ( 4*Cf ),
Aq2 -> ( 268/9*Cf*Ca - 40/9*nf*Cf - 8*zeta2*Cf*Ca ),
Aq3 -> ( 490/3*Cf*Ca^2 - 836/27*nf*Cf*Ca - 110/3*nf*Cf^2 - 16/27*nf^2*
      Cf + 88/3*zeta3*Cf*Ca^2 - 112/3*zeta3*nf*Cf*Ca + 32*zeta3*nf*Cf^2
       - 1072/9*zeta2*Cf*Ca^2 + 160/9*zeta2*nf*Cf*Ca + 176/5*zeta2^2*Cf
      *Ca^2 )
}

Bg = {
Bg1 -> ( bt0 ),
Bg2 -> ( 32/3*Ca^2 - 8/3*nf*Ca - 2*nf*Cf + 12*zeta3*Ca^2 ),
Bg3 -> ( 79/2*Ca^3 - 233/18*nf*Ca^2 - 241/18*nf*Cf*Ca + nf*Cf^2 + 29/18
      *nf^2*Ca + 11/9*nf^2*Cf - 80*zeta5*Ca^3 + 536/3*zeta3*Ca^3 - 80/3
      *zeta3*nf*Ca^2 + 8/3*zeta2*Ca^3 - 8/3*zeta2*nf*Ca^2 - 16*zeta2*
      zeta3*Ca^3 + 22/3*zeta2^2*Ca^3 - 4/3*zeta2^2*nf*Ca^2 )
}

Bq = {
Bq1 -> ( 3*Cf ),
Bq2 -> ( 17/6*Cf*Ca + 3/2*Cf^2 - 1/3*nf*Cf - 12*zeta3*Cf*Ca + 24*zeta3*
      Cf^2 + 44/3*zeta2*Cf*Ca - 12*zeta2*Cf^2 - 8/3*zeta2*nf*Cf ),
Bq3 -> (  - 1657/36*Cf*Ca^2 + 151/4*Cf^2*Ca + 29/2*Cf^3 + 20*nf*Cf*Ca
       - 23*nf*Cf^2 - 17/9*nf^2*Cf + 40*zeta5*Cf*Ca^2 + 120*zeta5*Cf^2*
      Ca - 240*zeta5*Cf^3 - 1552/9*zeta3*Cf*Ca^2 + 844/3*zeta3*Cf^2*Ca
       + 68*zeta3*Cf^3 + 200/9*zeta3*nf*Cf*Ca - 136/3*zeta3*nf*Cf^2 - 
      16/9*zeta3*nf^2*Cf + 4496/27*zeta2*Cf*Ca^2 - 410/3*zeta2*Cf^2*Ca
       + 18*zeta2*Cf^3 - 1336/27*zeta2*nf*Cf*Ca + 20/3*zeta2*nf*Cf^2 + 
      80/27*zeta2*nf^2*Cf + 16*zeta2*zeta3*Cf^2*Ca - 32*zeta2*zeta3*
      Cf^3 - 2*zeta2^2*Cf*Ca^2 - 988/15*zeta2^2*Cf^2*Ca + 288/5*zeta2^2
      *Cf^3 + 4/5*zeta2^2*nf*Cf*Ca + 232/15*zeta2^2*nf*Cf^2 )
}

fg = {
fg1 -> (  0 ),
fg2 -> ( 808/27*Ca^2 - 112/27*nf*Ca - 28*zeta3*Ca^2 - 22/3*zeta2*Ca^2
       + 4/3*zeta2*nf*Ca ),
fg3 -> ( 136781/729*Ca^3 - 11842/729*nf*Ca^2 - 1711/27*nf*Cf*Ca - 2080/
      729*nf^2*Ca + 192*zeta5*Ca^3 - 1316/3*zeta3*Ca^3 + 728/27*zeta3*
      nf*Ca^2 + 304/9*zeta3*nf*Cf*Ca + 112/27*zeta3*nf^2*Ca - 12650/81*
      zeta2*Ca^3 + 2828/81*zeta2*nf*Ca^2 + 4*zeta2*nf*Cf*Ca - 40/27*
      zeta2*nf^2*Ca + 176/3*zeta2*zeta3*Ca^3 + 352/5*zeta2^2*Ca^3 - 96/
      5*zeta2^2*nf*Ca^2 + 32/5*zeta2^2*nf*Cf*Ca )
}

fq = {
fq1 -> (  0 ),
fq2 -> ( 808/27*Cf*Ca - 112/27*nf*Cf - 28*zeta3*Cf*Ca - 22/3*zeta2*Cf*
      Ca + 4/3*zeta2*nf*Cf ),
fq3 -> ( 136781/729*Cf*Ca^2 - 11842/729*nf*Cf*Ca - 1711/27*nf*Cf^2 - 
      2080/729*nf^2*Cf + 192*zeta5*Cf*Ca^2 - 1316/3*zeta3*Cf*Ca^2 + 728/
      27*zeta3*nf*Cf*Ca + 304/9*zeta3*nf*Cf^2 + 112/27*zeta3*nf^2*Cf - 
      12650/81*zeta2*Cf*Ca^2 + 2828/81*zeta2*nf*Cf*Ca + 4*zeta2*nf*Cf^2
       - 40/27*zeta2*nf^2*Cf + 176/3*zeta2*zeta3*Cf*Ca^2 + 352/5*
      zeta2^2*Cf*Ca^2 - 96/5*zeta2^2*nf*Cf*Ca + 32/5*zeta2^2*nf*Cf^2 )
}


Fg = {
F1g -> ( -4*Ca ),	
F2g -> ( Ca^2*(-268/9 + 8*zeta2 ) + Ca*nf*(40/9) ),
F3g -> (Ca^3 * ( - 166 + 56/3*zeta3 + 1072/9*zeta2 - 176/5*zeta2^2)

       + nf*Ca^2 * ( + 548/27 + 112/3*zeta3 - 160/9*zeta2)

       + nf*Ca^2*Tf * ( + 80/3)

       + nf*Cf*Ca * ( + 86/3 - 32*zeta3)

       + nf*Cf*Ca*Tf * ( + 16)

       + nf^2*Ca * ( + 16/27))  

}



FqDIS = {
F1q -> (-4*Cf),
F2q -> (Cf^2*(12) + Ca*Cf*(-400/9 + 8*zeta2) + Cf*nf*(64/9)),
F3q -> ( Cf*Ca^2 * ( - 8582/27 - 88/3*zeta3 + 1336/9*zeta2 - 176/5*zeta2^2)

       + Cf^2*Ca * ( + 302/3 - 48*zeta3 + 104/3*zeta2)

       + Cf^3 * ( + 6 + 96*zeta3 - 48*zeta2)

       + nf*Cf*Ca * ( + 604/9 + 112/3*zeta3 - 208/9*zeta2)

       + nf*Cf*Ca*Tf * ( + 80/3)

       + nf*Cf^2 * ( + 70/3 - 32*zeta3)

       + nf*Cf^2*Tf * ( + 40/3 - 64/3 zeta2)

       + nf^2*Cf * ( - 64/27))
}

Cg = {
C1g -> (0),
C2g -> (16*Ca^2),
C3g -> (Ca^3 * ( + 2144/9 - 64*zeta2)

       + nf*Ca^2 * ( - 320/9))
}

CqDIS = {
C1q -> (0),
C2q -> (16*Cf^2 ),
C3q -> ( Cf^2*Ca * ( + 2144/9 - 64*zeta2)

       + nf*Cf^2 * ( - 320/9))
}


FqSIA = {
F1q -> (-4*Cf),
F2q -> (Cf^2*(-12) + Ca*Cf*(-400/9 + 8*zeta2) + Cf*nf*(64/9)),
F3q -> ( Cf*Ca^2 * ( - 8582/27 - 88/3*zeta3 + 1336/9*zeta2 - 176/5*zeta2^2)

       + Cf^2*Ca * ( - 302/3 + 48*zeta3 - 104/3*zeta2)

       + Cf^3 * ( - 6 - 96*zeta3 + 48*zeta2)

       + nf*Cf*Ca * ( + 604/9 + 112/3*zeta3 - 208/9*zeta2)

       + nf*Cf*Ca*Tf * ( + 80/3)

       + nf*Cf^2 * ( + 50 - 32*zeta3)

       + nf*Cf^2*Tf * ( + 56/3 + 64/3 zeta2)

       + nf^2*Cf * ( - 64/27))
}

CqSIA = {
C1q -> (0),
C2q -> (-16*Cf^2 ),
C3q -> ( Cf^2*Ca * ( - 2144/9 + 64*zeta2)

       + nf*Cf^2 * ( + 320/9))
}

gmq = {
gm0q->0,
gm1q->0,
gm2q->0
}
gmb = {
gm0b = (3*Cf),
gm1b = (3*Cf^2/2 + 97/6*Cf*Ca - 10/3*Cf*Tf*nf),
gm2b = ( 129/2*Cf^3 - 129/4*Cf^2*Ca
          + 11413/108*Cf*Ca^2 + (- 46 + 48*zeta3)*Cf^2*Tf*nf
          + (- 556/27 - 48*zeta3)*Cf*Ca*Tf*nf - 140/27*Cf*Tf^2*nf^2 )
}

gmG = {
gm0g = bt0,
gm1g = 2*bt1,
gm2g = 3*bt2
}


beta = {
bt0 -> ( 11/3*Ca - 2/3*nf ),
bt1 -> ( 34/3*Ca^2 - 10/3*nf*Ca - 2*nf*Cf ),
bt2 -> ( 2857/54*Ca^3 - 1415/54*nf*Ca^2 - 205/18*nf*Cf*Ca + nf*Cf^2 + 
      79/54*nf^2*Ca + 11/9*nf^2*Cf )
}
      
Gsvg = {
Gsv1 ->  (Ca*(67/18 - 3*zeta2) + nf*(-5/9)),

Gsv2 ->  (( 2621 *Ca^2)/27 - (1610 *Ca* nf)/81 - (55* Cf* nf)/6
          + (50 *nf^2)/81 - (1301* Ca^2 *zeta2)/18 + (136* Ca *nf *zeta2)/9
          - (2 *nf^2 *zeta2)/3 + 13* Ca^2* zeta2^2 - (308* Ca^2* zeta3)/9 - (16* Ca* nf *zeta3)/9
          + 8* Cf* nf* zeta3),


Gsv3 -> ((35083577* Ca^3)/26244 - (9801613* Ca^2* nf)/26244
          - (323039 *Ca *Cf *nf)/972 + (143 *Cf^2 *nf)/9 + (792839 *Ca *nf^2)/26244
          + (5351 *Cf* nf^2)/162 - (1000* nf^3)/2187 - (899104* Ca^3 *zeta2)/729
          +302374/729 *Ca^2 *nf *zeta2 + 863/9 *Ca *Cf *nf *zeta2
          -3520/81 *Ca *nf^2* zeta2 - 16/3* Cf* nf^2* zeta2 + (40 *nf^3* zeta2)/27
          +(19334 *Ca^3 *zeta2^2)/45 - 15248/135 *Ca^2 *nf *zeta2^2
          +304/45 *Ca* Cf* nf* zeta2^2 + 968/135 *Ca* nf^2* zeta2^2
          -(54568 *Ca^3 *zeta2^3)/945 - (255838 *Ca^3 *zeta3)/243
          +8702/81 *Ca^2* nf *zeta3 + 15728/81 *Ca* Cf* nf* zeta3
          +148/3 *Cf^2* nf* zeta3 + 2260/243 *Ca *nf^2 *zeta3
          -232/9* Cf* nf^2* zeta3 - (32* nf^3* zeta3)/81 + 704/3* Ca^3* zeta2* zeta3
          +16* Ca^2 *nf *zeta2* zeta3 - 176/3 *Ca *Cf *nf *zeta2 *zeta3
          +(544 *Ca^3* zeta3^2)/9 + (748* Ca^3* zeta5)/3 - 272/9* Ca^2* nf* zeta5
          +584/9 *Ca *Cf* nf *zeta5 - 80 *Cf^2 *nf *zeta5)


}

Gsvq = {
Gsv1 -> ((7* Cf)/2 - 3* Cf* zeta2),
Gsv2 -> ((53129 *Ca* Cf)/648 + (9* Cf^2)/8 - (4057* Cf* nf)/324 - (
     416 *Ca *Cf *zeta2)/9 - (41 *Cf^2 *zeta2)/2 + (68 *Cf *nf* zeta2)/9 - 
     17/5 *Ca *Cf *zeta2^2 + (82 *Cf^2* zeta2^2)/5 - (206* Ca* Cf* zeta3)/9 - 
     6 *Cf^2 *zeta3 + (8 *Cf *nf *zeta3)/9),

Gsv3 -> ((50602039* Ca^2* Cf)/52488 + (4499* Ca* Cf^2)/72 + (979* Cf^3)/
  12 + (64 *dabc^2 *fl11)/n - (2942843 *Ca *Cf* nf)/13122 - (
  88195* Cf^2* nf)/486 + (124903 *Cf* nf^2)/13122 - 8 *Cf* N4* nfv - 
  464665/729 *Ca^2 *Cf *zeta2 - 25631/54 *Ca *Cf^2 *zeta2 + (
  247 *Cf^3 *zeta2)/6 + (160 *dabc^2* fl11* zeta2)/n + 
  136648/729 *Ca *Cf* nf *zeta2 + 3082/27 *Cf^2 *nf *zeta2 - 
  932/81 *Cf* nf^2* zeta2 - 20 *Cf* N4* nfv* zeta2 + 
  1009/45 *Ca^2 *Cf *zeta2^2 + 39223/135 *Ca* Cf^2 *zeta2^2 + 
  80 *Cf^3* zeta2^2 - (32 *dabc^2* fl11* zeta2^2)/(5 n) - 
  836/45 *Ca *Cf *nf *zeta2^2 - 5332/135 *Cf^2 *nf* zeta2^2 + 
  8/5 *Cf *nf^2* zeta2^2 + 4/5 *Cf* N4 *nfv* zeta2^2 + 
  1768/189 *Ca^2 *Cf *zeta2^3 + 2032/45 *Ca *Cf^2 *zeta2^3 - (
  7072 *Cf^3* zeta2^3)/63 - 187951/243* Ca^2* Cf* zeta3 - 
  14302/27 *Ca *Cf^2* zeta3 + 415* Cf^3 *zeta3 + (224 *dabc^2* fl11 *zeta3)/(
  3 n) + 7414/81 *Ca *Cf *nf *zeta3 + 6182/81* Cf^2* nf *zeta3 + 
  376/243 *Cf *nf^2 *zeta3 - 28/3 *Cf *N4 *nfv* zeta3 + 
  788/3 *Ca^2* Cf* zeta2 *zeta3 + 812/9 *Ca* Cf^2* zeta2* zeta3 - 
  136 *Cf^3 *zeta2 *zeta3 - 64/3 *Ca *Cf* nf *zeta2 *zeta3 - 
  32/9* Cf^2 *nf* zeta2* zeta3 + 1528/9* Ca^2* Cf* zeta3^2 - 
  56/3 *Ca *Cf^2* zeta3^2 - (272 *Cf^3 *zeta3^2)/3 - 380/9 *Ca^2 *Cf* zeta5 + 
  1616/9* Ca *Cf^2 *zeta5 + 56 *Cf^3 *zeta5 - (1280 *dabc^2* fl11* zeta5)/(
  3 n) + 16/3 *Ca *Cf* nf* zeta5 + 16/3* Cf^2* nf* zeta5 + 
  160/3 *Cf* N4* nfv *zeta5)

}  
     
     


gq = {
g11q -> ( Cf * ( - 8 + zeta2)),

g12q -> ( Cf * ( + 8 - 7/3*zeta3 - 3/4*zeta2)),

g13q ->(  Cf * ( - 8 + 7/4*zeta3 + zeta2 + 47/80*zeta2^2)),

g14q -> ( Cf * ( + 8 - 31/20*zeta5 - 7/3*zeta3 - zeta2 + 7/24*zeta2*zeta3 - 141/320*zeta2^2)),
g21q -> (

       + Cf*Ca * ( - 70165/324 + 260/3*zeta3 - 575/18*zeta2 + 88/5*zeta2^2)

       + Cf^2 * ( - 1/4 - 60*zeta3 + 58*zeta2 - 88/5*zeta2^2)

       + nf*Cf * ( + 5813/162 - 8/3*zeta3 + 37/9*zeta2)),

g22q -> ( Cf*Ca * ( + 1547797/3888 - 51*zeta5 - 12479/54*zeta3 + 7297/108*zeta2 + 89/3*zeta2*zeta3
          - 653/24*zeta2^2)

       + Cf^2 * ( - 109/16 + 12*zeta5 + 184*zeta3 - 437/4*zeta2 - 28*zeta2*zeta3 + 108/5*zeta2^2)

       + nf*Cf * ( - 129389/1944 + 301/27*zeta3 - 425/54*zeta2 + 7/12*zeta2^2)),

g23q -> (  Cf*Ca * ( - 31174909/46656 + 105*zeta5 + 154405/324*zeta3 - 569/6*zeta3^2
          - 155701/1296*zeta2 - 239/12*zeta2*zeta3 + 100907/1440*zeta2^2 - 809/140*zeta2^3)

       + Cf^2 * ( + 1287/64 - 9*zeta5 - 1807/4*zeta3 + 134*zeta3^2 + 2991/16*zeta2 + 13*zeta2*zeta3
          - 127/2*zeta2^2 + 858/35*zeta2^3)

       + nf*Cf * ( + 2628821/23328 - 6*zeta5 - 4085/162*zeta3 + 8405/648*zeta2 - 11/6*zeta2*zeta3
          - 1873/720*zeta2^2))
}


gG = {
g11g -> ( Ca * ( + zeta2)),

g12g -> ( Ca * ( + 1 - 7/3*zeta3)),

g13g -> ( Ca * ( - 3/2 + 47/80*zeta2^2)),

g14g -> ( Ca * ( + 7/4 - 31/20*zeta5 - 1/8*zeta2 + 7/24*zeta2*zeta3)),


g21g -> ( Ca^2 * ( + 4511/81 - 44/3*zeta3 + 67/3*zeta2)

       + nf*Ca * ( - 1724/81 - 40/3*zeta3 - 10/3*zeta2)

       + nf*Cf * ( - 67/3 + 16*zeta3)),

g22g -> ( Ca^2 * ( - 141677/972 - 39*zeta5 + 1139/27*zeta3 - 142/9*zeta2
          + 5/3*zeta2*zeta3 + 671/120*zeta2^2)

       + nf*Ca * ( + 24103/486 + 604/27*zeta3 + 16/9*zeta2 + 259/60*zeta2^2)

       + nf*Cf * ( + 2027/36 - 92/3*zeta3 - 7/3*zeta2 - 16/3*zeta2^2)),

g23g -> ( Ca^2 * ( + 3272297/11664 - 12353/81*zeta3 + 235/6*zeta3^2 + 515/54*zeta2
          - 253/36*zeta2*zeta3 - 1943/120*zeta2^2 + 2623/140*zeta2^3)

       + nf*Ca * ( - 554413/5832 - 16*zeta5 - 1981/81*zeta3 + 37/54*zeta2 + 143/18*zeta2*zeta3
          - 257/36*zeta2^2)

       + nf*Cf * ( - 47491/432 + 16*zeta5 + 562/9*zeta3 + 209/36*zeta2 - 20/3*zeta2*zeta3
          + 92/9*zeta2^2) )
}



